The codegree threshold of $K_4^-$

The codegree threshold $\mathrm{ex}_2(n, F)$ of a $3$-graph $F$ is the minimum $d=d(n)$ such that every $3$-graph on $n$ vertices in which every pair of vertices is contained in at least $d+1$ edges contains a copy of $F$ as a subgraph. We study $\mathrm{ex}_2(n, F)$ when $F=K_4^-$, the $3$-graph on $4$ vertices with $3$ edges. Using flag algebra techniques, we prove that if $n$ is sufficiently large then $\mathrm{ex}_2(n, K_4^-)\leq (n+1)/4$. This settles in the affirmative a conjecture of Nagle from 1999. In addition, we obtain a stability result: for every near-extremal configuration $G$, there is a quasirandom tournament $T$ on the same vertex set such that $G$ is close in the edit distance to the $3$-graph $C(T)$ whose edges are the cyclically oriented triangles from $T$. For infinitely many values of $n$, we are further able to determine $\mathrm{ex}_2(n, K_4^-)$ exactly and to show that tournament-based constructions $C(T)$ are extremal for those values of $n$.

==> anc/codeg.sage <==
print("A.3: This script generates the file 'ineq_codeg' containing the coefficients of the 905 expressions D.\n")

load("flags.sage")

F7 = load_graph_list("graph_lists/list7")
F6 = sublist(F7,7,6)
F6_tau = []
for G in F6:
	for inj in Permutations(range(6),2):
		L=list(inj)+list(filter(lambda x: not x in inj,range(6)))
		F6_tau.append(get_minimalGlabel(permuteG(G,L),6,2))
F6_tau = sort_and_uniqueL(F6_tau,6)

coef_E, coef_N = [], []
for G in F7:
	G_coef_E, G_coef_N = len(F6_tau)*[0], len(F6_tau)*[0]
	for inj in Permutations(range(7),2):
		unlab=list(filter(lambda x: not x in inj, range(7)))
		for w in unlab:
			leftV=copy(unlab); leftV.remove(w)
			left_id, right_id = findGinL(get_minimalGlabel(subgraphG(G,6,list(inj)+leftV), 6, 2),F6_tau,6), triple_count(subgraphG(G,3,list(inj)+[w])) # left is F6_tau-flag, right is tau-edge / tau-nonedge
			if (right_id==1): G_coef_E[left_id] += 1
			else: G_coef_N[left_id] += 1
		# for w
	# for inj
	coef_E.append(G_coef_E)
	coef_N.append(G_coef_N)
# for G

f=open("./ineq_codeg",'w')
F_index=0
for F in F6_tau:
	if (compareGH(F,get_minimalGlabel(permuteG(F,[1,0]+list(range(2,6))),6,2),6) <= 0): # only one inequality when the swap of the labels yield a different F6_tau-flag
		sep=""
		for G_index in range(len(F7)):
			frac = (3*coef_E[G_index][F_index] - coef_N[G_index][F_index]) / 210
			_=f.write("%s%s"%(sep,str(frac)))
			sep=" "
		#for G
		_=f.write('\n')
	# if
	F_index+=1
# for F
f.close()


==> anc/ext7.sage <==
print("A.5: This script computes the size of the intersection of the sets E_T and F_7.\n")

load("flags.sage")

def TtoG(T):
	G=copy(emptyG[7])
	for (u,v,w,_) in T.all_simple_cycles(max_length=3): G[index(u,v,w)] = 1
	return G
# TtoG
		
ext7 = sort_and_uniqueL([get_minimalG(TtoG(T),7) for T in digraphs.tournaments_nauty(7)],7)
print("The size of the intersection of the sets E_T and F_7 is equal to",len(ext7))


==> anc/flags.sage <==
from functools import cmp_to_key
import re; StrtoG_parser = re.compile('"([1-9]):(([1-9][1-9][1-9])*)"')

def ItoG(i,n):
	G={}
	for (u,v,w) in Combinations(range(n),3):
		G[u,v,w] = i%2
		i //= 2
	return G
# ItoG

def GtoI(G,n):
	i=0
	bit=1
	for (u,v,w) in Combinations(range(n),3):
		i += bit*G[u,v,w]
		bit *= 2
	return i 
# GtoI

def StoG(s):
	match=StrtoG_parser.match(s)
	n=int(match.group(1))
	T=match.group(2)
	G=copy(emptyG[n])
	for i in range(len(T)/3):
		triple=tuple(map(lambda _: int(_)-1,[T[3*i],T[3*i+1],T[3*i+2]]))
		G[triple]=1
	return G
# StoG

def GtoS(G,n):
	res='    "%d:'%n
	for (u,v,w) in Combinations(range(n),3):
		if (G[u,v,w]==1): res+="%d%d%d"%(u+1,v+1,w+1)
	res+='"'
	return res
# GtoS

def LtoStr(L,n):
	res=sep=""
	for G in L:
		res+=sep+GtoS(G,n)
		sep=",\n"
	return res+"\n"
# LtoStr

def load_graph_list(file):
	ret=[]
	f=open(file)
	for line in f:
		s=line.strip()
		if (s[-1]==','): s=s[:-1]
		ret.append(StoG(s))
	return ret
# load_graph_list

def index(u,v,w): return tuple(sorted([u,v,w]))

def triple_count(G): return sum([G[t] for t in G])

def compareGH(G,H,n):
	diff = triple_count(G) - triple_count(H)
	if (diff != 0): return diff
	for (u,v,w) in Combinations(range(n),3):
		diff = H[u,v,w] - G[u,v,w]
		if (diff != 0): return diff
	return 0
# compareGH

def permuteG(G,pi):
	n=len(pi)
	H={}
	for (u,v,w) in Combinations(range(n),3): H[u,v,w]=G[index(pi[u],pi[v],pi[w])]
	return H
# permuteG

def get_minimalG(G,n):
	H=copy(G)
	for pi in Permutations(range(n))[1:]:
		H_try=permuteG(G,pi)
		for (u,v,w) in Combinations(range(n),3):
			diff=H_try[u,v,w] - H[u,v,w]
			if (diff==0): continue
			elif (diff > 0): H=H_try
			break
	#for pi
	return H
# get_minimalG

def get_minimalGlabel(G,n,l):
	H=copy(G)
	for pi in Permutations(range(l,n))[1:]:
		L=list(range(l))+list(pi)
		H_try=permuteG(G,L)
		for (u,v,w) in Combinations(range(n),3):
			diff = H_try[u,v,w] - H[u,v,w]
			if (diff==0): continue
			elif (diff > 0): H = H_try
			break
	#for pi
	return H
# get_minimalGlabel

def subgraphG(G,n,V):
	k=len(V)
	H=copy(emptyG[k])
	for (u,v,w) in Combinations(range(k),3): H[u,v,w] = G[index(V[u],V[v],V[w])]
	return H
# subgraphG

def findGiinL(Gi,L,n):
	res=0
	for Hi in L:
		if (Gi==Hi): return res
		else: res+=1
	return -1
#

def findGinL(G,L,n):
	res=0
	for H in L:
		if (compareGH(G,H,n)): res+=1
		else: return res
	return -1
#

def sublist(L,n,k):
	ret=[]
	triples=set(map(lambda x: index(x[0],x[1],x[2]),[(u,v,w) for u in range(k,n) for (v,w) in filter(lambda x: (not u in x),Combinations(range(n),2))]))
	for G in L:
		for u,v,w in triples:
			if (G[u,v,w]==1): break
		else:
			H=copy(G)
			for u,v,w in triples: H.pop((u,v,w))
			ret.append(H)
	return ret
#

def sort_and_uniqueL(L,n):
	size=len(L)
	if (size<=1): return L
	L_S=sorted(L, key=cmp_to_key(lambda G,H: compareGH(G,H,n)))
	res=[L_S[0]]
	for G in L_S[1:]:
		if (compareGH(res[-1],G,n)!=0): res.append(G)
	return res
# sort_and_uniqueL

def uniqmergeL(L1,L2,n):
	size1, size2 = len(L1), len(L2)
	if (size1==0) or (size2==0): return L1+L2
	res = []
	c1, c2 = 0, 0
	i1, i2 = iter(L1), iter(L2)
	G1, G2 = next(i1), next(i2)
	while (c1<size1) and (c2<size2):
		diff=compareGH(G1,G2,n)
		if (diff<0):
			res.append(G1)
			inc1=1
			inc2=0
		else:
			res.append(G2)
			inc2=1
			inc1=1 if (diff==0) else 0
		if (inc1):
			c1+=1
			if (c1<size1): G1=next(i1)
		if (inc2):
			c2+=1
			if (c2<size2): G2=next(i2)
	#while
	if (c1<size1):
		res.append(G1)
		for _ in range(c1+1,size1): res.append(next(i1))
	elif (c2<size2):
		res.append(G2)
		for _ in range(c2+1,size2): res.append(next(i2))
	return res
# uniqmergeL


emptyG=[]
for n in range(8):
	emptyG.append({})
	for (u,v,w) in Combinations(range(n),3): emptyG[-1][u,v,w]=0


==> anc/gen7.sage <==
print("A.1: This script generates the file 'graph_lists/list7' containing the list of all 7-vertex K4minus-free 3-graphs.\n")

import multiprocessing, os; os.environ["SAGE_NUM_THREADS"] = str(multiprocessing.cpu_count())
from array import array
load("flags.sage")

def is_extension_K4e_free(G,n,new_triples):
	for (u,v,w) in Combinations(range(n-1),3):
		if (G[u,v,w] + new_triples[binomial(v,2)+u] + new_triples[binomial(w,2)+u] + new_triples[binomial(w,2)+v] > 2): return False
	return True
# is_extension_K4e_free

def extendG(G,n,new_triples):
	H=copy(G)
	for (u,v) in Combinations(range(n-1),2): H[u,v,n-1] = new_triples[binomial(v,2)+u]
	return H
# extendG

@parallel
def gen_extensionsG(Gi,n):
	G = ItoG(Gi,n)
	new_triples = array('B',[0]*binomial(n,2))
	res = [get_minimalG(extendG(G,n+1,new_triples),n+1)]
	while (True):
		for i in range(len(new_triples)):
			if (new_triples[i]==0):
				new_triples[i] = 1
				for j in range(i): new_triples[j] = 0
				if (is_extension_K4e_free(G,n+1,new_triples)): res.append(get_minimalG(extendG(G,n+1,new_triples),n+1))
				else: #optimization : adding more triples will keep the extension containing K4e
					for j in range(i): new_triples[j] = 1
				break
		else:
			break #end of the while-iteration over all the 2^binomial(n-1,2) extensions
	#while
	return sort_and_uniqueL(res, n+1)
# gen_extensionsG

def gen_list(n):
	if (n<3): return [{}] # the empty 3graph
	L = []
	all_extensions = list(gen_extensionsG([ {'Gi':i, 'n':n-1} for i in [GtoI(G,n-1) for G in gen_list(n-1)] ]))
	for (_,res) in all_extensions: L = uniqmergeL(L, res, n)
	return L
# gen_list

n = 7
directory="./graph_lists"
if (not os.path.exists(directory)): os.mkdir(directory)
f=open("%s/list%d"%(directory,n),"w")
_=f.write(LtoStr(gen_list(n),n))
f.close()


==> anc/gen_flags.sage <==
print("A.2: This script generates the file 'flagmatic_flags-pruned.rat' and the supplementary 'graph_lists/list6_iota<i>' files.\n")

load("flags.sage")

F7=load_graph_list("graph_lists/list7")
F6=sublist(F7,7,6)
F5=sublist(F6,6,5)
iotas=[2,3,4,5,6,9]
flagmatic_block_shift=5
F6_iotas={}
for iota in iotas: F6_iotas[iota]=[]
for G in F6:
	for inj in Permutations(range(6)):
		H=permuteG(G,inj)
		root=subgraphG(H,6,range(5))
		iota=findGinL(root,F5,5)
		if (iota in iotas): F6_iotas[iota].append(H)
	#for inj
#for G
for iota in iotas: F6_iotas[iota] = sort_and_uniqueL(F6_iotas[iota],6)

directory="./graph_lists"
if (not os.path.exists(directory)): os.mkdir(directory)
for i in [1,2,3,4,5,6]:
	f=open("%s/list6_iota%d"%(directory,i),"w")
	_=f.write(LtoStr(F6_iotas[iotas[i-1]],6))
	f.close()
#for i
f=open("./flagmatic_flags-pruned.rat","w")
Gid=0
for G in F7:
	Gid+=1
	G_pair_dens={}
	for inj in Permutations(range(7),5):
		root=subgraphG(G,7,inj)
		iota=findGinL(root,F5,5)
		if (not iota in iotas): continue #prune only to iota_1, .., iota_6
		unlab=list(filter(lambda x: not x in inj, range(7)))
		left_id, right_id = [ findGinL(subgraphG(G,7,list(inj)+[unlab[i]]),F6_iotas[iota],6) for i in [0,1] ]
		key = (iota,min(left_id,right_id),max(left_id,right_id))
		add = 1+(left_id==right_id)
		if key in G_pair_dens: G_pair_dens[key] += add
		else: G_pair_dens[key] = add
	#for inj
	for (block,left_id,right_id) in sorted(G_pair_dens.keys()):
		frac = G_pair_dens[block,left_id,right_id] / 5040
		_=f.write("%d %d %d %d %d %d\n"%(Gid,block+flagmatic_block_shift,left_id+1,right_id+1,frac.numer(),frac.denom()))
	#for keys
#for G
f.close()


==> anc/graph_lists/list6_iota1 <==
    "6:123124",
    "6:123124126",
    "6:123124136",
    "6:123124146",
    "6:123124156",
    "6:123124236",
    "6:123124246",
    "6:123124256",
    "6:123124346",
    "6:123124356",
    "6:123124456",
    "6:123124126156",
    "6:123124126256",
    "6:123124126346",
    "6:123124126356",
    "6:123124126456",
    "6:123124136146",
    "6:123124136156",
    "6:123124136246",
    "6:123124136256",
    "6:123124136346",
    "6:123124136356",
    "6:123124136456",
    "6:123124146156",
    "6:123124146236",
    "6:123124146256",
    "6:123124146346",
    "6:123124146356",
    "6:123124146456",
    "6:123124156236",
    "6:123124156246",
    "6:123124156256",
    "6:123124156346",
    "6:123124156356",
    "6:123124156456",
    "6:123124236246",
    "6:123124236256",
    "6:123124236346",
    "6:123124236356",
    "6:123124236456",
    "6:123124246256",
    "6:123124246346",
    "6:123124246356",
    "6:123124246456",
    "6:123124256346",
    "6:123124256356",
    "6:123124256456",
    "6:123124346356",
    "6:123124346456",
    "6:123124356456",
    "6:123124126156346",
    "6:123124126156356",
    "6:123124126156456",
    "6:123124126256346",
    "6:123124126256356",
    "6:123124126256456",
    "6:123124126346356",
    "6:123124126346456",
    "6:123124126356456",
    "6:123124136146156",
    "6:123124136146256",
    "6:123124136146356",
    "6:123124136146456",
    "6:123124136156246",
    "6:123124136156256",
    "6:123124136156346",
    "6:123124136156456",
    "6:123124136246256",
    "6:123124136246346",
    "6:123124136246356",
    "6:123124136246456",
    "6:123124136256346",
    "6:123124136256356",
    "6:123124136256456",
    "6:123124136346356",
    "6:123124136346456",
    "6:123124136356456",
    "6:123124146156236",
    "6:123124146156256",
    "6:123124146156346",
    "6:123124146156356",
    "6:123124146236256",
    "6:123124146236346",
    "6:123124146236356",
    "6:123124146236456",
    "6:123124146256346",
    "6:123124146256356",
    "6:123124146256456",
    "6:123124146346356",
    "6:123124146346456",
    "6:123124146356456",
    "6:123124156236246",
    "6:123124156236256",
    "6:123124156236346",
    "6:123124156236356",
    "6:123124156236456",
    "6:123124156246256",
    "6:123124156246346",
    "6:123124156246356",
    "6:123124156246456",
    "6:123124156256346",
    "6:123124156256356",
    "6:123124156256456",
    "6:123124156346356",
    "6:123124156346456",
    "6:123124156356456",
    "6:123124236246256",
    "6:123124236246356",
    "6:123124236246456",
    "6:123124236256346",
    "6:123124236256456",
    "6:123124236346356",
    "6:123124236346456",
    "6:123124236356456",
    "6:123124246256346",
    "6:123124246256356",
    "6:123124246346356",
    "6:123124246346456",
    "6:123124246356456",
    "6:123124256346356",
    "6:123124256346456",
    "6:123124256356456",
    "6:123124126156346356",
    "6:123124126156346456",
    "6:123124126156356456",
    "6:123124126256346356",
    "6:123124126256346456",
    "6:123124126256356456",
    "6:123124136146156256",
    "6:123124136146256356",
    "6:123124136146256456",
    "6:123124136146356456",
    "6:123124136156246256",
    "6:123124136156246346",
    "6:123124136156246456",
    "6:123124136156256346",
    "6:123124136156256456",
    "6:123124136156346456",
    "6:123124136246256346",
    "6:123124136246256356",
    "6:123124136246346356",
    "6:123124136246346456",
    "6:123124136246356456",
    "6:123124136256346356",
    "6:123124136256346456",
    "6:123124136256356456",
    "6:123124146156236256",
    "6:123124146156236346",
    "6:123124146156236356",
    "6:123124146156256346",
    "6:123124146156256356",
    "6:123124146156346356",
    "6:123124146236256346",
    "6:123124146236256456",
    "6:123124146236346356",
    "6:123124146236346456",
    "6:123124146236356456",
    "6:123124146256346356",
    "6:123124146256346456",
    "6:123124146256356456",
    "6:123124156236246256",
    "6:123124156236246356",
    "6:123124156236246456",
    "6:123124156236256346",
    "6:123124156236256456",
    "6:123124156236346356",
    "6:123124156236346456",
    "6:123124156236356456",
    "6:123124156246256346",
    "6:123124156246256356",
    "6:123124156246346356",
    "6:123124156246346456",
    "6:123124156246356456",
    "6:123124156256346356",
    "6:123124156256346456",
    "6:123124156256356456",
    "6:123124236246356456",
    "6:123124236256346456",
    "6:123124246256346356",
    "6:123124136146256356456",
    "6:123124136156246256346",
    "6:123124136156246346456",
    "6:123124136156256346456",
    "6:123124136246256346356",
    "6:123124146156236256346",
    "6:123124146156236346356",
    "6:123124146156256346356",
    "6:123124146236256346456",
    "6:123124156236246356456",
    "6:123124156236256346456",
    "6:123124156246256346356"


==> anc/graph_lists/list6_iota2 <==
    "6:123145",
    "6:123126145",
    "6:123136145",
    "6:123145146",
    "6:123145156",
    "6:123145236",
    "6:123145246",
    "6:123145256",
    "6:123145346",
    "6:123145356",
    "6:123145456",
    "6:123126145146",
    "6:123126145156",
    "6:123126145246",
    "6:123126145256",
    "6:123126145346",
    "6:123126145356",
    "6:123126145456",
    "6:123136145146",
    "6:123136145156",
    "6:123136145246",
    "6:123136145256",
    "6:123136145346",
    "6:123136145356",
    "6:123136145456",
    "6:123145146236",
    "6:123145146246",
    "6:123145146256",
    "6:123145146346",
    "6:123145146356",
    "6:123145156236",
    "6:123145156246",
    "6:123145156256",
    "6:123145156346",
    "6:123145156356",
    "6:123145236246",
    "6:123145236256",
    "6:123145236346",
    "6:123145236356",
    "6:123145236456",
    "6:123145246256",
    "6:123145246346",
    "6:123145246356",
    "6:123145246456",
    "6:123145256346",
    "6:123145256356",
    "6:123145256456",
    "6:123145346356",
    "6:123145346456",
    "6:123145356456",
    "6:123126145146256",
    "6:123126145146346",
    "6:123126145146356",
    "6:123126145156246",
    "6:123126145156346",
    "6:123126145156356",
    "6:123126145246256",
    "6:123126145246346",
    "6:123126145246356",
    "6:123126145246456",
    "6:123126145256346",
    "6:123126145256356",
    "6:123126145256456",
    "6:123126145346356",
    "6:123126145346456",
    "6:123126145356456",
    "6:123136145146246",
    "6:123136145146256",
    "6:123136145146356",
    "6:123136145156246",
    "6:123136145156256",
    "6:123136145156346",
    "6:123136145246256",
    "6:123136145246346",
    "6:123136145246356",
    "6:123136145246456",
    "6:123136145256346",
    "6:123136145256356",
    "6:123136145256456",
    "6:123136145346356",
    "6:123136145346456",
    "6:123136145356456",
    "6:123145146236246",
    "6:123145146236256",
    "6:123145146236346",
    "6:123145146236356",
    "6:123145146246256",
    "6:123145146246346",
    "6:123145146246356",
    "6:123145146256346",
    "6:123145146256356",
    "6:123145146346356",
    "6:123145156236246",
    "6:123145156236256",
    "6:123145156236346",
    "6:123145156236356",
    "6:123145156246256",
    "6:123145156246346",
    "6:123145156246356",
    "6:123145156256346",
    "6:123145156256356",
    "6:123145156346356",
    "6:123145236246256",
    "6:123145236246356",
    "6:123145236246456",
    "6:123145236256346",
    "6:123145236256456",
    "6:123145236346356",
    "6:123145236346456",
    "6:123145236356456",
    "6:123145246256346",
    "6:123145246256356",
    "6:123145246346356",
    "6:123145246346456",
    "6:123145246356456",
    "6:123145256346356",
    "6:123145256346456",
    "6:123145256356456",
    "6:123126145146256346",
    "6:123126145146256356",
    "6:123126145146346356",
    "6:123126145156246346",
    "6:123126145156246356",
    "6:123126145156346356",
    "6:123126145246256346",
    "6:123126145246256356",
    "6:123126145246346356",
    "6:123126145246346456",
    "6:123126145246356456",
    "6:123126145256346356",
    "6:123126145256346456",
    "6:123126145256356456",
    "6:123136145146246256",
    "6:123136145146246356",
    "6:123136145146256356",
    "6:123136145156246256",
    "6:123136145156246346",
    "6:123136145156256346",
    "6:123136145246256346",
    "6:123136145246256356",
    "6:123136145246346356",
    "6:123136145246346456",
    "6:123136145246356456",
    "6:123136145256346356",
    "6:123136145256346456",
    "6:123136145256356456",
    "6:123145146236246256",
    "6:123145146236246356",
    "6:123145146236256346",
    "6:123145146236346356",
    "6:123145146246256346",
    "6:123145146246256356",
    "6:123145146246346356",
    "6:123145146256346356",
    "6:123145156236246256",
    "6:123145156236246356",
    "6:123145156236256346",
    "6:123145156236346356",
    "6:123145156246256346",
    "6:123145156246256356",
    "6:123145156246346356",
    "6:123145156256346356",
    "6:123145236246356456",
    "6:123145236256346456",
    "6:123145246256346356",
    "6:123126145146256346356",
    "6:123126145156246346356",
    "6:123126145246256346356",
    "6:123136145146246256356",
    "6:123136145156246256346",
    "6:123136145246256346356",
    "6:123145146246256346356",
    "6:123145156246256346356"


==> anc/graph_lists/list6_iota3 <==
    "6:123124125",
    "6:123124125126",
    "6:123124125136",
    "6:123124125146",
    "6:123124125156",
    "6:123124125236",
    "6:123124125246",
    "6:123124125256",
    "6:123124125346",
    "6:123124125356",
    "6:123124125456",
    "6:123124125126346",
    "6:123124125126356",
    "6:123124125126456",
    "6:123124125136146",
    "6:123124125136156",
    "6:123124125136246",
    "6:123124125136256",
    "6:123124125136346",
    "6:123124125136356",
    "6:123124125136456",
    "6:123124125146156",
    "6:123124125146236",
    "6:123124125146256",
    "6:123124125146346",
    "6:123124125146356",
    "6:123124125146456",
    "6:123124125156236",
    "6:123124125156246",
    "6:123124125156346",
    "6:123124125156356",
    "6:123124125156456",
    "6:123124125236246",
    "6:123124125236256",
    "6:123124125236346",
    "6:123124125236356",
    "6:123124125236456",
    "6:123124125246256",
    "6:123124125246346",
    "6:123124125246356",
    "6:123124125246456",
    "6:123124125256346",
    "6:123124125256356",
    "6:123124125256456",
    "6:123124125346356",
    "6:123124125346456",
    "6:123124125356456",
    "6:123124125126346356",
    "6:123124125126346456",
    "6:123124125126356456",
    "6:123124125136146156",
    "6:123124125136146256",
    "6:123124125136146356",
    "6:123124125136146456",
    "6:123124125136156246",
    "6:123124125136156346",
    "6:123124125136156456",
    "6:123124125136246256",
    "6:123124125136246346",
    "6:123124125136246356",
    "6:123124125136246456",
    "6:123124125136256346",
    "6:123124125136256356",
    "6:123124125136256456",
    "6:123124125136346356",
    "6:123124125136346456",
    "6:123124125136356456",
    "6:123124125146156236",
    "6:123124125146156346",
    "6:123124125146156356",
    "6:123124125146236256",
    "6:123124125146236346",
    "6:123124125146236356",
    "6:123124125146236456",
    "6:123124125146256346",
    "6:123124125146256356",
    "6:123124125146256456",
    "6:123124125146346356",
    "6:123124125146346456",
    "6:123124125146356456",
    "6:123124125156236246",
    "6:123124125156236346",
    "6:123124125156236356",
    "6:123124125156236456",
    "6:123124125156246346",
    "6:123124125156246356",
    "6:123124125156246456",
    "6:123124125156346356",
    "6:123124125156346456",
    "6:123124125156356456",
    "6:123124125236246256",
    "6:123124125236246356",
    "6:123124125236246456",
    "6:123124125236256346",
    "6:123124125236256456",
    "6:123124125236346356",
    "6:123124125236346456",
    "6:123124125236356456",
    "6:123124125246256346",
    "6:123124125246256356",
    "6:123124125246346356",
    "6:123124125246346456",
    "6:123124125246356456",
    "6:123124125256346356",
    "6:123124125256346456",
    "6:123124125256356456",
    "6:123124125136146256356",
    "6:123124125136146256456",
    "6:123124125136146356456",
    "6:123124125136156246346",
    "6:123124125136156246456",
    "6:123124125136156346456",
    "6:123124125136246256346",
    "6:123124125136246256356",
    "6:123124125136246346356",
    "6:123124125136246346456",
    "6:123124125136246356456",
    "6:123124125136256346356",
    "6:123124125136256346456",
    "6:123124125136256356456",
    "6:123124125146156236346",
    "6:123124125146156236356",
    "6:123124125146156346356",
    "6:123124125146236256346",
    "6:123124125146236256456",
    "6:123124125146236346356",
    "6:123124125146236346456",
    "6:123124125146236356456",
    "6:123124125146256346356",
    "6:123124125146256346456",
    "6:123124125146256356456",
    "6:123124125156236246356",
    "6:123124125156236246456",
    "6:123124125156236346356",
    "6:123124125156236346456",
    "6:123124125156236356456",
    "6:123124125156246346356",
    "6:123124125156246346456",
    "6:123124125156246356456",
    "6:123124125236246356456",
    "6:123124125236256346456",
    "6:123124125246256346356",
    "6:123124125136146256356456",
    "6:123124125136156246346456",
    "6:123124125136246256346356",
    "6:123124125146156236346356",
    "6:123124125146236256346456",
    "6:123124125156236246356456"


==> anc/graph_lists/list6_iota4 <==
    "6:123124135",
    "6:123124126135",
    "6:123124135136",
    "6:123124135146",
    "6:123124135156",
    "6:123124135236",
    "6:123124135246",
    "6:123124135256",
    "6:123124135346",
    "6:123124135356",
    "6:123124135456",
    "6:123124126135156",
    "6:123124126135256",
    "6:123124126135346",
    "6:123124126135356",
    "6:123124126135456",
    "6:123124135136146",
    "6:123124135136246",
    "6:123124135136256",
    "6:123124135136346",
    "6:123124135136456",
    "6:123124135146156",
    "6:123124135146236",
    "6:123124135146256",
    "6:123124135146346",
    "6:123124135146356",
    "6:123124135146456",
    "6:123124135156236",
    "6:123124135156246",
    "6:123124135156256",
    "6:123124135156346",
    "6:123124135156456",
    "6:123124135236246",
    "6:123124135236256",
    "6:123124135236346",
    "6:123124135236356",
    "6:123124135236456",
    "6:123124135246256",
    "6:123124135246346",
    "6:123124135246356",
    "6:123124135246456",
    "6:123124135256346",
    "6:123124135256356",
    "6:123124135256456",
    "6:123124135346356",
    "6:123124135346456",
    "6:123124135356456",
    "6:123124126135156346",
    "6:123124126135156456",
    "6:123124126135256346",
    "6:123124126135256356",
    "6:123124126135256456",
    "6:123124126135346356",
    "6:123124126135346456",
    "6:123124126135356456",
    "6:123124135136146256",
    "6:123124135136146456",
    "6:123124135136246256",
    "6:123124135136246346",
    "6:123124135136246456",
    "6:123124135136256346",
    "6:123124135136256456",
    "6:123124135136346456",
    "6:123124135146156236",
    "6:123124135146156256",
    "6:123124135146156346",
    "6:123124135146236256",
    "6:123124135146236346",
    "6:123124135146236356",
    "6:123124135146236456",
    "6:123124135146256346",
    "6:123124135146256356",
    "6:123124135146256456",
    "6:123124135146346356",
    "6:123124135146346456",
    "6:123124135146356456",
    "6:123124135156236246",
    "6:123124135156236256",
    "6:123124135156236346",
    "6:123124135156236456",
    "6:123124135156246256",
    "6:123124135156246346",
    "6:123124135156246456",
    "6:123124135156256346",
    "6:123124135156256456",
    "6:123124135156346456",
    "6:123124135236246256",
    "6:123124135236246356",
    "6:123124135236246456",
    "6:123124135236256346",
    "6:123124135236256456",
    "6:123124135236346356",
    "6:123124135236346456",
    "6:123124135236356456",
    "6:123124135246256346",
    "6:123124135246256356",
    "6:123124135246346356",
    "6:123124135246346456",
    "6:123124135246356456",
    "6:123124135256346356",
    "6:123124135256346456",
    "6:123124135256356456",
    "6:123124126135156346456",
    "6:123124126135256346356",
    "6:123124126135256346456",
    "6:123124126135256356456",
    "6:123124135136146256456",
    "6:123124135136246256346",
    "6:123124135136246346456",
    "6:123124135136256346456",
    "6:123124135146156236256",
    "6:123124135146156236346",
    "6:123124135146156256346",
    "6:123124135146236256346",
    "6:123124135146236256456",
    "6:123124135146236346356",
    "6:123124135146236346456",
    "6:123124135146236356456",
    "6:123124135146256346356",
    "6:123124135146256346456",
    "6:123124135146256356456",
    "6:123124135156236246256",
    "6:123124135156236246456",
    "6:123124135156236256346",
    "6:123124135156236256456",
    "6:123124135156236346456",
    "6:123124135156246256346",
    "6:123124135156246346456",
    "6:123124135156256346456",
    "6:123124135236246356456",
    "6:123124135236256346456",
    "6:123124135246256346356",
    "6:123124135146156236256346",
    "6:123124135146236256346456",
    "6:123124135156236256346456"


==> anc/graph_lists/list6_iota5 <==
    "6:123124345",
    "6:123124126345",
    "6:123124136345",
    "6:123124146345",
    "6:123124156345",
    "6:123124236345",
    "6:123124246345",
    "6:123124256345",
    "6:123124345346",
    "6:123124345356",
    "6:123124345456",
    "6:123124126156345",
    "6:123124126256345",
    "6:123124126345346",
    "6:123124126345356",
    "6:123124126345456",
    "6:123124136146345",
    "6:123124136156345",
    "6:123124136246345",
    "6:123124136256345",
    "6:123124136345346",
    "6:123124136345356",
    "6:123124136345456",
    "6:123124146156345",
    "6:123124146236345",
    "6:123124146256345",
    "6:123124146345346",
    "6:123124146345356",
    "6:123124146345456",
    "6:123124156236345",
    "6:123124156246345",
    "6:123124156256345",
    "6:123124156345346",
    "6:123124156345356",
    "6:123124156345456",
    "6:123124236246345",
    "6:123124236256345",
    "6:123124236345346",
    "6:123124236345356",
    "6:123124236345456",
    "6:123124246256345",
    "6:123124246345346",
    "6:123124246345356",
    "6:123124246345456",
    "6:123124256345346",
    "6:123124256345356",
    "6:123124256345456",
    "6:123124126156345346",
    "6:123124126156345356",
    "6:123124126156345456",
    "6:123124126256345346",
    "6:123124126256345356",
    "6:123124126256345456",
    "6:123124136146156345",
    "6:123124136146256345",
    "6:123124136146345356",
    "6:123124136146345456",
    "6:123124136156246345",
    "6:123124136156256345",
    "6:123124136156345346",
    "6:123124136156345456",
    "6:123124136246256345",
    "6:123124136246345346",
    "6:123124136246345356",
    "6:123124136246345456",
    "6:123124136256345346",
    "6:123124136256345356",
    "6:123124136256345456",
    "6:123124146156236345",
    "6:123124146156256345",
    "6:123124146156345346",
    "6:123124146156345356",
    "6:123124146236256345",
    "6:123124146236345346",
    "6:123124146236345356",
    "6:123124146236345456",
    "6:123124146256345346",
    "6:123124146256345356",
    "6:123124146256345456",
    "6:123124156236246345",
    "6:123124156236256345",
    "6:123124156236345346",
    "6:123124156236345356",
    "6:123124156236345456",
    "6:123124156246256345",
    "6:123124156246345346",
    "6:123124156246345356",
    "6:123124156246345456",
    "6:123124156256345346",
    "6:123124156256345356",
    "6:123124156256345456",
    "6:123124236246256345",
    "6:123124236246345356",
    "6:123124236246345456",
    "6:123124236256345346",
    "6:123124236256345456",
    "6:123124246256345346",
    "6:123124246256345356",
    "6:123124136146156256345",
    "6:123124136146256345356",
    "6:123124136146256345456",
    "6:123124136156246256345",
    "6:123124136156246345346",
    "6:123124136156246345456",
    "6:123124136156256345346",
    "6:123124136156256345456",
    "6:123124136246256345346",
    "6:123124136246256345356",
    "6:123124146156236256345",
    "6:123124146156236345346",
    "6:123124146156236345356",
    "6:123124146156256345346",
    "6:123124146156256345356",
    "6:123124146236256345346",
    "6:123124146236256345456",
    "6:123124156236246256345",
    "6:123124156236246345356",
    "6:123124156236246345456",
    "6:123124156236256345346",
    "6:123124156236256345456",
    "6:123124156246256345346",
    "6:123124156246256345356",
    "6:123124136156246256345346",
    "6:123124146156236256345346"


==> anc/graph_lists/list6_iota6 <==
    "6:123124135245",
    "6:123124126135245",
    "6:123124135136245",
    "6:123124135146245",
    "6:123124135156245",
    "6:123124135236245",
    "6:123124135245246",
    "6:123124135245256",
    "6:123124135245346",
    "6:123124135245356",
    "6:123124135245456",
    "6:123124126135156245",
    "6:123124126135245256",
    "6:123124126135245346",
    "6:123124126135245356",
    "6:123124126135245456",
    "6:123124135136146245",
    "6:123124135136245246",
    "6:123124135136245256",
    "6:123124135136245346",
    "6:123124135136245456",
    "6:123124135146156245",
    "6:123124135146236245",
    "6:123124135146245256",
    "6:123124135146245346",
    "6:123124135146245356",
    "6:123124135146245456",
    "6:123124135156236245",
    "6:123124135156245246",
    "6:123124135156245256",
    "6:123124135156245346",
    "6:123124135156245456",
    "6:123124135236245246",
    "6:123124135236245256",
    "6:123124135236245346",
    "6:123124135236245356",
    "6:123124135236245456",
    "6:123124135245246346",
    "6:123124135245246356",
    "6:123124135245256346",
    "6:123124135245256356",
    "6:123124135245346356",
    "6:123124135245346456",
    "6:123124135245356456",
    "6:123124126135156245346",
    "6:123124126135156245456",
    "6:123124126135245256346",
    "6:123124126135245256356",
    "6:123124126135245346356",
    "6:123124126135245346456",
    "6:123124126135245356456",
    "6:123124135136146245256",
    "6:123124135136146245456",
    "6:123124135136245246346",
    "6:123124135136245256346",
    "6:123124135136245346456",
    "6:123124135146156236245",
    "6:123124135146156245256",
    "6:123124135146156245346",
    "6:123124135146236245256",
    "6:123124135146236245346",
    "6:123124135146236245356",
    "6:123124135146236245456",
    "6:123124135146245256346",
    "6:123124135146245256356",
    "6:123124135146245346356",
    "6:123124135146245346456",
    "6:123124135146245356456",
    "6:123124135156236245246",
    "6:123124135156236245256",
    "6:123124135156236245346",
    "6:123124135156236245456",
    "6:123124135156245246346",
    "6:123124135156245256346",
    "6:123124135156245346456",
    "6:123124135236245246356",
    "6:123124135236245256346",
    "6:123124135236245346356",
    "6:123124135236245346456",
    "6:123124135236245356456",
    "6:123124135245246346356",
    "6:123124135245256346356",
    "6:123124126135156245346456",
    "6:123124126135245256346356",
    "6:123124135146156236245256",
    "6:123124135146156236245346",
    "6:123124135146156245256346",
    "6:123124135146236245256346",
    "6:123124135146236245346356",
    "6:123124135146236245346456",
    "6:123124135146236245356456",
    "6:123124135146245256346356",
    "6:123124135156236245256346",
    "6:123124135156236245346456",
    "6:123124135146156236245256346"


==> anc/graph_lists/list7 <==
    "7:",
    "7:123",
    "7:123124",
    "7:123145",
    "7:123456",
    "7:123124125",
    "7:123124135",
    "7:123124156",
    "7:123124345",
    "7:123124356",
    "7:123124567",
    "7:123145167",
    "7:123145246",
    "7:123145267",
    "7:123124125126",
    "7:123124125136",
    "7:123124125167",
    "7:123124125345",
    "7:123124125346",
    "7:123124125367",
    "7:123124135145",
    "7:123124135146",
    "7:123124135167",
    "7:123124135236",
    "7:123124135245",
    "7:123124135246",
    "7:123124135256",
    "7:123124135267",
    "7:123124135456",
    "7:123124135467",
    "7:123124156157",
    "7:123124156256",
    "7:123124156257",
    "7:123124156345",
    "7:123124156347",
    "7:123124156356",
    "7:123124156357",
    "7:123124156567",
    "7:123124345367",
    "7:123124345567",
    "7:123124356456",
    "7:123124356457",
    "7:123124356567",
    "7:123145167246",
    "7:123145246356",
    "7:123145246357",
    "7:123124125126127",
    "7:123124125126137",
    "7:123124125126345",
    "7:123124125126347",
    "7:123124125136137",
    "7:123124125136146",
    "7:123124125136147",
    "7:123124125136167",
    "7:123124125136237",
    "7:123124125136246",
    "7:123124125136247",
    "7:123124125136267",
    "7:123124125136345",
    "7:123124125136346",
    "7:123124125136347",
    "7:123124125136367",
    "7:123124125136456",
    "7:123124125136457",
    "7:123124125136467",
    "7:123124125167267",
    "7:123124125167345",
    "7:123124125167346",
    "7:123124125167367",
    "7:123124125345346",
    "7:123124125345367",
    "7:123124125346347",
    "7:123124125346356",
    "7:123124125346357",
    "7:123124125346367",
    "7:123124125346567",
    "7:123124125367467",
    "7:123124135145167",
    "7:123124135145236",
    "7:123124135145256",
    "7:123124135145267",
    "7:123124135146156",
    "7:123124135146157",
    "7:123124135146236",
    "7:123124135146237",
    "7:123124135146256",
    "7:123124135146257",
    "7:123124135146345",
    "7:123124135146347",
    "7:123124135146356",
    "7:123124135146357",
    "7:123124135146367",
    "7:123124135146567",
    "7:123124135167236",
    "7:123124135167245",
    "7:123124135167246",
    "7:123124135167256",
    "7:123124135167267",
    "7:123124135167456",
    "7:123124135167467",
    "7:123124135236456",
    "7:123124135236457",
    "7:123124135245345",
    "7:123124135245346",
    "7:123124135245356",
    "7:123124135245367",
    "7:123124135245567",
    "7:123124135246347",
    "7:123124135246356",
    "7:123124135246357",
    "7:123124135246367",
    "7:123124135246567",
    "7:123124135256257",
    "7:123124135256267",
    "7:123124135256346",
    "7:123124135256347",
    "7:123124135256367",
    "7:123124135256456",
    "7:123124135256457",
    "7:123124135256467",
    "7:123124135256567",
    "7:123124135267367",
    "7:123124135267456",
    "7:123124135267467",
    "7:123124135267567",
    "7:123124135456457",
    "7:123124135456467",
    "7:123124135467567",
    "7:123124156157267",
    "7:123124156157346",
    "7:123124156256345",
    "7:123124156256347",
    "7:123124156256357",
    "7:123124156257345",
    "7:123124156257346",
    "7:123124156257356",
    "7:123124156257367",
    "7:123124156345367",
    "7:123124156345567",
    "7:123124156347356",
    "7:123124156347357",
    "7:123124156347567",
    "7:123124156357457",
    "7:123124156357467",
    "7:123124345367467",
    "7:123124345367567",
    "7:123145167246257",
    "7:123145167246357",
    "7:123124125126127345",
    "7:123124125126137147",
    "7:123124125126137247",
    "7:123124125126137345",
    "7:123124125126137347",
    "7:123124125126137456",
    "7:123124125126137457",
    "7:123124125126345346",
    "7:123124125126345347",
    "7:123124125126345367",
    "7:123124125126347357",
    "7:123124125126347567",
    "7:123124125136137146",
    "7:123124125136137246",
    "7:123124125136137267",
    "7:123124125136137456",
    "7:123124125136146156",
    "7:123124125136146157",
    "7:123124125136146167",
    "7:123124125136146237",
    "7:123124125136146256",
    "7:123124125136146257",
    "7:123124125136146267",
    "7:123124125136146345",
    "7:123124125136146347",
    "7:123124125136146356",
    "7:123124125136146357",
    "7:123124125136146367",
    "7:123124125136146567",
    "7:123124125136147167",
    "7:123124125136147237",
    "7:123124125136147256",
    "7:123124125136147267",
    "7:123124125136147345",
    "7:123124125136147346",
    "7:123124125136147356",
    "7:123124125136147357",
    "7:123124125136147367",
    "7:123124125136147567",
    "7:123124125136167237",
    "7:123124125136167246",
    "7:123124125136167247",
    "7:123124125136167267",
    "7:123124125136167345",
    "7:123124125136167346",
    "7:123124125136167347",
    "7:123124125136167456",
    "7:123124125136167457",
    "7:123124125136167467",
    "7:123124125136237345",
    "7:123124125136237346",
    "7:123124125136237367",
    "7:123124125136237456",
    "7:123124125136237467",
    "7:123124125136246345",
    "7:123124125136246346",
    "7:123124125136246347",
    "7:123124125136246356",
    "7:123124125136246357",
    "7:123124125136246367",
    "7:123124125136246567",
    "7:123124125136247345",
    "7:123124125136247346",
    "7:123124125136247356",
    "7:123124125136247357",
    "7:123124125136247367",
    "7:123124125136247567",
    "7:123124125136267345",
    "7:123124125136267346",
    "7:123124125136267347",
    "7:123124125136267367",
    "7:123124125136267456",
    "7:123124125136267457",
    "7:123124125136267467",
    "7:123124125136345346",
    "7:123124125136345347",
    "7:123124125136345367",
    "7:123124125136345456",
    "7:123124125136345457",
    "7:123124125136345467",
    "7:123124125136346347",
    "7:123124125136346356",
    "7:123124125136346357",
    "7:123124125136346367",
    "7:123124125136346456",
    "7:123124125136346457",
    "7:123124125136346467",
    "7:123124125136346567",
    "7:123124125136347357",
    "7:123124125136347367",
    "7:123124125136347456",
    "7:123124125136347457",
    "7:123124125136347467",
    "7:123124125136347567",
    "7:123124125136367456",
    "7:123124125136367457",
    "7:123124125136367467",
    "7:123124125136456457",
    "7:123124125136456467",
    "7:123124125136457467",
    "7:123124125136467567",
    "7:123124125167267345",
    "7:123124125167267346",
    "7:123124125167267367",
    "7:123124125167345346",
    "7:123124125167345367",
    "7:123124125167346347",
    "7:123124125167346356",
    "7:123124125167346357",
    "7:123124125167346367",
    "7:123124125167346567",
    "7:123124125167367467",
    "7:123124125345346357",
    "7:123124125345346367",
    "7:123124125345346567",
    "7:123124125345367467",
    "7:123124125346347356",
    "7:123124125346347567",
    "7:123124125346356457",
    "7:123124125346356467",
    "7:123124125346357367",
    "7:123124125346357467",
    "7:123124125346367567",
    "7:123124125367467567",
    "7:123124135145167236",
    "7:123124135145167256",
    "7:123124135145167267",
    "7:123124135145236246",
    "7:123124135145236247",
    "7:123124135145236256",
    "7:123124135145236257",
    "7:123124135145236267",
    "7:123124135145236456",
    "7:123124135145236457",
    "7:123124135145236467",
    "7:123124135145256257",
    "7:123124135145256267",
    "7:123124135145256346",
    "7:123124135145256347",
    "7:123124135145256367",
    "7:123124135145267367",
    "7:123124135145267567",
    "7:123124135146156236",
    "7:123124135146156237",
    "7:123124135146156257",
    "7:123124135146157167",
    "7:123124135146157236",
    "7:123124135146157245",
    "7:123124135146157247",
    "7:123124135146157256",
    "7:123124135146157257",
    "7:123124135146157267",
    "7:123124135146157456",
    "7:123124135146157467",
    "7:123124135146236245",
    "7:123124135146236247",
    "7:123124135146236256",
    "7:123124135146236257",
    "7:123124135146236267",
    "7:123124135146236346",
    "7:123124135146236347",
    "7:123124135146236357",
    "7:123124135146236367",
    "7:123124135146236456",
    "7:123124135146236457",
    "7:123124135146236467",
    "7:123124135146236567",
    "7:123124135146237256",
    "7:123124135146237267",
    "7:123124135146237346",
    "7:123124135146237367",
    "7:123124135146237456",
    "7:123124135146237457",
    "7:123124135146237467",
    "7:123124135146237567",
    "7:123124135146256257",
    "7:123124135146256345",
    "7:123124135146256347",
    "7:123124135146256356",
    "7:123124135146256357",
    "7:123124135146256367",
    "7:123124135146256567",
    "7:123124135146257267",
    "7:123124135146257345",
    "7:123124135146257346",
    "7:123124135146257347",
    "7:123124135146257356",
    "7:123124135146257357",
    "7:123124135146257367",
    "7:123124135146257456",
    "7:123124135146257457",
    "7:123124135146257467",
    "7:123124135146257567",
    "7:123124135146345346",
    "7:123124135146345347",
    "7:123124135146345367",
    "7:123124135146345456",
    "7:123124135146345457",
    "7:123124135146345467",
    "7:123124135146345567",
    "7:123124135146347356",
    "7:123124135146347357",
    "7:123124135146347367",
    "7:123124135146347567",
    "7:123124135146356456",
    "7:123124135146356457",
    "7:123124135146356467",
    "7:123124135146356567",
    "7:123124135146357367",
    "7:123124135146357457",
    "7:123124135146357467",
    "7:123124135146357567",
    "7:123124135146367457",
    "7:123124135146367567",
    "7:123124135167236257",
    "7:123124135167236456",
    "7:123124135167236457",
    "7:123124135167236467",
    "7:123124135167245267",
    "7:123124135167245345",
    "7:123124135167245346",
    "7:123124135167245356",
    "7:123124135167245367",
    "7:123124135167245456",
    "7:123124135167245467",
    "7:123124135167245567",
    "7:123124135167246257",
    "7:123124135167246346",
    "7:123124135167246347",
    "7:123124135167246356",
    "7:123124135167246357",
    "7:123124135167246367",
    "7:123124135167246456",
    "7:123124135167246457",
    "7:123124135167246467",
    "7:123124135167246567",
    "7:123124135167256257",
    "7:123124135167256267",
    "7:123124135167256346",
    "7:123124135167256347",
    "7:123124135167256367",
    "7:123124135167256456",
    "7:123124135167256457",
    "7:123124135167256467",
    "7:123124135167256567",
    "7:123124135167267456",
    "7:123124135167456457",
    "7:123124135167456467",
    "7:123124135236456457",
    "7:123124135236457467",
    "7:123124135245346347",
    "7:123124135245346367",
    "7:123124135245346567",
    "7:123124135245356457",
    "7:123124135245356467",
    "7:123124135245367467",
    "7:123124135245367567",
    "7:123124135246347367",
    "7:123124135246347567",
    "7:123124135246356456",
    "7:123124135246356457",
    "7:123124135246356467",
    "7:123124135246357467",
    "7:123124135246367457",
    "7:123124135246367567",
    "7:123124135256257346",
    "7:123124135256257367",
    "7:123124135256257467",
    "7:123124135256267346",
    "7:123124135256267347",
    "7:123124135256267367",
    "7:123124135256267457",
    "7:123124135256267467",
    "7:123124135256346456",
    "7:123124135256346457",
    "7:123124135256346467",
    "7:123124135256347456",
    "7:123124135256347467",
    "7:123124135256367456",
    "7:123124135256367457",
    "7:123124135256367467",
    "7:123124135256367567",
    "7:123124135256457467",
    "7:123124135256467567",
    "7:123124135267367456",
    "7:123124135267456457",
    "7:123124135267456567",
    "7:123124156157267345",
    "7:123124156157267346",
    "7:123124156157267367",
    "7:123124156157346347",
    "7:123124156157346367",
    "7:123124156256345346",
    "7:123124156256345347",
    "7:123124156256345367",
    "7:123124156256347357",
    "7:123124156256357467",
    "7:123124156257345367",
    "7:123124156257346357",
    "7:123124156257346367",
    "7:123124156257367467",
    "7:123124156345367467",
    "7:123124156347356457",
    "7:123145167246257347",
    "7:123124125126127345346",
    "7:123124125126127345367",
    "7:123124125126137147157",
    "7:123124125126137147257",
    "7:123124125126137147345",
    "7:123124125126137147356",
    "7:123124125126137147357",
    "7:123124125126137147567",
    "7:123124125126137247345",
    "7:123124125126137247347",
    "7:123124125126137247356",
    "7:123124125126137247357",
    "7:123124125126137247567",
    "7:123124125126137345346",
    "7:123124125126137345347",
    "7:123124125126137345367",
    "7:123124125126137345456",
    "7:123124125126137345457",
    "7:123124125126137345467",
    "7:123124125126137347357",
    "7:123124125126137347456",
    "7:123124125126137347457",
    "7:123124125126137347567",
    "7:123124125126137456457",
    "7:123124125126137457467",
    "7:123124125126345346347",
    "7:123124125126345346357",
    "7:123124125126345346567",
    "7:123124125126345347367",
    "7:123124125126345347567",
    "7:123124125126345367467",
    "7:123124125126347357367",
    "7:123124125126347357467",
    "7:123124125136137146147",
    "7:123124125136137146157",
    "7:123124125136137146247",
    "7:123124125136137146256",
    "7:123124125136137146257",
    "7:123124125136137146267",
    "7:123124125136137146456",
    "7:123124125136137146457",
    "7:123124125136137246247",
    "7:123124125136137246256",
    "7:123124125136137246257",
    "7:123124125136137246267",
    "7:123124125136137246345",
    "7:123124125136137246346",
    "7:123124125136137246347",
    "7:123124125136137246357",
    "7:123124125136137246456",
    "7:123124125136137246457",
    "7:123124125136137246467",
    "7:123124125136137246567",
    "7:123124125136137267345",
    "7:123124125136137267456",
    "7:123124125136137267467",
    "7:123124125136137456457",
    "7:123124125136137456467",
    "7:123124125136146156237",
    "7:123124125136146156267",
    "7:123124125136146156345",
    "7:123124125136146156347",
    "7:123124125136146157167",
    "7:123124125136146157237",
    "7:123124125136146157256",
    "7:123124125136146157267",
    "7:123124125136146157345",
    "7:123124125136146157347",
    "7:123124125136146157356",
    "7:123124125136146157357",
    "7:123124125136146157367",
    "7:123124125136146157567",
    "7:123124125136146167237",
    "7:123124125136146167256",
    "7:123124125136146167257",
    "7:123124125136146167345",
    "7:123124125136146167357",
    "7:123124125136146237247",
    "7:123124125136146237256",
    "7:123124125136146237257",
    "7:123124125136146237267",
    "7:123124125136146237345",
    "7:123124125136146237347",
    "7:123124125136146237356",
    "7:123124125136146237357",
    "7:123124125136146237367",
    "7:123124125136146237456",
    "7:123124125136146237457",
    "7:123124125136146237467",
    "7:123124125136146237567",
    "7:123124125136146256267",
    "7:123124125136146256345",
    "7:123124125136146256347",
    "7:123124125136146256356",
    "7:123124125136146256357",
    "7:123124125136146256367",
    "7:123124125136146256567",
    "7:123124125136146257267",
    "7:123124125136146257345",
    "7:123124125136146257347",
    "7:123124125136146257356",
    "7:123124125136146257357",
    "7:123124125136146257367",
    "7:123124125136146257567",
    "7:123124125136146267345",
    "7:123124125136146267347",
    "7:123124125136146267356",
    "7:123124125136146267357",
    "7:123124125136146267367",
    "7:123124125136146267567",
    "7:123124125136146345347",
    "7:123124125136146345356",
    "7:123124125136146345357",
    "7:123124125136146345367",
    "7:123124125136146345567",
    "7:123124125136146347356",
    "7:123124125136146347357",
    "7:123124125136146347367",
    "7:123124125136146347567",
    "7:123124125136146356357",
    "7:123124125136146356367",
    "7:123124125136146356456",
    "7:123124125136146356457",
    "7:123124125136146356467",
    "7:123124125136146356567",
    "7:123124125136146357367",
    "7:123124125136146357457",
    "7:123124125136146357467",
    "7:123124125136146357567",
    "7:123124125136146367467",
    "7:123124125136146367567",
    "7:123124125136147167237",
    "7:123124125136147167256",
    "7:123124125136147167267",
    "7:123124125136147167345",
    "7:123124125136147167346",
    "7:123124125136147167356",
    "7:123124125136147167357",
    "7:123124125136147167567",
    "7:123124125136147237246",
    "7:123124125136147237256",
    "7:123124125136147237267",
    "7:123124125136147237345",
    "7:123124125136147237346",
    "7:123124125136147237347",
    "7:123124125136147237356",
    "7:123124125136147237357",
    "7:123124125136147237367",
    "7:123124125136147237456",
    "7:123124125136147237457",
    "7:123124125136147237467",
    "7:123124125136147237567",
    "7:123124125136147256267",
    "7:123124125136147256345",
    "7:123124125136147256346",
    "7:123124125136147256347",
    "7:123124125136147256356",
    "7:123124125136147256357",
    "7:123124125136147256367",
    "7:123124125136147256456",
    "7:123124125136147256457",
    "7:123124125136147256467",
    "7:123124125136147256567",
    "7:123124125136147267345",
    "7:123124125136147267346",
    "7:123124125136147267356",
    "7:123124125136147267357",
    "7:123124125136147267367",
    "7:123124125136147267567",
    "7:123124125136147345346",
    "7:123124125136147345356",
    "7:123124125136147345357",
    "7:123124125136147345367",
    "7:123124125136147345567",
    "7:123124125136147346347",
    "7:123124125136147346356",
    "7:123124125136147346357",
    "7:123124125136147346367",
    "7:123124125136147346456",
    "7:123124125136147346457",
    "7:123124125136147346467",
    "7:123124125136147346567",
    "7:123124125136147356357",
    "7:123124125136147356367",
    "7:123124125136147356456",
    "7:123124125136147356457",
    "7:123124125136147356467",
    "7:123124125136147356567",
    "7:123124125136147357367",
    "7:123124125136147357456",
    "7:123124125136147357467",
    "7:123124125136147357567",
    "7:123124125136147367467",
    "7:123124125136147367567",
    "7:123124125136167237267",
    "7:123124125136167237345",
    "7:123124125136167237346",
    "7:123124125136167237347",
    "7:123124125136167237456",
    "7:123124125136167237457",
    "7:123124125136167237467",
    "7:123124125136167246267",
    "7:123124125136167246345",
    "7:123124125136167246346",
    "7:123124125136167246347",
    "7:123124125136167246356",
    "7:123124125136167246357",
    "7:123124125136167246456",
    "7:123124125136167246457",
    "7:123124125136167246467",
    "7:123124125136167246567",
    "7:123124125136167247267",
    "7:123124125136167247345",
    "7:123124125136167247346",
    "7:123124125136167247347",
    "7:123124125136167247356",
    "7:123124125136167247357",
    "7:123124125136167247456",
    "7:123124125136167247457",
    "7:123124125136167247467",
    "7:123124125136167247567",
    "7:123124125136167267345",
    "7:123124125136167267346",
    "7:123124125136167267347",
    "7:123124125136167267456",
    "7:123124125136167267457",
    "7:123124125136167267467",
    "7:123124125136167345346",
    "7:123124125136167345347",
    "7:123124125136167345456",
    "7:123124125136167345457",
    "7:123124125136167345467",
    "7:123124125136167346347",
    "7:123124125136167346356",
    "7:123124125136167346357",
    "7:123124125136167346456",
    "7:123124125136167346457",
    "7:123124125136167346467",
    "7:123124125136167346567",
    "7:123124125136167347357",
    "7:123124125136167347456",
    "7:123124125136167347457",
    "7:123124125136167347467",
    "7:123124125136167347567",
    "7:123124125136167456457",
    "7:123124125136167456467",
    "7:123124125136167457467",
    "7:123124125136167467567",
    "7:123124125136237345346",
    "7:123124125136237345367",
    "7:123124125136237345456",
    "7:123124125136237345467",
    "7:123124125136237346347",
    "7:123124125136237346357",
    "7:123124125136237346456",
    "7:123124125136237346457",
    "7:123124125136237346467",
    "7:123124125136237346567",
    "7:123124125136237367456",
    "7:123124125136237367467",
    "7:123124125136237456457",
    "7:123124125136237456467",
    "7:123124125136237467567",
    "7:123124125136246345346",
    "7:123124125136246345347",
    "7:123124125136246345356",
    "7:123124125136246345357",
    "7:123124125136246345367",
    "7:123124125136246345567",
    "7:123124125136246346347",
    "7:123124125136246346356",
    "7:123124125136246346357",
    "7:123124125136246346367",
    "7:123124125136246346567",
    "7:123124125136246347356",
    "7:123124125136246347357",
    "7:123124125136246347367",
    "7:123124125136246347567",
    "7:123124125136246356357",
    "7:123124125136246356367",
    "7:123124125136246356456",
    "7:123124125136246356457",
    "7:123124125136246356467",
    "7:123124125136246356567",
    "7:123124125136246357367",
    "7:123124125136246357457",
    "7:123124125136246357467",
    "7:123124125136246357567",
    "7:123124125136246367467",
    "7:123124125136246367567",
    "7:123124125136247345346",
    "7:123124125136247345356",
    "7:123124125136247345357",
    "7:123124125136247345367",
    "7:123124125136247345567",
    "7:123124125136247346347",
    "7:123124125136247346356",
    "7:123124125136247346357",
    "7:123124125136247346367",
    "7:123124125136247346456",
    "7:123124125136247346457",
    "7:123124125136247346467",
    "7:123124125136247346567",
    "7:123124125136247356357",
    "7:123124125136247356367",
    "7:123124125136247356456",
    "7:123124125136247356457",
    "7:123124125136247356467",
    "7:123124125136247356567",
    "7:123124125136247357367",
    "7:123124125136247357456",
    "7:123124125136247357467",
    "7:123124125136247357567",
    "7:123124125136247367467",
    "7:123124125136247367567",
    "7:123124125136267345346",
    "7:123124125136267345347",
    "7:123124125136267345367",
    "7:123124125136267345456",
    "7:123124125136267345457",
    "7:123124125136267345467",
    "7:123124125136267346347",
    "7:123124125136267346356",
    "7:123124125136267346357",
    "7:123124125136267346456",
    "7:123124125136267346457",
    "7:123124125136267346467",
    "7:123124125136267346567",
    "7:123124125136267347357",
    "7:123124125136267347367",
    "7:123124125136267347456",
    "7:123124125136267347457",
    "7:123124125136267347467",
    "7:123124125136267347567",
    "7:123124125136267367456",
    "7:123124125136267367457",
    "7:123124125136267367467",
    "7:123124125136267456457",
    "7:123124125136267456467",
    "7:123124125136267457467",
    "7:123124125136267467567",
    "7:123124125136345346357",
    "7:123124125136345346457",
    "7:123124125136345346467",
    "7:123124125136345346567",
    "7:123124125136345347367",
    "7:123124125136345347456",
    "7:123124125136345347467",
    "7:123124125136345347567",
    "7:123124125136345367456",
    "7:123124125136345367457",
    "7:123124125136345367467",
    "7:123124125136345456457",
    "7:123124125136345456467",
    "7:123124125136345457467",
    "7:123124125136345467567",
    "7:123124125136346347357",
    "7:123124125136346347456",
    "7:123124125136346347457",
    "7:123124125136346347567",
    "7:123124125136346356457",
    "7:123124125136346357456",
    "7:123124125136346357457",
    "7:123124125136346357467",
    "7:123124125136346357567",
    "7:123124125136346367457",
    "7:123124125136346456457",
    "7:123124125136346456567",
    "7:123124125136346457467",
    "7:123124125136346457567",
    "7:123124125136346467567",
    "7:123124125136347357456",
    "7:123124125136347357467",
    "7:123124125136347367456",
    "7:123124125136347367457",
    "7:123124125136347367567",
    "7:123124125136347456457",
    "7:123124125136347456467",
    "7:123124125136347456567",
    "7:123124125136347457467",
    "7:123124125136347457567",
    "7:123124125136347467567",
    "7:123124125136367456457",
    "7:123124125136367456467",
    "7:123124125136367457467",
    "7:123124125136367467567",
    "7:123124125167267345346",
    "7:123124125167267345367",
    "7:123124125167267346347",
    "7:123124125167267346356",
    "7:123124125167267346357",
    "7:123124125167267346567",
    "7:123124125167345346357",
    "7:123124125167345346367",
    "7:123124125167345346567",
    "7:123124125167345367467",
    "7:123124125167346347356",
    "7:123124125167346347567",
    "7:123124125167346356457",
    "7:123124125167346356467",
    "7:123124125167346357367",
    "7:123124125167346357467",
    "7:123124125345346357367",
    "7:123124125345346357467",
    "7:123124125345346367567",
    "7:123124125345367467567",
    "7:123124125346347356357",
    "7:123124125346347356457",
    "7:123124125346347356567",
    "7:123124125346356457467",
    "7:123124125346356467567",
    "7:123124125346357467567",
    "7:123124135145167236246",
    "7:123124135145167236247",
    "7:123124135145167236256",
    "7:123124135145167236257",
    "7:123124135145167236267",
    "7:123124135145167236456",
    "7:123124135145167236457",
    "7:123124135145167236467",
    "7:123124135145167256257",
    "7:123124135145167256267",
    "7:123124135145167256346",
    "7:123124135145167256347",
    "7:123124135145167256367",
    "7:123124135145236246347",
    "7:123124135145236246356",
    "7:123124135145236246357",
    "7:123124135145236246567",
    "7:123124135145236247256",
    "7:123124135145236247267",
    "7:123124135145236247346",
    "7:123124135145236247357",
    "7:123124135145236247367",
    "7:123124135145236247567",
    "7:123124135145236256257",
    "7:123124135145236256346",
    "7:123124135145236256347",
    "7:123124135145236256367",
    "7:123124135145236256456",
    "7:123124135145236256457",
    "7:123124135145236256467",
    "7:123124135145236256567",
    "7:123124135145236257267",
    "7:123124135145236257347",
    "7:123124135145236257367",
    "7:123124135145236257456",
    "7:123124135145236257467",
    "7:123124135145236257567",
    "7:123124135145236267456",
    "7:123124135145236267457",
    "7:123124135145236267467",
    "7:123124135145236267567",
    "7:123124135145236467567",
    "7:123124135145256257346",
    "7:123124135145256257367",
    "7:123124135145256267346",
    "7:123124135145256267347",
    "7:123124135145256267367",
    "7:123124135145256367467",
    "7:123124135146156236245",
    "7:123124135146156236247",
    "7:123124135146156236256",
    "7:123124135146156236257",
    "7:123124135146156236267",
    "7:123124135146156236457",
    "7:123124135146156236467",
    "7:123124135146156237257",
    "7:123124135146156237267",
    "7:123124135146156237457",
    "7:123124135146156237467",
    "7:123124135146156257267",
    "7:123124135146156257347",
    "7:123124135146157167236",
    "7:123124135146157167256",
    "7:123124135146157236245",
    "7:123124135146157236247",
    "7:123124135146157236256",
    "7:123124135146157236257",
    "7:123124135146157236267",
    "7:123124135146157236345",
    "7:123124135146157236346",
    "7:123124135146157236347",
    "7:123124135146157236367",
    "7:123124135146157236456",
    "7:123124135146157236457",
    "7:123124135146157236467",
    "7:123124135146157236567",
    "7:123124135146157245256",
    "7:123124135146157245257",
    "7:123124135146157245267",
    "7:123124135146157245345",
    "7:123124135146157245346",
    "7:123124135146157245347",
    "7:123124135146157245356",
    "7:123124135146157245367",
    "7:123124135146157245457",
    "7:123124135146157245467",
    "7:123124135146157245567",
    "7:123124135146157247256",
    "7:123124135146157247257",
    "7:123124135146157247267",
    "7:123124135146157247346",
    "7:123124135146157247347",
    "7:123124135146157247356",
    "7:123124135146157247367",
    "7:123124135146157247456",
    "7:123124135146157247457",
    "7:123124135146157247567",
    "7:123124135146157256257",
    "7:123124135146157256267",
    "7:123124135146157256346",
    "7:123124135146157256347",
    "7:123124135146157256367",
    "7:123124135146157256456",
    "7:123124135146157256457",
    "7:123124135146157256467",
    "7:123124135146157256567",
    "7:123124135146157257267",
    "7:123124135146157257346",
    "7:123124135146157257367",
    "7:123124135146157257456",
    "7:123124135146157257467",
    "7:123124135146157267367",
    "7:123124135146157267456",
    "7:123124135146157267457",
    "7:123124135146157267467",
    "7:123124135146157267567",
    "7:123124135146157456457",
    "7:123124135146157456567",
    "7:123124135146157467567",
    "7:123124135146236245345",
    "7:123124135146236245347",
    "7:123124135146236245357",
    "7:123124135146236245567",
    "7:123124135146236247345",
    "7:123124135146236247346",
    "7:123124135146236247357",
    "7:123124135146236247367",
    "7:123124135146236247567",
    "7:123124135146236256345",
    "7:123124135146236256347",
    "7:123124135146236256357",
    "7:123124135146236256456",
    "7:123124135146236256457",
    "7:123124135146236256467",
    "7:123124135146236256567",
    "7:123124135146236257346",
    "7:123124135146236257347",
    "7:123124135146236257357",
    "7:123124135146236257367",
    "7:123124135146236257456",
    "7:123124135146236257457",
    "7:123124135146236257467",
    "7:123124135146236257567",
    "7:123124135146236267347",
    "7:123124135146236267357",
    "7:123124135146236267456",
    "7:123124135146236267457",
    "7:123124135146236267467",
    "7:123124135146236267567",
    "7:123124135146236346457",
    "7:123124135146236347456",
    "7:123124135146236347457",
    "7:123124135146236347467",
    "7:123124135146236347567",
    "7:123124135146236357456",
    "7:123124135146236357457",
    "7:123124135146236357467",
    "7:123124135146236357567",
    "7:123124135146236367456",
    "7:123124135146236367457",
    "7:123124135146236367467",
    "7:123124135146236367567",
    "7:123124135146236456457",
    "7:123124135146236456567",
    "7:123124135146236457467",
    "7:123124135146236457567",
    "7:123124135146236467567",
    "7:123124135146237256346",
    "7:123124135146237256356",
    "7:123124135146237256367",
    "7:123124135146237256456",
    "7:123124135146237256457",
    "7:123124135146237256467",
    "7:123124135146237256567",
    "7:123124135146237267356",
    "7:123124135146237267456",
    "7:123124135146237267457",
    "7:123124135146237267467",
    "7:123124135146237267567",
    "7:123124135146237346457",
    "7:123124135146237346567",
    "7:123124135146237367456",
    "7:123124135146237367457",
    "7:123124135146237367467",
    "7:123124135146237456457",
    "7:123124135146237456567",
    "7:123124135146237457467",
    "7:123124135146237457567",
    "7:123124135146237467567",
    "7:123124135146256257345",
    "7:123124135146256257346",
    "7:123124135146256257347",
    "7:123124135146256257356",
    "7:123124135146256257357",
    "7:123124135146256257367",
    "7:123124135146256257456",
    "7:123124135146256257457",
    "7:123124135146256257467",
    "7:123124135146256345346",
    "7:123124135146256345347",
    "7:123124135146256345367",
    "7:123124135146256345457",
    "7:123124135146256345467",
    "7:123124135146256345567",
    "7:123124135146256347356",
    "7:123124135146256347357",
    "7:123124135146256347367",
    "7:123124135146256347567",
    "7:123124135146256356457",
    "7:123124135146256356467",
    "7:123124135146256357367",
    "7:123124135146256357457",
    "7:123124135146256357467",
    "7:123124135146256357567",
    "7:123124135146256367457",
    "7:123124135146256367567",
    "7:123124135146257267345",
    "7:123124135146257267347",
    "7:123124135146257267356",
    "7:123124135146257267357",
    "7:123124135146257267367",
    "7:123124135146257345346",
    "7:123124135146257345367",
    "7:123124135146257345456",
    "7:123124135146257345467",
    "7:123124135146257345567",
    "7:123124135146257346347",
    "7:123124135146257346356",
    "7:123124135146257346357",
    "7:123124135146257346367",
    "7:123124135146257346457",
    "7:123124135146257346567",
    "7:123124135146257347356",
    "7:123124135146257347367",
    "7:123124135146257347456",
    "7:123124135146257347457",
    "7:123124135146257347467",
    "7:123124135146257347567",
    "7:123124135146257356456",
    "7:123124135146257356457",
    "7:123124135146257356467",
    "7:123124135146257356567",
    "7:123124135146257357456",
    "7:123124135146257357467",
    "7:123124135146257367456",
    "7:123124135146257367457",
    "7:123124135146257367467",
    "7:123124135146257367567",
    "7:123124135146257456457",
    "7:123124135146257456567",
    "7:123124135146257457467",
    "7:123124135146257467567",
    "7:123124135146345367457",
    "7:123124135146345367467",
    "7:123124135146345367567",
    "7:123124135146345467567",
    "7:123124135146347356456",
    "7:123124135146347356457",
    "7:123124135146347356567",
    "7:123124135146347357467",
    "7:123124135146347367457",
    "7:123124135146347367567",
    "7:123124135146356467567",
    "7:123124135146357367467",
    "7:123124135146357467567",
    "7:123124135146367457567",
    "7:123124135167236257347",
    "7:123124135167236257456",
    "7:123124135167236257457",
    "7:123124135167236257567",
    "7:123124135167236456457",
    "7:123124135167236456467",
    "7:123124135167236457467",
    "7:123124135167245267345",
    "7:123124135167245267346",
    "7:123124135167245267356",
    "7:123124135167245345467",
    "7:123124135167245346347",
    "7:123124135167245346357",
    "7:123124135167245346367",
    "7:123124135167245346457",
    "7:123124135167245346467",
    "7:123124135167245346567",
    "7:123124135167245356457",
    "7:123124135167245356467",
    "7:123124135167245356567",
    "7:123124135167245367456",
    "7:123124135167245456567",
    "7:123124135167246257347",
    "7:123124135167246257356",
    "7:123124135167246257357",
    "7:123124135167246257367",
    "7:123124135167246257567",
    "7:123124135167246346567",
    "7:123124135167246347367",
    "7:123124135167246347456",
    "7:123124135167246347457",
    "7:123124135167246347567",
    "7:123124135167246356456",
    "7:123124135167246356457",
    "7:123124135167246357456",
    "7:123124135167246357467",
    "7:123124135167246367456",
    "7:123124135167246367457",
    "7:123124135167246457567",
    "7:123124135167256257346",
    "7:123124135167256257367",
    "7:123124135167256257456",
    "7:123124135167256257467",
    "7:123124135167256267347",
    "7:123124135167256267457",
    "7:123124135167256346456",
    "7:123124135167256346457",
    "7:123124135167256346467",
    "7:123124135167256347456",
    "7:123124135167256347467",
    "7:123124135167256367456",
    "7:123124135167256367457",
    "7:123124135167256457467",
    "7:123124135167267456457",
    "7:123124135245346347567",
    "7:123124135245346367567",
    "7:123124135246347367457",
    "7:123124135246347367567",
    "7:123124135246357467567",
    "7:123124135246367457567",
    "7:123124135256257346347",
    "7:123124135256257346367",
    "7:123124135256257346467",
    "7:123124135256257367467",
    "7:123124135256267346457",
    "7:123124135256267347456",
    "7:123124135256267347457",
    "7:123124135256367457467",
    "7:123124135267367456457",
    "7:123124156157267345346",
    "7:123124156157267346347",
    "7:123124156257345367467",
    "7:123124156257346357467",
    "7:123145167246257347356",
    "7:123124125126127345346347",
    "7:123124125126127345346357",
    "7:123124125126127345346567",
    "7:123124125126137147157167",
    "7:123124125126137147157267",
    "7:123124125126137147157345",
    "7:123124125126137147157346",
    "7:123124125126137147157367",
    "7:123124125126137147257267",
    "7:123124125126137147257345",
    "7:123124125126137147257346",
    "7:123124125126137147257356",
    "7:123124125126137147257357",
    "7:123124125126137147257367",
    "7:123124125126137147257567",
    "7:123124125126137147345346",
    "7:123124125126137147345356",
    "7:123124125126137147345357",
    "7:123124125126137147345367",
    "7:123124125126137147345567",
    "7:123124125126137147356357",
    "7:123124125126137147356456",
    "7:123124125126137147356457",
    "7:123124125126137147356567",
    "7:123124125126137147357367",
    "7:123124125126137147357457",
    "7:123124125126137147357467",
    "7:123124125126137147357567",
    "7:123124125126137247345346",
    "7:123124125126137247345347",
    "7:123124125126137247345356",
    "7:123124125126137247345357",
    "7:123124125126137247345367",
    "7:123124125126137247345567",
    "7:123124125126137247347356",
    "7:123124125126137247347357",
    "7:123124125126137247347567",
    "7:123124125126137247356357",
    "7:123124125126137247356456",
    "7:123124125126137247356457",
    "7:123124125126137247356567",
    "7:123124125126137247357367",
    "7:123124125126137247357457",
    "7:123124125126137247357467",
    "7:123124125126137247357567",
    "7:123124125126137345346347",
    "7:123124125126137345346357",
    "7:123124125126137345346457",
    "7:123124125126137345346567",
    "7:123124125126137345347367",
    "7:123124125126137345347456",
    "7:123124125126137345347467",
    "7:123124125126137345347567",
    "7:123124125126137345367456",
    "7:123124125126137345367457",
    "7:123124125126137345367467",
    "7:123124125126137345456457",
    "7:123124125126137345456467",
    "7:123124125126137345457467",
    "7:123124125126137345467567",
    "7:123124125126137347357367",
    "7:123124125126137347357456",
    "7:123124125126137347357467",
    "7:123124125126137347456457",
    "7:123124125126137347456567",
    "7:123124125126137347457467",
    "7:123124125126137347457567",
    "7:123124125126345346347567",
    "7:123124125126345346357367",
    "7:123124125126345346357467",
    "7:123124125126345346357567",
    "7:123124125126345347367567",
    "7:123124125126345367467567",
    "7:123124125126347357467567",
    "7:123124125136137146147156",
    "7:123124125136137146147256",
    "7:123124125136137146147267",
    "7:123124125136137146147345",
    "7:123124125136137146147356",
    "7:123124125136137146147567",
    "7:123124125136137146157247",
    "7:123124125136137146157267",
    "7:123124125136137146157456",
    "7:123124125136137146247256",
    "7:123124125136137146247257",
    "7:123124125136137146247267",
    "7:123124125136137146247345",
    "7:123124125136137146247347",
    "7:123124125136137146247356",
    "7:123124125136137146247357",
    "7:123124125136137146247456",
    "7:123124125136137146247457",
    "7:123124125136137146247467",
    "7:123124125136137146247567",
    "7:123124125136137146256257",
    "7:123124125136137146256267",
    "7:123124125136137146256345",
    "7:123124125136137146256347",
    "7:123124125136137146256357",
    "7:123124125136137146256456",
    "7:123124125136137146256457",
    "7:123124125136137146256467",
    "7:123124125136137146256567",
    "7:123124125136137146257267",
    "7:123124125136137146257345",
    "7:123124125136137146257357",
    "7:123124125136137146257456",
    "7:123124125136137146257457",
    "7:123124125136137146257467",
    "7:123124125136137146257567",
    "7:123124125136137146267345",
    "7:123124125136137146267456",
    "7:123124125136137146267457",
    "7:123124125136137146267467",
    "7:123124125136137146267567",
    "7:123124125136137146456457",
    "7:123124125136137146456467",
    "7:123124125136137146456567",
    "7:123124125136137146457567",
    "7:123124125136137246247345",
    "7:123124125136137246247346",
    "7:123124125136137246247356",
    "7:123124125136137246247567",
    "7:123124125136137246256267",
    "7:123124125136137246256345",
    "7:123124125136137246256346",
    "7:123124125136137246256347",
    "7:123124125136137246256457",
    "7:123124125136137246256467",
    "7:123124125136137246257267",
    "7:123124125136137246257345",
    "7:123124125136137246257346",
    "7:123124125136137246257347",
    "7:123124125136137246257456",
    "7:123124125136137246257467",
    "7:123124125136137246267345",
    "7:123124125136137246267346",
    "7:123124125136137246267347",
    "7:123124125136137246267356",
    "7:123124125136137246267357",
    "7:123124125136137246267456",
    "7:123124125136137246267457",
    "7:123124125136137246267567",
    "7:123124125136137246345456",
    "7:123124125136137246345457",
    "7:123124125136137246345467",
    "7:123124125136137246345567",
    "7:123124125136137246346456",
    "7:123124125136137246346457",
    "7:123124125136137246347456",
    "7:123124125136137246347457",
    "7:123124125136137246347467",
    "7:123124125136137246347567",
    "7:123124125136137246357456",
    "7:123124125136137246357457",
    "7:123124125136137246456457",
    "7:123124125136137246456467",
    "7:123124125136137246456567",
    "7:123124125136137246457467",
    "7:123124125136137246457567",
    "7:123124125136137246467567",
    "7:123124125136137267345456",
    "7:123124125136137267456457",
    "7:123124125136137267456467",
    "7:123124125136137267467567",
    "7:123124125136146156237247",
    "7:123124125136146156237267",
    "7:123124125136146156237345",
    "7:123124125136146156237347",
    "7:123124125136146156237367",
    "7:123124125136146156237457",
    "7:123124125136146156237467",
    "7:123124125136146156267345",
    "7:123124125136146156267347",
    "7:123124125136146156345347",
    "7:123124125136146156347357",
    "7:123124125136146157167237",
    "7:123124125136146157167256",
    "7:123124125136146157167345",
    "7:123124125136146157167357",
    "7:123124125136146157237247",
    "7:123124125136146157237256",
    "7:123124125136146157237267",
    "7:123124125136146157237345",
    "7:123124125136146157237347",
    "7:123124125136146157237356",
    "7:123124125136146157237357",
    "7:123124125136146157237367",
    "7:123124125136146157237456",
    "7:123124125136146157237457",
    "7:123124125136146157237467",
    "7:123124125136146157237567",
    "7:123124125136146157256267",
    "7:123124125136146157256345",
    "7:123124125136146157256347",
    "7:123124125136146157256356",
    "7:123124125136146157256357",
    "7:123124125136146157256367",
    "7:123124125136146157256567",
    "7:123124125136146157267345",
    "7:123124125136146157267347",
    "7:123124125136146157267356",
    "7:123124125136146157267357",
    "7:123124125136146157267367",
    "7:123124125136146157267567",
    "7:123124125136146157345347",
    "7:123124125136146157345356",
    "7:123124125136146157345357",
    "7:123124125136146157345367",
    "7:123124125136146157345567",
    "7:123124125136146157347356",
    "7:123124125136146157347357",
    "7:123124125136146157347367",
    "7:123124125136146157347567",
    "7:123124125136146157356357",
    "7:123124125136146157356367",
    "7:123124125136146157356456",
    "7:123124125136146157356457",
    "7:123124125136146157356467",
    "7:123124125136146157356567",
    "7:123124125136146157357367",
    "7:123124125136146157357457",
    "7:123124125136146157357467",
    "7:123124125136146157357567",
    "7:123124125136146157367467",
    "7:123124125136146157367567",
    "7:123124125136146167237247",
    "7:123124125136146167237256",
    "7:123124125136146167237257",
    "7:123124125136146167237267",
    "7:123124125136146167237345",
    "7:123124125136146167237347",
    "7:123124125136146167237356",
    "7:123124125136146167237357",
    "7:123124125136146167237456",
    "7:123124125136146167237457",
    "7:123124125136146167237567",
    "7:123124125136146167256267",
    "7:123124125136146167256345",
    "7:123124125136146167256347",
    "7:123124125136146167256357",
    "7:123124125136146167256567",
    "7:123124125136146167257345",
    "7:123124125136146167257347",
    "7:123124125136146167257357",
    "7:123124125136146167257567",
    "7:123124125136146167345347",
    "7:123124125136146167345357",
    "7:123124125136146167357457",
    "7:123124125136146237247345",
    "7:123124125136146237247356",
    "7:123124125136146237247367",
    "7:123124125136146237247567",
    "7:123124125136146237256267",
    "7:123124125136146237256345",
    "7:123124125136146237256347",
    "7:123124125136146237256356",
    "7:123124125136146237256357",
    "7:123124125136146237256367",
    "7:123124125136146237256456",
    "7:123124125136146237256457",
    "7:123124125136146237256467",
    "7:123124125136146237256567",
    "7:123124125136146237257345",
    "7:123124125136146237257347",
    "7:123124125136146237257367",
    "7:123124125136146237257456",
    "7:123124125136146237257467",
    "7:123124125136146237267345",
    "7:123124125136146237267347",
    "7:123124125136146237267356",
    "7:123124125136146237267357",
    "7:123124125136146237267456",
    "7:123124125136146237267457",
    "7:123124125136146237267467",
    "7:123124125136146237267567",
    "7:123124125136146237345347",
    "7:123124125136146237345356",
    "7:123124125136146237345357",
    "7:123124125136146237345367",
    "7:123124125136146237345456",
    "7:123124125136146237345457",
    "7:123124125136146237345467",
    "7:123124125136146237345567",
    "7:123124125136146237347356",
    "7:123124125136146237347357",
    "7:123124125136146237347367",
    "7:123124125136146237347456",
    "7:123124125136146237347457",
    "7:123124125136146237347467",
    "7:123124125136146237347567",
    "7:123124125136146237356357",
    "7:123124125136146237356367",
    "7:123124125136146237356456",
    "7:123124125136146237356457",
    "7:123124125136146237356467",
    "7:123124125136146237356567",
    "7:123124125136146237357367",
    "7:123124125136146237357456",
    "7:123124125136146237357457",
    "7:123124125136146237357467",
    "7:123124125136146237357567",
    "7:123124125136146237367456",
    "7:123124125136146237367457",
    "7:123124125136146237367467",
    "7:123124125136146237367567",
    "7:123124125136146237456457",
    "7:123124125136146237456467",
    "7:123124125136146237456567",
    "7:123124125136146237457467",
    "7:123124125136146237457567",
    "7:123124125136146237467567",
    "7:123124125136146256267345",
    "7:123124125136146256267347",
    "7:123124125136146256267356",
    "7:123124125136146256267357",
    "7:123124125136146256267367",
    "7:123124125136146256345347",
    "7:123124125136146256345356",
    "7:123124125136146256345357",
    "7:123124125136146256345367",
    "7:123124125136146256345567",
    "7:123124125136146256347356",
    "7:123124125136146256347357",
    "7:123124125136146256347367",
    "7:123124125136146256347567",
    "7:123124125136146256356357",
    "7:123124125136146256356367",
    "7:123124125136146256356456",
    "7:123124125136146256356457",
    "7:123124125136146256356467",
    "7:123124125136146256356567",
    "7:123124125136146256357367",
    "7:123124125136146256357457",
    "7:123124125136146256357467",
    "7:123124125136146256357567",
    "7:123124125136146256367467",
    "7:123124125136146256367567",
    "7:123124125136146257267345",
    "7:123124125136146257267347",
    "7:123124125136146257267356",
    "7:123124125136146257267357",
    "7:123124125136146257267367",
    "7:123124125136146257345347",
    "7:123124125136146257345356",
    "7:123124125136146257345357",
    "7:123124125136146257345367",
    "7:123124125136146257345567",
    "7:123124125136146257347356",
    "7:123124125136146257347357",
    "7:123124125136146257347367",
    "7:123124125136146257347567",
    "7:123124125136146257356357",
    "7:123124125136146257356367",
    "7:123124125136146257356456",
    "7:123124125136146257356457",
    "7:123124125136146257356467",
    "7:123124125136146257356567",
    "7:123124125136146257357367",
    "7:123124125136146257357457",
    "7:123124125136146257357467",
    "7:123124125136146257357567",
    "7:123124125136146257367467",
    "7:123124125136146257367567",
    "7:123124125136146267345347",
    "7:123124125136146267345356",
    "7:123124125136146267345357",
    "7:123124125136146267345367",
    "7:123124125136146267345567",
    "7:123124125136146267347356",
    "7:123124125136146267347357",
    "7:123124125136146267347367",
    "7:123124125136146267347567",
    "7:123124125136146267356357",
    "7:123124125136146267356367",
    "7:123124125136146267356456",
    "7:123124125136146267356457",
    "7:123124125136146267356467",
    "7:123124125136146267356567",
    "7:123124125136146267357367",
    "7:123124125136146267357457",
    "7:123124125136146267357467",
    "7:123124125136146267357567",
    "7:123124125136146267367467",
    "7:123124125136146267367567",
    "7:123124125136146345347356",
    "7:123124125136146345347367",
    "7:123124125136146345347567",
    "7:123124125136146345356357",
    "7:123124125136146345356367",
    "7:123124125136146345356457",
    "7:123124125136146345356467",
    "7:123124125136146345356567",
    "7:123124125136146345357367",
    "7:123124125136146345357467",
    "7:123124125136146345357567",
    "7:123124125136146345367467",
    "7:123124125136146345367567",
    "7:123124125136146347356357",
    "7:123124125136146347356367",
    "7:123124125136146347356456",
    "7:123124125136146347356457",
    "7:123124125136146347356467",
    "7:123124125136146347356567",
    "7:123124125136146347357367",
    "7:123124125136146347357467",
    "7:123124125136146347357567",
    "7:123124125136146347367567",
    "7:123124125136146356357456",
    "7:123124125136146356357457",
    "7:123124125136146356357467",
    "7:123124125136146356367457",
    "7:123124125136146356457467",
    "7:123124125136146356457567",
    "7:123124125136146356467567",
    "7:123124125136146357367457",
    "7:123124125136146357367467",
    "7:123124125136146357457567",
    "7:123124125136146357467567",
    "7:123124125136146367467567",
    "7:123124125136147167237246",
    "7:123124125136147167237256",
    "7:123124125136147167237267",
    "7:123124125136147167237345",
    "7:123124125136147167237346",
    "7:123124125136147167237347",
    "7:123124125136147167237356",
    "7:123124125136147167237357",
    "7:123124125136147167237456",
    "7:123124125136147167237457",
    "7:123124125136147167237567",
    "7:123124125136147167256267",
    "7:123124125136147167256345",
    "7:123124125136147167256346",
    "7:123124125136147167256347",
    "7:123124125136147167256356",
    "7:123124125136147167256357",
    "7:123124125136147167256456",
    "7:123124125136147167256457",
    "7:123124125136147167256567",
    "7:123124125136147167267345",
    "7:123124125136147167267346",
    "7:123124125136147167267356",
    "7:123124125136147167267357",
    "7:123124125136147167267567",
    "7:123124125136147167345346",
    "7:123124125136147167345356",
    "7:123124125136147167345357",
    "7:123124125136147167345567",
    "7:123124125136147167346347",
    "7:123124125136147167346356",
    "7:123124125136147167346357",
    "7:123124125136147167346456",
    "7:123124125136147167346457",
    "7:123124125136147167346567",
    "7:123124125136147167356357",
    "7:123124125136147167356456",
    "7:123124125136147167356457",
    "7:123124125136147167356567",
    "7:123124125136147167357456",
    "7:123124125136147167357567",
    "7:123124125136147237246345",
    "7:123124125136147237246346",
    "7:123124125136147237246356",
    "7:123124125136147237246367",
    "7:123124125136147237246567",
    "7:123124125136147237256345",
    "7:123124125136147237256346",
    "7:123124125136147237256347",
    "7:123124125136147237256367",
    "7:123124125136147237256456",
    "7:123124125136147237256467",
    "7:123124125136147237267345",
    "7:123124125136147237267346",
    "7:123124125136147237267347",
    "7:123124125136147237267356",
    "7:123124125136147237267357",
    "7:123124125136147237267456",
    "7:123124125136147237267457",
    "7:123124125136147237267467",
    "7:123124125136147237267567",
    "7:123124125136147237345346",
    "7:123124125136147237345347",
    "7:123124125136147237345356",
    "7:123124125136147237345357",
    "7:123124125136147237345367",
    "7:123124125136147237345456",
    "7:123124125136147237345457",
    "7:123124125136147237345467",
    "7:123124125136147237345567",
    "7:123124125136147237346347",
    "7:123124125136147237346356",
    "7:123124125136147237346357",
    "7:123124125136147237346456",
    "7:123124125136147237346457",
    "7:123124125136147237346467",
    "7:123124125136147237346567",
    "7:123124125136147237347356",
    "7:123124125136147237347357",
    "7:123124125136147237347456",
    "7:123124125136147237347457",
    "7:123124125136147237347467",
    "7:123124125136147237347567",
    "7:123124125136147237356357",
    "7:123124125136147237356456",
    "7:123124125136147237356457",
    "7:123124125136147237356467",
    "7:123124125136147237356567",
    "7:123124125136147237357456",
    "7:123124125136147237357457",
    "7:123124125136147237357467",
    "7:123124125136147237357567",
    "7:123124125136147237367456",
    "7:123124125136147237367457",
    "7:123124125136147237367467",
    "7:123124125136147237367567",
    "7:123124125136147237456457",
    "7:123124125136147237456467",
    "7:123124125136147237456567",
    "7:123124125136147237457467",
    "7:123124125136147237457567",
    "7:123124125136147237467567",
    "7:123124125136147256267345",
    "7:123124125136147256267346",
    "7:123124125136147256267347",
    "7:123124125136147256267356",
    "7:123124125136147256267357",
    "7:123124125136147256267367",
    "7:123124125136147256267456",
    "7:123124125136147256267457",
    "7:123124125136147256267467",
    "7:123124125136147256345346",
    "7:123124125136147256345347",
    "7:123124125136147256345356",
    "7:123124125136147256345357",
    "7:123124125136147256345367",
    "7:123124125136147256345456",
    "7:123124125136147256345457",
    "7:123124125136147256345467",
    "7:123124125136147256345567",
    "7:123124125136147256346347",
    "7:123124125136147256346356",
    "7:123124125136147256346357",
    "7:123124125136147256346367",
    "7:123124125136147256346456",
    "7:123124125136147256346457",
    "7:123124125136147256346467",
    "7:123124125136147256346567",
    "7:123124125136147256347356",
    "7:123124125136147256347357",
    "7:123124125136147256347367",
    "7:123124125136147256347456",
    "7:123124125136147256347457",
    "7:123124125136147256347467",
    "7:123124125136147256347567",
    "7:123124125136147256356357",
    "7:123124125136147256356367",
    "7:123124125136147256356456",
    "7:123124125136147256356457",
    "7:123124125136147256356467",
    "7:123124125136147256356567",
    "7:123124125136147256357367",
    "7:123124125136147256357456",
    "7:123124125136147256357457",
    "7:123124125136147256357467",
    "7:123124125136147256357567",
    "7:123124125136147256367456",
    "7:123124125136147256367457",
    "7:123124125136147256367467",
    "7:123124125136147256367567",
    "7:123124125136147256456457",
    "7:123124125136147256456467",
    "7:123124125136147256456567",
    "7:123124125136147256457467",
    "7:123124125136147256457567",
    "7:123124125136147256467567",
    "7:123124125136147267345346",
    "7:123124125136147267345356",
    "7:123124125136147267345357",
    "7:123124125136147267345367",
    "7:123124125136147267345567",
    "7:123124125136147267346347",
    "7:123124125136147267346356",
    "7:123124125136147267346357",
    "7:123124125136147267346367",
    "7:123124125136147267346456",
    "7:123124125136147267346457",
    "7:123124125136147267346467",
    "7:123124125136147267346567",
    "7:123124125136147267356357",
    "7:123124125136147267356367",
    "7:123124125136147267356456",
    "7:123124125136147267356457",
    "7:123124125136147267356467",
    "7:123124125136147267356567",
    "7:123124125136147267357367",
    "7:123124125136147267357456",
    "7:123124125136147267357467",
    "7:123124125136147267357567",
    "7:123124125136147267367467",
    "7:123124125136147267367567",
    "7:123124125136147345346347",
    "7:123124125136147345346357",
    "7:123124125136147345346367",
    "7:123124125136147345346457",
    "7:123124125136147345346467",
    "7:123124125136147345346567",
    "7:123124125136147345356357",
    "7:123124125136147345356367",
    "7:123124125136147345356457",
    "7:123124125136147345356467",
    "7:123124125136147345356567",
    "7:123124125136147345357367",
    "7:123124125136147345357456",
    "7:123124125136147345357467",
    "7:123124125136147345357567",
    "7:123124125136147345367467",
    "7:123124125136147345367567",
    "7:123124125136147346347356",
    "7:123124125136147346347357",
    "7:123124125136147346347567",
    "7:123124125136147346356357",
    "7:123124125136147346356457",
    "7:123124125136147346356467",
    "7:123124125136147346356567",
    "7:123124125136147346357456",
    "7:123124125136147346357457",
    "7:123124125136147346357467",
    "7:123124125136147346357567",
    "7:123124125136147346367456",
    "7:123124125136147346367457",
    "7:123124125136147346367567",
    "7:123124125136147346456457",
    "7:123124125136147346456467",
    "7:123124125136147346456567",
    "7:123124125136147346457467",
    "7:123124125136147346457567",
    "7:123124125136147346467567",
    "7:123124125136147356357456",
    "7:123124125136147356357457",
    "7:123124125136147356357467",
    "7:123124125136147356367456",
    "7:123124125136147356367457",
    "7:123124125136147356367467",
    "7:123124125136147356456467",
    "7:123124125136147356456567",
    "7:123124125136147356457567",
    "7:123124125136147356467567",
    "7:123124125136147357367456",
    "7:123124125136147357367467",
    "7:123124125136147357456567",
    "7:123124125136147357467567",
    "7:123124125136147367467567",
    "7:123124125136167237267345",
    "7:123124125136167237267346",
    "7:123124125136167237267456",
    "7:123124125136167237267467",
    "7:123124125136167237345346",
    "7:123124125136167237345347",
    "7:123124125136167237345456",
    "7:123124125136167237345457",
    "7:123124125136167237345467",
    "7:123124125136167237346347",
    "7:123124125136167237346356",
    "7:123124125136167237346357",
    "7:123124125136167237346456",
    "7:123124125136167237346457",
    "7:123124125136167237346467",
    "7:123124125136167237346567",
    "7:123124125136167237347357",
    "7:123124125136167237347456",
    "7:123124125136167237347457",
    "7:123124125136167237347467",
    "7:123124125136167237347567",
    "7:123124125136167237456457",
    "7:123124125136167237456467",
    "7:123124125136167237457467",
    "7:123124125136167237467567",
    "7:123124125136167246267345",
    "7:123124125136167246267346",
    "7:123124125136167246267347",
    "7:123124125136167246267356",
    "7:123124125136167246267357",
    "7:123124125136167246345346",
    "7:123124125136167246345347",
    "7:123124125136167246345356",
    "7:123124125136167246345357",
    "7:123124125136167246345456",
    "7:123124125136167246345457",
    "7:123124125136167246345467",
    "7:123124125136167246345567",
    "7:123124125136167246346347",
    "7:123124125136167246346357",
    "7:123124125136167246346456",
    "7:123124125136167246346457",
    "7:123124125136167246346567",
    "7:123124125136167246347356",
    "7:123124125136167246347357",
    "7:123124125136167246347456",
    "7:123124125136167246347457",
    "7:123124125136167246347467",
    "7:123124125136167246347567",
    "7:123124125136167246356357",
    "7:123124125136167246356456",
    "7:123124125136167246356457",
    "7:123124125136167246356467",
    "7:123124125136167246356567",
    "7:123124125136167246357456",
    "7:123124125136167246357457",
    "7:123124125136167246357467",
    "7:123124125136167246357567",
    "7:123124125136167246456457",
    "7:123124125136167246456467",
    "7:123124125136167246456567",
    "7:123124125136167246457467",
    "7:123124125136167246457567",
    "7:123124125136167247267345",
    "7:123124125136167247267346",
    "7:123124125136167247267356",
    "7:123124125136167247267357",
    "7:123124125136167247267567",
    "7:123124125136167247345346",
    "7:123124125136167247345347",
    "7:123124125136167247345356",
    "7:123124125136167247345357",
    "7:123124125136167247345456",
    "7:123124125136167247345457",
    "7:123124125136167247345467",
    "7:123124125136167247345567",
    "7:123124125136167247346347",
    "7:123124125136167247346356",
    "7:123124125136167247346357",
    "7:123124125136167247346456",
    "7:123124125136167247346457",
    "7:123124125136167247346467",
    "7:123124125136167247346567",
    "7:123124125136167247347356",
    "7:123124125136167247347357",
    "7:123124125136167247347456",
    "7:123124125136167247347457",
    "7:123124125136167247347467",
    "7:123124125136167247347567",
    "7:123124125136167247356357",
    "7:123124125136167247356456",
    "7:123124125136167247356457",
    "7:123124125136167247356467",
    "7:123124125136167247356567",
    "7:123124125136167247357456",
    "7:123124125136167247357457",
    "7:123124125136167247357467",
    "7:123124125136167247357567",
    "7:123124125136167247456457",
    "7:123124125136167247456467",
    "7:123124125136167247456567",
    "7:123124125136167247457467",
    "7:123124125136167247457567",
    "7:123124125136167247467567",
    "7:123124125136167267345346",
    "7:123124125136167267345347",
    "7:123124125136167267345456",
    "7:123124125136167267345457",
    "7:123124125136167267345467",
    "7:123124125136167267346347",
    "7:123124125136167267346357",
    "7:123124125136167267346456",
    "7:123124125136167267346457",
    "7:123124125136167267346567",
    "7:123124125136167267347357",
    "7:123124125136167267347456",
    "7:123124125136167267347457",
    "7:123124125136167267347467",
    "7:123124125136167267347567",
    "7:123124125136167267456457",
    "7:123124125136167267457467",
    "7:123124125136167345346357",
    "7:123124125136167345346457",
    "7:123124125136167345346467",
    "7:123124125136167345346567",
    "7:123124125136167345347456",
    "7:123124125136167345347467",
    "7:123124125136167345347567",
    "7:123124125136167345456457",
    "7:123124125136167345456467",
    "7:123124125136167345457467",
    "7:123124125136167345467567",
    "7:123124125136167346347357",
    "7:123124125136167346347456",
    "7:123124125136167346347457",
    "7:123124125136167346347567",
    "7:123124125136167346356457",
    "7:123124125136167346357456",
    "7:123124125136167346357457",
    "7:123124125136167346357467",
    "7:123124125136167346357567",
    "7:123124125136167346456457",
    "7:123124125136167346456567",
    "7:123124125136167346457467",
    "7:123124125136167346457567",
    "7:123124125136167347357456",
    "7:123124125136167347357467",
    "7:123124125136167347456457",
    "7:123124125136167347456467",
    "7:123124125136167347456567",
    "7:123124125136167347457467",
    "7:123124125136167347457567",
    "7:123124125136167347467567",
    "7:123124125136237345346357",
    "7:123124125136237345346457",
    "7:123124125136237345346467",
    "7:123124125136237345346567",
    "7:123124125136237345367456",
    "7:123124125136237345367467",
    "7:123124125136237345456457",
    "7:123124125136237345456467",
    "7:123124125136237345467567",
    "7:123124125136237346347456",
    "7:123124125136237346347567",
    "7:123124125136237346357456",
    "7:123124125136237346357467",
    "7:123124125136237346456457",
    "7:123124125136237346456467",
    "7:123124125136237346456567",
    "7:123124125136237346457467",
    "7:123124125136237346457567",
    "7:123124125136237346467567",
    "7:123124125136237367456457",
    "7:123124125136237367456467",
    "7:123124125136237367467567",
    "7:123124125136246345346357",
    "7:123124125136246345346567",
    "7:123124125136246345347356",
    "7:123124125136246345347367",
    "7:123124125136246345347567",
    "7:123124125136246345356457",
    "7:123124125136246345356467",
    "7:123124125136246345356567",
    "7:123124125136246345357367",
    "7:123124125136246345357467",
    "7:123124125136246345357567",
    "7:123124125136246345367467",
    "7:123124125136246345367567",
    "7:123124125136246346347357",
    "7:123124125136246346347567",
    "7:123124125136246346356457",
    "7:123124125136246346357457",
    "7:123124125136246346357467",
    "7:123124125136246346357567",
    "7:123124125136246347356357",
    "7:123124125136246347356456",
    "7:123124125136246347356457",
    "7:123124125136246347356467",
    "7:123124125136246347356567",
    "7:123124125136246347357467",
    "7:123124125136246347357567",
    "7:123124125136246347367567",
    "7:123124125136246356357456",
    "7:123124125136246356357457",
    "7:123124125136246356357467",
    "7:123124125136246356367457",
    "7:123124125136246356457467",
    "7:123124125136246356457567",
    "7:123124125136246356467567",
    "7:123124125136246357367457",
    "7:123124125136246357367467",
    "7:123124125136246357457567",
    "7:123124125136246357467567",
    "7:123124125136247345346357",
    "7:123124125136247345346457",
    "7:123124125136247345346467",
    "7:123124125136247345346567",
    "7:123124125136247345356457",
    "7:123124125136247345356467",
    "7:123124125136247345356567",
    "7:123124125136247345357367",
    "7:123124125136247345357456",
    "7:123124125136247345357467",
    "7:123124125136247345357567",
    "7:123124125136247345367467",
    "7:123124125136247345367567",
    "7:123124125136247346347357",
    "7:123124125136247346347567",
    "7:123124125136247346356457",
    "7:123124125136247346356467",
    "7:123124125136247346356567",
    "7:123124125136247346357456",
    "7:123124125136247346357457",
    "7:123124125136247346357467",
    "7:123124125136247346357567",
    "7:123124125136247346367456",
    "7:123124125136247346367457",
    "7:123124125136247346367567",
    "7:123124125136247346456457",
    "7:123124125136247346456567",
    "7:123124125136247346457567",
    "7:123124125136247346467567",
    "7:123124125136247356357456",
    "7:123124125136247356357457",
    "7:123124125136247356357467",
    "7:123124125136247356367457",
    "7:123124125136247356367467",
    "7:123124125136247356456467",
    "7:123124125136247356456567",
    "7:123124125136247356457567",
    "7:123124125136247356467567",
    "7:123124125136247357367456",
    "7:123124125136247357367467",
    "7:123124125136247357456567",
    "7:123124125136247357467567",
    "7:123124125136247367467567",
    "7:123124125136267345346357",
    "7:123124125136267345346457",
    "7:123124125136267345346467",
    "7:123124125136267345346567",
    "7:123124125136267345347367",
    "7:123124125136267345347456",
    "7:123124125136267345347467",
    "7:123124125136267345347567",
    "7:123124125136267345367456",
    "7:123124125136267345367457",
    "7:123124125136267345367467",
    "7:123124125136267345456457",
    "7:123124125136267345456467",
    "7:123124125136267345457467",
    "7:123124125136267345467567",
    "7:123124125136267346347357",
    "7:123124125136267346347456",
    "7:123124125136267346347457",
    "7:123124125136267346347567",
    "7:123124125136267346356457",
    "7:123124125136267346357456",
    "7:123124125136267346357457",
    "7:123124125136267346357467",
    "7:123124125136267346357567",
    "7:123124125136267346456457",
    "7:123124125136267346456567",
    "7:123124125136267346457467",
    "7:123124125136267346457567",
    "7:123124125136267347357456",
    "7:123124125136267347357467",
    "7:123124125136267347367456",
    "7:123124125136267347367457",
    "7:123124125136267347456457",
    "7:123124125136267347456467",
    "7:123124125136267347456567",
    "7:123124125136267347457467",
    "7:123124125136267347457567",
    "7:123124125136267367456457",
    "7:123124125136345346357467",
    "7:123124125136345346357567",
    "7:123124125136345346457467",
    "7:123124125136345346457567",
    "7:123124125136345346467567",
    "7:123124125136345347367456",
    "7:123124125136345347367567",
    "7:123124125136345347456467",
    "7:123124125136345347456567",
    "7:123124125136345347467567",
    "7:123124125136345367456457",
    "7:123124125136345367456467",
    "7:123124125136345367457467",
    "7:123124125136345367467567",
    "7:123124125136346347357456",
    "7:123124125136346347357567",
    "7:123124125136346347456457",
    "7:123124125136346347456567",
    "7:123124125136346347457567",
    "7:123124125136346357456457",
    "7:123124125136346357456567",
    "7:123124125136346357457467",
    "7:123124125136346357457567",
    "7:123124125136346357467567",
    "7:123124125136347357456467",
    "7:123124125136347357467567",
    "7:123124125136347367456457",
    "7:123124125136347367456567",
    "7:123124125136347367457567",
    "7:123124125167267345346347",
    "7:123124125167267345346357",
    "7:123124125167267345346567",
    "7:123124125167267346347356",
    "7:123124125167267346356457",
    "7:123124125167345346357367",
    "7:123124125167345346357467",
    "7:123124125167346347356357",
    "7:123124125167346347356457",
    "7:123124125167346347356567",
    "7:123124125167346356457467",
    "7:123124125345346357467567",
    "7:123124125346347356457567",
    "7:123124135145167236246257",
    "7:123124135145167236246347",
    "7:123124135145167236246356",
    "7:123124135145167236246357",
    "7:123124135145167236246367",
    "7:123124135145167236246567",
    "7:123124135145167236247256",
    "7:123124135145167236247267",
    "7:123124135145167236247346",
    "7:123124135145167236247357",
    "7:123124135145167236247367",
    "7:123124135145167236247567",
    "7:123124135145167236256257",
    "7:123124135145167236256346",
    "7:123124135145167236256347",
    "7:123124135145167236256367",
    "7:123124135145167236256456",
    "7:123124135145167236256457",
    "7:123124135145167236256467",
    "7:123124135145167236256567",
    "7:123124135145167236257267",
    "7:123124135145167236257347",
    "7:123124135145167236257367",
    "7:123124135145167236257456",
    "7:123124135145167236257467",
    "7:123124135145167236257567",
    "7:123124135145167236267456",
    "7:123124135145167236267457",
    "7:123124135145167256257346",
    "7:123124135145167256257367",
    "7:123124135145167256267346",
    "7:123124135145167256267347",
    "7:123124135145236246347357",
    "7:123124135145236246347567",
    "7:123124135145236246356456",
    "7:123124135145236246356457",
    "7:123124135145236246357367",
    "7:123124135145236246357457",
    "7:123124135145236246357467",
    "7:123124135145236246357567",
    "7:123124135145236247256257",
    "7:123124135145236247256346",
    "7:123124135145236247256347",
    "7:123124135145236247256357",
    "7:123124135145236247256367",
    "7:123124135145236247256456",
    "7:123124135145236247256467",
    "7:123124135145236247256567",
    "7:123124135145236247267346",
    "7:123124135145236247267357",
    "7:123124135145236247267567",
    "7:123124135145236247346347",
    "7:123124135145236247346467",
    "7:123124135145236247346567",
    "7:123124135145236247357456",
    "7:123124135145236247357467",
    "7:123124135145236247367467",
    "7:123124135145236247367567",
    "7:123124135145236256257346",
    "7:123124135145236256257347",
    "7:123124135145236256257367",
    "7:123124135145236256257456",
    "7:123124135145236256257457",
    "7:123124135145236256257467",
    "7:123124135145236256346456",
    "7:123124135145236256346457",
    "7:123124135145236256346467",
    "7:123124135145236256347367",
    "7:123124135145236256347456",
    "7:123124135145236256347457",
    "7:123124135145236256347467",
    "7:123124135145236256347567",
    "7:123124135145236256367456",
    "7:123124135145236256367457",
    "7:123124135145236256367467",
    "7:123124135145236256367567",
    "7:123124135145236256457467",
    "7:123124135145236256457567",
    "7:123124135145236256467567",
    "7:123124135145236257267347",
    "7:123124135145236257267456",
    "7:123124135145236257267467",
    "7:123124135145236257347456",
    "7:123124135145236257347467",
    "7:123124135145236257367456",
    "7:123124135145236257367467",
    "7:123124135145236257367567",
    "7:123124135145236257467567",
    "7:123124135145236267456467",
    "7:123124135145236267456567",
    "7:123124135145236267457467",
    "7:123124135145236267457567",
    "7:123124135145256257346347",
    "7:123124135145256257346367",
    "7:123124135145256257367467",
    "7:123124135145256267346367",
    "7:123124135145256267347367",
    "7:123124135146156236245256",
    "7:123124135146156236245257",
    "7:123124135146156236245345",
    "7:123124135146156236245347",
    "7:123124135146156236245357",
    "7:123124135146156236245367",
    "7:123124135146156236245567",
    "7:123124135146156236247256",
    "7:123124135146156236247257",
    "7:123124135146156236247267",
    "7:123124135146156236247346",
    "7:123124135146156236247347",
    "7:123124135146156236247357",
    "7:123124135146156236247367",
    "7:123124135146156236247457",
    "7:123124135146156236247567",
    "7:123124135146156236256257",
    "7:123124135146156236256347",
    "7:123124135146156236257267",
    "7:123124135146156236257347",
    "7:123124135146156236257367",
    "7:123124135146156236257457",
    "7:123124135146156236257467",
    "7:123124135146156236257567",
    "7:123124135146156236267457",
    "7:123124135146156236267467",
    "7:123124135146156236267567",
    "7:123124135146156236457467",
    "7:123124135146156237257347",
    "7:123124135146156237257367",
    "7:123124135146156237257457",
    "7:123124135146156237257467",
    "7:123124135146156237257567",
    "7:123124135146156237267457",
    "7:123124135146156237267567",
    "7:123124135146156257267347",
    "7:123124135146156257267367",
    "7:123124135146157167236245",
    "7:123124135146157167236247",
    "7:123124135146157167236256",
    "7:123124135146157167236257",
    "7:123124135146157167236267",
    "7:123124135146157167236346",
    "7:123124135146157167236347",
    "7:123124135146157167236367",
    "7:123124135146157167236457",
    "7:123124135146157167256347",
    "7:123124135146157236245257",
    "7:123124135146157236245267",
    "7:123124135146157236245345",
    "7:123124135146157236245346",
    "7:123124135146157236245347",
    "7:123124135146157236245367",
    "7:123124135146157236245457",
    "7:123124135146157236245467",
    "7:123124135146157236245567",
    "7:123124135146157236247256",
    "7:123124135146157236247257",
    "7:123124135146157236247345",
    "7:123124135146157236247346",
    "7:123124135146157236247347",
    "7:123124135146157236247367",
    "7:123124135146157236247456",
    "7:123124135146157236247457",
    "7:123124135146157236247567",
    "7:123124135146157236256257",
    "7:123124135146157236256345",
    "7:123124135146157236256346",
    "7:123124135146157236256347",
    "7:123124135146157236256367",
    "7:123124135146157236256456",
    "7:123124135146157236256457",
    "7:123124135146157236256467",
    "7:123124135146157236256567",
    "7:123124135146157236257267",
    "7:123124135146157236257345",
    "7:123124135146157236257346",
    "7:123124135146157236257347",
    "7:123124135146157236257367",
    "7:123124135146157236257456",
    "7:123124135146157236257467",
    "7:123124135146157236267345",
    "7:123124135146157236267346",
    "7:123124135146157236267347",
    "7:123124135146157236267456",
    "7:123124135146157236267457",
    "7:123124135146157236267467",
    "7:123124135146157236267567",
    "7:123124135146157236345347",
    "7:123124135146157236345456",
    "7:123124135146157236345467",
    "7:123124135146157236345567",
    "7:123124135146157236346347",
    "7:123124135146157236346457",
    "7:123124135146157236346567",
    "7:123124135146157236347367",
    "7:123124135146157236347456",
    "7:123124135146157236347457",
    "7:123124135146157236347467",
    "7:123124135146157236347567",
    "7:123124135146157236367456",
    "7:123124135146157236367457",
    "7:123124135146157236367467",
    "7:123124135146157236367567",
    "7:123124135146157236456457",
    "7:123124135146157236456567",
    "7:123124135146157236457467",
    "7:123124135146157236467567",
    "7:123124135146157245256267",
    "7:123124135146157245256345",
    "7:123124135146157245256346",
    "7:123124135146157245256347",
    "7:123124135146157245256356",
    "7:123124135146157245256367",
    "7:123124135146157245256457",
    "7:123124135146157245256467",
    "7:123124135146157245256567",
    "7:123124135146157245257267",
    "7:123124135146157245257346",
    "7:123124135146157245257347",
    "7:123124135146157245257367",
    "7:123124135146157245257467",
    "7:123124135146157245267345",
    "7:123124135146157245267346",
    "7:123124135146157245267347",
    "7:123124135146157245267356",
    "7:123124135146157245267367",
    "7:123124135146157245267457",
    "7:123124135146157245267467",
    "7:123124135146157245267567",
    "7:123124135146157245346356",
    "7:123124135146157245346367",
    "7:123124135146157245346567",
    "7:123124135146157245347356",
    "7:123124135146157245347367",
    "7:123124135146157245347467",
    "7:123124135146157245347567",
    "7:123124135146157245356367",
    "7:123124135146157245356457",
    "7:123124135146157245356467",
    "7:123124135146157245367457",
    "7:123124135146157245367467",
    "7:123124135146157245367567",
    "7:123124135146157245467567",
    "7:123124135146157247256346",
    "7:123124135146157247256347",
    "7:123124135146157247256356",
    "7:123124135146157247256367",
    "7:123124135146157247256456",
    "7:123124135146157247256457",
    "7:123124135146157247256567",
    "7:123124135146157247257346",
    "7:123124135146157247257347",
    "7:123124135146157247257356",
    "7:123124135146157247257367",
    "7:123124135146157247257456",
    "7:123124135146157247267346",
    "7:123124135146157247267347",
    "7:123124135146157247267356",
    "7:123124135146157247267367",
    "7:123124135146157247267456",
    "7:123124135146157247267457",
    "7:123124135146157247267567",
    "7:123124135146157247346367",
    "7:123124135146157247346567",
    "7:123124135146157247347367",
    "7:123124135146157247347567",
    "7:123124135146157247356456",
    "7:123124135146157247367456",
    "7:123124135146157247367457",
    "7:123124135146157247367567",
    "7:123124135146157247456567",
    "7:123124135146157256257346",
    "7:123124135146157256257347",
    "7:123124135146157256257367",
    "7:123124135146157256257456",
    "7:123124135146157256257467",
    "7:123124135146157256267346",
    "7:123124135146157256267347",
    "7:123124135146157256267367",
    "7:123124135146157256267456",
    "7:123124135146157256267457",
    "7:123124135146157256267467",
    "7:123124135146157256346367",
    "7:123124135146157256346457",
    "7:123124135146157256346567",
    "7:123124135146157256347456",
    "7:123124135146157256347467",
    "7:123124135146157256367456",
    "7:123124135146157256367457",
    "7:123124135146157256367467",
    "7:123124135146157256367567",
    "7:123124135146157256457467",
    "7:123124135146157256467567",
    "7:123124135146157257267346",
    "7:123124135146157257267367",
    "7:123124135146157257267456",
    "7:123124135146157257267467",
    "7:123124135146157257367456",
    "7:123124135146157257367467",
    "7:123124135146157267367456",
    "7:123124135146157267456457",
    "7:123124135146157267456567",
    "7:123124135146157267457467",
    "7:123124135146236245345567",
    "7:123124135146236245347567",
    "7:123124135146236245357457",
    "7:123124135146236245357467",
    "7:123124135146236245357567",
    "7:123124135146236247345567",
    "7:123124135146236247346567",
    "7:123124135146236247357456",
    "7:123124135146236247357457",
    "7:123124135146236247357567",
    "7:123124135146236247367456",
    "7:123124135146236247367567",
    "7:123124135146236256345456",
    "7:123124135146236256345457",
    "7:123124135146236256347456",
    "7:123124135146236256347457",
    "7:123124135146236256347467",
    "7:123124135146236256347567",
    "7:123124135146236256357456",
    "7:123124135146236256357457",
    "7:123124135146236256357467",
    "7:123124135146236256357567",
    "7:123124135146236256456457",
    "7:123124135146236256457467",
    "7:123124135146236256457567",
    "7:123124135146236257346457",
    "7:123124135146236257347456",
    "7:123124135146236257347457",
    "7:123124135146236257347467",
    "7:123124135146236257347567",
    "7:123124135146236257357456",
    "7:123124135146236257357467",
    "7:123124135146236257367456",
    "7:123124135146236257367457",
    "7:123124135146236257367467",
    "7:123124135146236257367567",
    "7:123124135146236257456457",
    "7:123124135146236257456567",
    "7:123124135146236257457467",
    "7:123124135146236257467567",
    "7:123124135146236267347456",
    "7:123124135146236267347457",
    "7:123124135146236267347567",
    "7:123124135146236267357456",
    "7:123124135146236267357457",
    "7:123124135146236267357467",
    "7:123124135146236267357567",
    "7:123124135146236267456457",
    "7:123124135146236267457467",
    "7:123124135146236267457567",
    "7:123124135146236346457567",
    "7:123124135146236347456567",
    "7:123124135146236347457567",
    "7:123124135146236347467567",
    "7:123124135146236357456457",
    "7:123124135146236357456567",
    "7:123124135146236357457467",
    "7:123124135146236357467567",
    "7:123124135146236367456457",
    "7:123124135146236367457467",
    "7:123124135146236367457567",
    "7:123124135146237256346457",
    "7:123124135146237256346567",
    "7:123124135146237256356457",
    "7:123124135146237256356467",
    "7:123124135146237256367456",
    "7:123124135146237256367457",
    "7:123124135146237256367467",
    "7:123124135146237256457467",
    "7:123124135146237256457567",
    "7:123124135146237256467567",
    "7:123124135146237267356456",
    "7:123124135146237267356457",
    "7:123124135146237267456457",
    "7:123124135146237267456567",
    "7:123124135146237267457567",
    "7:123124135146237346457567",
    "7:123124135146237367456457",
    "7:123124135146237367456567",
    "7:123124135146237367457467",
    "7:123124135146256257345346",
    "7:123124135146256257345347",
    "7:123124135146256257345367",
    "7:123124135146256257345467",
    "7:123124135146256257346347",
    "7:123124135146256257346357",
    "7:123124135146256257346367",
    "7:123124135146256257346457",
    "7:123124135146256257347356",
    "7:123124135146256257347367",
    "7:123124135146256257347456",
    "7:123124135146256257347457",
    "7:123124135146256257347467",
    "7:123124135146256257356467",
    "7:123124135146256257357467",
    "7:123124135146256257367456",
    "7:123124135146256257367457",
    "7:123124135146256257367467",
    "7:123124135146256257457467",
    "7:123124135146256345347567",
    "7:123124135146256345367457",
    "7:123124135146256345367467",
    "7:123124135146256345367567",
    "7:123124135146256345467567",
    "7:123124135146256347356457",
    "7:123124135146256347356467",
    "7:123124135146256347357467",
    "7:123124135146256347367457",
    "7:123124135146256347367567",
    "7:123124135146256357367467",
    "7:123124135146256367457567",
    "7:123124135146257267345346",
    "7:123124135146257267345367",
    "7:123124135146257267345456",
    "7:123124135146257267345467",
    "7:123124135146257267347356",
    "7:123124135146257267347367",
    "7:123124135146257267356456",
    "7:123124135146257267356457",
    "7:123124135146257267356467",
    "7:123124135146257267357467",
    "7:123124135146257267367457",
    "7:123124135146257345367456",
    "7:123124135146257345367467",
    "7:123124135146257345367567",
    "7:123124135146257345467567",
    "7:123124135146257346347567",
    "7:123124135146257346367457",
    "7:123124135146257347356456",
    "7:123124135146257347356457",
    "7:123124135146257347356467",
    "7:123124135146257347356567",
    "7:123124135146257347367456",
    "7:123124135146257347367567",
    "7:123124135146257347456567",
    "7:123124135146257356457467",
    "7:123124135167236257347456",
    "7:123124135167236257347457",
    "7:123124135167236257456457",
    "7:123124135167236257456567",
    "7:123124135167245267346347",
    "7:123124135167245267346357",
    "7:123124135167245267356457",
    "7:123124135167245346347567",
    "7:123124135167245346357467",
    "7:123124135167245346357567",
    "7:123124135167245346367457",
    "7:123124135167245346457567",
    "7:123124135167246257347356",
    "7:123124135167246257347367",
    "7:123124135167246257347567",
    "7:123124135167246257356456",
    "7:123124135167246257356457",
    "7:123124135167246257357467",
    "7:123124135167246257367457",
    "7:123124135167246347367456",
    "7:123124135167256257346347",
    "7:123124135167256257346367",
    "7:123124135167256257346457",
    "7:123124135167256257346467",
    "7:123124135167256267347457",
    "7:123124125126127345346347567",
    "7:123124125126127345346357367",
    "7:123124125126127345346357467",
    "7:123124125126137147157167345",
    "7:123124125126137147157267345",
    "7:123124125126137147157267346",
    "7:123124125126137147157267367",
    "7:123124125126137147157345346",
    "7:123124125126137147157345367",
    "7:123124125126137147157346356",
    "7:123124125126137147157346367",
    "7:123124125126137147157346567",
    "7:123124125126137147157367467",
    "7:123124125126137147257267345",
    "7:123124125126137147257267357",
    "7:123124125126137147257345346",
    "7:123124125126137147257345356",
    "7:123124125126137147257345357",
    "7:123124125126137147257345367",
    "7:123124125126137147257345567",
    "7:123124125126137147257346356",
    "7:123124125126137147257346357",
    "7:123124125126137147257346367",
    "7:123124125126137147257346567",
    "7:123124125126137147257356357",
    "7:123124125126137147257356367",
    "7:123124125126137147257356456",
    "7:123124125126137147257356457",
    "7:123124125126137147257356467",
    "7:123124125126137147257356567",
    "7:123124125126137147257357367",
    "7:123124125126137147257357457",
    "7:123124125126137147257357467",
    "7:123124125126137147257357567",
    "7:123124125126137147257367467",
    "7:123124125126137147257367567",
    "7:123124125126137147345346357",
    "7:123124125126137147345346567",
    "7:123124125126137147345356357",
    "7:123124125126137147345356367",
    "7:123124125126137147345356457",
    "7:123124125126137147345356467",
    "7:123124125126137147345356567",
    "7:123124125126137147345357367",
    "7:123124125126137147345357467",
    "7:123124125126137147345357567",
    "7:123124125126137147345367467",
    "7:123124125126137147345367567",
    "7:123124125126137147356357456",
    "7:123124125126137147356357457",
    "7:123124125126137147356357467",
    "7:123124125126137147356456567",
    "7:123124125126137147356457467",
    "7:123124125126137147356457567",
    "7:123124125126137147357367457",
    "7:123124125126137147357457567",
    "7:123124125126137147357467567",
    "7:123124125126137247345346347",
    "7:123124125126137247345346357",
    "7:123124125126137247345346567",
    "7:123124125126137247345347356",
    "7:123124125126137247345347367",
    "7:123124125126137247345347567",
    "7:123124125126137247345356357",
    "7:123124125126137247345356367",
    "7:123124125126137247345356457",
    "7:123124125126137247345356467",
    "7:123124125126137247345356567",
    "7:123124125126137247345357367",
    "7:123124125126137247345357467",
    "7:123124125126137247345357567",
    "7:123124125126137247345367467",
    "7:123124125126137247345367567",
    "7:123124125126137247347356357",
    "7:123124125126137247347356456",
    "7:123124125126137247347356457",
    "7:123124125126137247347356567",
    "7:123124125126137247347357367",
    "7:123124125126137247347357467",
    "7:123124125126137247347357567",
    "7:123124125126137247356357456",
    "7:123124125126137247356357457",
    "7:123124125126137247356357467",
    "7:123124125126137247356456567",
    "7:123124125126137247356457467",
    "7:123124125126137247356457567",
    "7:123124125126137247357367457",
    "7:123124125126137247357457567",
    "7:123124125126137247357467567",
    "7:123124125126137345346347567",
    "7:123124125126137345346357367",
    "7:123124125126137345346357467",
    "7:123124125126137345346357567",
    "7:123124125126137345346457467",
    "7:123124125126137345346457567",
    "7:123124125126137345347367456",
    "7:123124125126137345347367567",
    "7:123124125126137345347456467",
    "7:123124125126137345347456567",
    "7:123124125126137345347467567",
    "7:123124125126137345367456457",
    "7:123124125126137345367456467",
    "7:123124125126137345367457467",
    "7:123124125126137345367467567",
    "7:123124125126137347357367456",
    "7:123124125126137347357456467",
    "7:123124125126137347357467567",
    "7:123124125126345346357467567",
    "7:123124125136137146147156157",
    "7:123124125136137146147156257",
    "7:123124125136137146147156267",
    "7:123124125136137146147256257",
    "7:123124125136137146147256267",
    "7:123124125136137146147256345",
    "7:123124125136137146147256356",
    "7:123124125136137146147256357",
    "7:123124125136137146147256567",
    "7:123124125136137146147267345",
    "7:123124125136137146147267356",
    "7:123124125136137146147267567",
    "7:123124125136137146147345356",
    "7:123124125136137146147345567",
    "7:123124125136137146147356357",
    "7:123124125136137146147356456",
    "7:123124125136137146147356457",
    "7:123124125136137146147356567",
    "7:123124125136137146157247256",
    "7:123124125136137146157247267",
    "7:123124125136137146157247345",
    "7:123124125136137146157247347",
    "7:123124125136137146157247356",
    "7:123124125136137146157247456",
    "7:123124125136137146157247457",
    "7:123124125136137146157247467",
    "7:123124125136137146157247567",
    "7:123124125136137146157267345",
    "7:123124125136137146157267456",
    "7:123124125136137146157267467",
    "7:123124125136137146157456457",
    "7:123124125136137146157456467",
    "7:123124125136137146157456567",
    "7:123124125136137146247256257",
    "7:123124125136137146247256267",
    "7:123124125136137146247256345",
    "7:123124125136137146247256347",
    "7:123124125136137146247256356",
    "7:123124125136137146247256357",
    "7:123124125136137146247256456",
    "7:123124125136137146247256457",
    "7:123124125136137146247256467",
    "7:123124125136137146247256567",
    "7:123124125136137146247257267",
    "7:123124125136137146247257345",
    "7:123124125136137146247257347",
    "7:123124125136137146247257356",
    "7:123124125136137146247257357",
    "7:123124125136137146247257456",
    "7:123124125136137146247257467",
    "7:123124125136137146247257567",
    "7:123124125136137146247267345",
    "7:123124125136137146247267347",
    "7:123124125136137146247267356",
    "7:123124125136137146247267357",
    "7:123124125136137146247267456",
    "7:123124125136137146247267457",
    "7:123124125136137146247267567",
    "7:123124125136137146247345347",
    "7:123124125136137146247345357",
    "7:123124125136137146247345456",
    "7:123124125136137146247345457",
    "7:123124125136137146247345467",
    "7:123124125136137146247345567",
    "7:123124125136137146247347357",
    "7:123124125136137146247347456",
    "7:123124125136137146247347457",
    "7:123124125136137146247347467",
    "7:123124125136137146247347567",
    "7:123124125136137146247356456",
    "7:123124125136137146247356457",
    "7:123124125136137146247357456",
    "7:123124125136137146247357457",
    "7:123124125136137146247357467",
    "7:123124125136137146247357567",
    "7:123124125136137146247456457",
    "7:123124125136137146247456467",
    "7:123124125136137146247456567",
    "7:123124125136137146247457467",
    "7:123124125136137146247457567",
    "7:123124125136137146247467567",
    "7:123124125136137146256257345",
    "7:123124125136137146256257347",
    "7:123124125136137146256257357",
    "7:123124125136137146256257456",
    "7:123124125136137146256257457",
    "7:123124125136137146256257467",
    "7:123124125136137146256267345",
    "7:123124125136137146256267347",
    "7:123124125136137146256267357",
    "7:123124125136137146256267456",
    "7:123124125136137146256267457",
    "7:123124125136137146256267467",
    "7:123124125136137146256345357",
    "7:123124125136137146256345456",
    "7:123124125136137146256345457",
    "7:123124125136137146256345467",
    "7:123124125136137146256345567",
    "7:123124125136137146256347456",
    "7:123124125136137146256347457",
    "7:123124125136137146256357456",
    "7:123124125136137146256357457",
    "7:123124125136137146256357467",
    "7:123124125136137146256357567",
    "7:123124125136137146256456457",
    "7:123124125136137146256456467",
    "7:123124125136137146256456567",
    "7:123124125136137146256457467",
    "7:123124125136137146256457567",
    "7:123124125136137146256467567",
    "7:123124125136137146257267345",
    "7:123124125136137146257267357",
    "7:123124125136137146257267456",
    "7:123124125136137146257267457",
    "7:123124125136137146257267467",
    "7:123124125136137146257345456",
    "7:123124125136137146257345457",
    "7:123124125136137146257345467",
    "7:123124125136137146257345567",
    "7:123124125136137146257357456",
    "7:123124125136137146257357457",
    "7:123124125136137146257456457",
    "7:123124125136137146257456467",
    "7:123124125136137146257456567",
    "7:123124125136137146257457467",
    "7:123124125136137146257457567",
    "7:123124125136137146257467567",
    "7:123124125136137146267345456",
    "7:123124125136137146267345457",
    "7:123124125136137146267456457",
    "7:123124125136137146267456467",
    "7:123124125136137146267456567",
    "7:123124125136137146267457467",
    "7:123124125136137146267457567",
    "7:123124125136137146267467567",
    "7:123124125136137246247345346",
    "7:123124125136137246247345356",
    "7:123124125136137246247345567",
    "7:123124125136137246247346347",
    "7:123124125136137246247346356",
    "7:123124125136137246247346357",
    "7:123124125136137246247346567",
    "7:123124125136137246247356357",
    "7:123124125136137246247356456",
    "7:123124125136137246247356457",
    "7:123124125136137246247356567",
    "7:123124125136137246256267345",
    "7:123124125136137246256267346",
    "7:123124125136137246256267347",
    "7:123124125136137246256267457",
    "7:123124125136137246256345346",
    "7:123124125136137246256345347",
    "7:123124125136137246256345457",
    "7:123124125136137246256345467",
    "7:123124125136137246256346347",
    "7:123124125136137246256346357",
    "7:123124125136137246256346457",
    "7:123124125136137246256346467",
    "7:123124125136137246256346567",
    "7:123124125136137246256347457",
    "7:123124125136137246256347467",
    "7:123124125136137246256347567",
    "7:123124125136137246256457467",
    "7:123124125136137246256467567",
    "7:123124125136137246257267345",
    "7:123124125136137246257267346",
    "7:123124125136137246257267347",
    "7:123124125136137246257267456",
    "7:123124125136137246257345346",
    "7:123124125136137246257345347",
    "7:123124125136137246257345456",
    "7:123124125136137246257345467",
    "7:123124125136137246257346357",
    "7:123124125136137246257346456",
    "7:123124125136137246257346457",
    "7:123124125136137246257346467",
    "7:123124125136137246257346567",
    "7:123124125136137246257347356",
    "7:123124125136137246257347456",
    "7:123124125136137246257347457",
    "7:123124125136137246257347467",
    "7:123124125136137246257347567",
    "7:123124125136137246257456457",
    "7:123124125136137246257456467",
    "7:123124125136137246257456567",
    "7:123124125136137246257467567",
    "7:123124125136137246267345346",
    "7:123124125136137246267345347",
    "7:123124125136137246267345357",
    "7:123124125136137246267345456",
    "7:123124125136137246267345457",
    "7:123124125136137246267345567",
    "7:123124125136137246267346456",
    "7:123124125136137246267346457",
    "7:123124125136137246267346567",
    "7:123124125136137246267347456",
    "7:123124125136137246267347457",
    "7:123124125136137246267347567",
    "7:123124125136137246267356456",
    "7:123124125136137246267356457",
    "7:123124125136137246267356567",
    "7:123124125136137246267357456",
    "7:123124125136137246267357457",
    "7:123124125136137246267357567",
    "7:123124125136137246267456457",
    "7:123124125136137246267456567",
    "7:123124125136137246267457567",
    "7:123124125136137246345456457",
    "7:123124125136137246345456467",
    "7:123124125136137246345456567",
    "7:123124125136137246345457467",
    "7:123124125136137246345457567",
    "7:123124125136137246345467567",
    "7:123124125136137246346456457",
    "7:123124125136137246346456567",
    "7:123124125136137246346457567",
    "7:123124125136137246347456457",
    "7:123124125136137246347456467",
    "7:123124125136137246347456567",
    "7:123124125136137246347457467",
    "7:123124125136137246347457567",
    "7:123124125136137246347467567",
    "7:123124125136137246357456457",
    "7:123124125136137246357456467",
    "7:123124125136137246357456567",
    "7:123124125136137246357457467",
    "7:123124125136137267345456457",
    "7:123124125136137267345456467",
    "7:123124125136146156237247257",
    "7:123124125136146156237247267",
    "7:123124125136146156237247345",
    "7:123124125136146156237247357",
    "7:123124125136146156237247367",
    "7:123124125136146156237247567",
    "7:123124125136146156237267345",
    "7:123124125136146156237267347",
    "7:123124125136146156237267457",
    "7:123124125136146156237267467",
    "7:123124125136146156237345347",
    "7:123124125136146156237345367",
    "7:123124125136146156237345457",
    "7:123124125136146156237345467",
    "7:123124125136146156237347357",
    "7:123124125136146156237347367",
    "7:123124125136146156237347457",
    "7:123124125136146156237347467",
    "7:123124125136146156237347567",
    "7:123124125136146156237367457",
    "7:123124125136146156267345347",
    "7:123124125136146156267347357",
    "7:123124125136146157167237247",
    "7:123124125136146157167237256",
    "7:123124125136146157167237267",
    "7:123124125136146157167237345",
    "7:123124125136146157167237347",
    "7:123124125136146157167237356",
    "7:123124125136146157167237357",
    "7:123124125136146157167237456",
    "7:123124125136146157167237457",
    "7:123124125136146157167256267",
    "7:123124125136146157167256345",
    "7:123124125136146157167256347",
    "7:123124125136146157167256357",
    "7:123124125136146157167345347",
    "7:123124125136146157167345357",
    "7:123124125136146157167357457",
    "7:123124125136146157237247256",
    "7:123124125136146157237247267",
    "7:123124125136146157237247345",
    "7:123124125136146157237247356",
    "7:123124125136146157237247357",
    "7:123124125136146157237247367",
    "7:123124125136146157237247567",
    "7:123124125136146157237256267",
    "7:123124125136146157237256345",
    "7:123124125136146157237256347",
    "7:123124125136146157237256356",
    "7:123124125136146157237256357",
    "7:123124125136146157237256367",
    "7:123124125136146157237256456",
    "7:123124125136146157237256457",
    "7:123124125136146157237256467",
    "7:123124125136146157237256567",
    "7:123124125136146157237267345",
    "7:123124125136146157237267347",
    "7:123124125136146157237267356",
    "7:123124125136146157237267357",
    "7:123124125136146157237267456",
    "7:123124125136146157237267457",
    "7:123124125136146157237267467",
    "7:123124125136146157237267567",
    "7:123124125136146157237345347",
    "7:123124125136146157237345356",
    "7:123124125136146157237345357",
    "7:123124125136146157237345367",
    "7:123124125136146157237345456",
    "7:123124125136146157237345457",
    "7:123124125136146157237345467",
    "7:123124125136146157237345567",
    "7:123124125136146157237347356",
    "7:123124125136146157237347357",
    "7:123124125136146157237347367",
    "7:123124125136146157237347456",
    "7:123124125136146157237347457",
    "7:123124125136146157237347467",
    "7:123124125136146157237347567",
    "7:123124125136146157237356357",
    "7:123124125136146157237356367",
    "7:123124125136146157237356456",
    "7:123124125136146157237356457",
    "7:123124125136146157237356467",
    "7:123124125136146157237356567",
    "7:123124125136146157237357367",
    "7:123124125136146157237357456",
    "7:123124125136146157237357457",
    "7:123124125136146157237357467",
    "7:123124125136146157237357567",
    "7:123124125136146157237367456",
    "7:123124125136146157237367457",
    "7:123124125136146157237367467",
    "7:123124125136146157237367567",
    "7:123124125136146157237456457",
    "7:123124125136146157237456467",
    "7:123124125136146157237456567",
    "7:123124125136146157237457467",
    "7:123124125136146157237457567",
    "7:123124125136146157237467567",
    "7:123124125136146157256267345",
    "7:123124125136146157256267347",
    "7:123124125136146157256267356",
    "7:123124125136146157256267357",
    "7:123124125136146157256267367",
    "7:123124125136146157256345347",
    "7:123124125136146157256345356",
    "7:123124125136146157256345357",
    "7:123124125136146157256345367",
    "7:123124125136146157256345567",
    "7:123124125136146157256347356",
    "7:123124125136146157256347357",
    "7:123124125136146157256347367",
    "7:123124125136146157256347567",
    "7:123124125136146157256356357",
    "7:123124125136146157256356367",
    "7:123124125136146157256356456",
    "7:123124125136146157256356457",
    "7:123124125136146157256356467",
    "7:123124125136146157256356567",
    "7:123124125136146157256357367",
    "7:123124125136146157256357457",
    "7:123124125136146157256357467",
    "7:123124125136146157256357567",
    "7:123124125136146157256367467",
    "7:123124125136146157256367567",
    "7:123124125136146157267345347",
    "7:123124125136146157267345356",
    "7:123124125136146157267345357",
    "7:123124125136146157267345367",
    "7:123124125136146157267345567",
    "7:123124125136146157267347356",
    "7:123124125136146157267347357",
    "7:123124125136146157267347367",
    "7:123124125136146157267347567",
    "7:123124125136146157267356357",
    "7:123124125136146157267356367",
    "7:123124125136146157267356456",
    "7:123124125136146157267356457",
    "7:123124125136146157267356467",
    "7:123124125136146157267356567",
    "7:123124125136146157267357367",
    "7:123124125136146157267357457",
    "7:123124125136146157267357467",
    "7:123124125136146157267357567",
    "7:123124125136146157267367467",
    "7:123124125136146157267367567",
    "7:123124125136146157345347356",
    "7:123124125136146157345347367",
    "7:123124125136146157345347567",
    "7:123124125136146157345356357",
    "7:123124125136146157345356367",
    "7:123124125136146157345356457",
    "7:123124125136146157345356467",
    "7:123124125136146157345356567",
    "7:123124125136146157345357367",
    "7:123124125136146157345357467",
    "7:123124125136146157345357567",
    "7:123124125136146157345367467",
    "7:123124125136146157345367567",
    "7:123124125136146157347356357",
    "7:123124125136146157347356367",
    "7:123124125136146157347356456",
    "7:123124125136146157347356457",
    "7:123124125136146157347356467",
    "7:123124125136146157347356567",
    "7:123124125136146157347357367",
    "7:123124125136146157347357467",
    "7:123124125136146157347357567",
    "7:123124125136146157347367567",
    "7:123124125136146157356357456",
    "7:123124125136146157356357457",
    "7:123124125136146157356357467",
    "7:123124125136146157356367456",
    "7:123124125136146157356367457",
    "7:123124125136146157356367467",
    "7:123124125136146157356456567",
    "7:123124125136146157356457467",
    "7:123124125136146157356457567",
    "7:123124125136146157356467567",
    "7:123124125136146157357367457",
    "7:123124125136146157357367467",
    "7:123124125136146157357467567",
    "7:123124125136146157367467567",
    "7:123124125136146167237247267",
    "7:123124125136146167237247345",
    "7:123124125136146167237247356",
    "7:123124125136146167237247357",
    "7:123124125136146167237247567",
    "7:123124125136146167237256267",
    "7:123124125136146167237256345",
    "7:123124125136146167237256347",
    "7:123124125136146167237256356",
    "7:123124125136146167237256357",
    "7:123124125136146167237256456",
    "7:123124125136146167237256457",
    "7:123124125136146167237256567",
    "7:123124125136146167237257267",
    "7:123124125136146167237257345",
    "7:123124125136146167237257347",
    "7:123124125136146167237257356",
    "7:123124125136146167237257456",
    "7:123124125136146167237257457",
    "7:123124125136146167237257567",
    "7:123124125136146167237267345",
    "7:123124125136146167237267347",
    "7:123124125136146167237267357",
    "7:123124125136146167237267457",
    "7:123124125136146167237345347",
    "7:123124125136146167237345356",
    "7:123124125136146167237345357",
    "7:123124125136146167237345456",
    "7:123124125136146167237345457",
    "7:123124125136146167237345567",
    "7:123124125136146167237347357",
    "7:123124125136146167237347457",
    "7:123124125136146167237347567",
    "7:123124125136146167237356357",
    "7:123124125136146167237356457",
    "7:123124125136146167237357456",
    "7:123124125136146167237357457",
    "7:123124125136146167237357567",
    "7:123124125136146167237457567",
    "7:123124125136146167256267345",
    "7:123124125136146167256267357",
    "7:123124125136146167256345347",
    "7:123124125136146167256345357",
    "7:123124125136146167256345567",
    "7:123124125136146167256347357",
    "7:123124125136146167256347567",
    "7:123124125136146167256357457",
    "7:123124125136146167256357567",
    "7:123124125136146167257345347",
    "7:123124125136146167257345357",
    "7:123124125136146167257345567",
    "7:123124125136146167257347357",
    "7:123124125136146167257357457",
    "7:123124125136146167257357567",
    "7:123124125136146237247345356",
    "7:123124125136146237247345367",
    "7:123124125136146237247345567",
    "7:123124125136146237247356357",
    "7:123124125136146237247356367",
    "7:123124125136146237247356456",
    "7:123124125136146237247356457",
    "7:123124125136146237247356467",
    "7:123124125136146237247356567",
    "7:123124125136146237247367467",
    "7:123124125136146237247367567",
    "7:123124125136146237256267345",
    "7:123124125136146237256267347",
    "7:123124125136146237256267356",
    "7:123124125136146237256267357",
    "7:123124125136146237256267456",
    "7:123124125136146237256267457",
    "7:123124125136146237256267467",
    "7:123124125136146237256345347",
    "7:123124125136146237256345356",
    "7:123124125136146237256345357",
    "7:123124125136146237256345367",
    "7:123124125136146237256345456",
    "7:123124125136146237256345457",
    "7:123124125136146237256345467",
    "7:123124125136146237256345567",
    "7:123124125136146237256347356",
    "7:123124125136146237256347357",
    "7:123124125136146237256347367",
    "7:123124125136146237256347456",
    "7:123124125136146237256347457",
    "7:123124125136146237256347467",
    "7:123124125136146237256347567",
    "7:123124125136146237256356357",
    "7:123124125136146237256356367",
    "7:123124125136146237256356456",
    "7:123124125136146237256356457",
    "7:123124125136146237256356467",
    "7:123124125136146237256356567",
    "7:123124125136146237256357367",
    "7:123124125136146237256357456",
    "7:123124125136146237256357457",
    "7:123124125136146237256357467",
    "7:123124125136146237256357567",
    "7:123124125136146237256367456",
    "7:123124125136146237256367457",
    "7:123124125136146237256367467",
    "7:123124125136146237256367567",
    "7:123124125136146237256456457",
    "7:123124125136146237256456467",
    "7:123124125136146237256456567",
    "7:123124125136146237256457467",
    "7:123124125136146237256457567",
    "7:123124125136146237256467567",
    "7:123124125136146237257345347",
    "7:123124125136146237257345367",
    "7:123124125136146237257345456",
    "7:123124125136146237257345467",
    "7:123124125136146237257347356",
    "7:123124125136146237257347367",
    "7:123124125136146237257347456",
    "7:123124125136146237257347457",
    "7:123124125136146237257347467",
    "7:123124125136146237257347567",
    "7:123124125136146237257367456",
    "7:123124125136146237257367467",
    "7:123124125136146237257456457",
    "7:123124125136146237257456467",
    "7:123124125136146237257456567",
    "7:123124125136146237257467567",
    "7:123124125136146237267345347",
    "7:123124125136146237267345356",
    "7:123124125136146237267345357",
    "7:123124125136146237267345456",
    "7:123124125136146237267345457",
    "7:123124125136146237267345467",
    "7:123124125136146237267345567",
    "7:123124125136146237267347356",
    "7:123124125136146237267347357",
    "7:123124125136146237267347456",
    "7:123124125136146237267347457",
    "7:123124125136146237267347467",
    "7:123124125136146237267347567",
    "7:123124125136146237267356357",
    "7:123124125136146237267356456",
    "7:123124125136146237267356457",
    "7:123124125136146237267356467",
    "7:123124125136146237267356567",
    "7:123124125136146237267357456",
    "7:123124125136146237267357457",
    "7:123124125136146237267357467",
    "7:123124125136146237267357567",
    "7:123124125136146237267456457",
    "7:123124125136146237267456467",
    "7:123124125136146237267456567",
    "7:123124125136146237267457467",
    "7:123124125136146237267457567",
    "7:123124125136146237267467567",
    "7:123124125136146237345347356",
    "7:123124125136146237345347456",
    "7:123124125136146237345347467",
    "7:123124125136146237345347567",
    "7:123124125136146237345356357",
    "7:123124125136146237345356457",
    "7:123124125136146237345356467",
    "7:123124125136146237345356567",
    "7:123124125136146237345357456",
    "7:123124125136146237345357467",
    "7:123124125136146237345357567",
    "7:123124125136146237345367456",
    "7:123124125136146237345367457",
    "7:123124125136146237345367467",
    "7:123124125136146237345367567",
    "7:123124125136146237345456457",
    "7:123124125136146237345456467",
    "7:123124125136146237345456567",
    "7:123124125136146237345457467",
    "7:123124125136146237345457567",
    "7:123124125136146237345467567",
    "7:123124125136146237347356357",
    "7:123124125136146237347356456",
    "7:123124125136146237347356457",
    "7:123124125136146237347356467",
    "7:123124125136146237347356567",
    "7:123124125136146237347357456",
    "7:123124125136146237347357467",
    "7:123124125136146237347357567",
    "7:123124125136146237347367456",
    "7:123124125136146237347367457",
    "7:123124125136146237347367567",
    "7:123124125136146237347456457",
    "7:123124125136146237347456467",
    "7:123124125136146237347456567",
    "7:123124125136146237347457467",
    "7:123124125136146237347457567",
    "7:123124125136146237347467567",
    "7:123124125136146237356357456",
    "7:123124125136146237356357457",
    "7:123124125136146237356357467",
    "7:123124125136146237356367457",
    "7:123124125136146237356456457",
    "7:123124125136146237356456567",
    "7:123124125136146237356457467",
    "7:123124125136146237356457567",
    "7:123124125136146237356467567",
    "7:123124125136146237357367456",
    "7:123124125136146237357367457",
    "7:123124125136146237357367467",
    "7:123124125136146237357456457",
    "7:123124125136146237357456467",
    "7:123124125136146237357456567",
    "7:123124125136146237357457467",
    "7:123124125136146237357457567",
    "7:123124125136146237357467567",
    "7:123124125136146237367456457",
    "7:123124125136146237367456567",
    "7:123124125136146237367457467",
    "7:123124125136146237367457567",
    "7:123124125136146237367467567",
    "7:123124125136146256267345347",
    "7:123124125136146256267345356",
    "7:123124125136146256267345357",
    "7:123124125136146256267345367",
    "7:123124125136146256267347356",
    "7:123124125136146256267347357",
    "7:123124125136146256267347367",
    "7:123124125136146256267356357",
    "7:123124125136146256267356457",
    "7:123124125136146256267356467",
    "7:123124125136146256267357367",
    "7:123124125136146256267357457",
    "7:123124125136146256267357467",
    "7:123124125136146256345347356",
    "7:123124125136146256345347367",
    "7:123124125136146256345347567",
    "7:123124125136146256345356357",
    "7:123124125136146256345356367",
    "7:123124125136146256345356457",
    "7:123124125136146256345356467",
    "7:123124125136146256345356567",
    "7:123124125136146256345357367",
    "7:123124125136146256345357467",
    "7:123124125136146256345357567",
    "7:123124125136146256345367467",
    "7:123124125136146256345367567",
    "7:123124125136146256347356357",
    "7:123124125136146256347356367",
    "7:123124125136146256347356456",
    "7:123124125136146256347356457",
    "7:123124125136146256347356467",
    "7:123124125136146256347356567",
    "7:123124125136146256347357367",
    "7:123124125136146256347357467",
    "7:123124125136146256347357567",
    "7:123124125136146256347367567",
    "7:123124125136146256356357457",
    "7:123124125136146256356357467",
    "7:123124125136146256356367457",
    "7:123124125136146256356457467",
    "7:123124125136146256356457567",
    "7:123124125136146256356467567",
    "7:123124125136146256357367457",
    "7:123124125136146256357367467",
    "7:123124125136146256357457567",
    "7:123124125136146256357467567",
    "7:123124125136146257267345347",
    "7:123124125136146257267345356",
    "7:123124125136146257267345357",
    "7:123124125136146257267345367",
    "7:123124125136146257267347356",
    "7:123124125136146257267347357",
    "7:123124125136146257267347367",
    "7:123124125136146257267356357",
    "7:123124125136146257267356367",
    "7:123124125136146257267356456",
    "7:123124125136146257267356457",
    "7:123124125136146257267356467",
    "7:123124125136146257267357367",
    "7:123124125136146257267357457",
    "7:123124125136146257267357467",
    "7:123124125136146257267367467",
    "7:123124125136146257345347356",
    "7:123124125136146257345347367",
    "7:123124125136146257345347567",
    "7:123124125136146257345356357",
    "7:123124125136146257345356367",
    "7:123124125136146257345356457",
    "7:123124125136146257345356467",
    "7:123124125136146257345356567",
    "7:123124125136146257345357367",
    "7:123124125136146257345357467",
    "7:123124125136146257345357567",
    "7:123124125136146257345367467",
    "7:123124125136146257345367567",
    "7:123124125136146257347356357",
    "7:123124125136146257347356367",
    "7:123124125136146257347356456",
    "7:123124125136146257347356457",
    "7:123124125136146257347356467",
    "7:123124125136146257347356567",
    "7:123124125136146257347357367",
    "7:123124125136146257347357467",
    "7:123124125136146257347357567",
    "7:123124125136146257347367567",
    "7:123124125136146257356357456",
    "7:123124125136146257356357457",
    "7:123124125136146257356357467",
    "7:123124125136146257356367457",
    "7:123124125136146257356457467",
    "7:123124125136146257356457567",
    "7:123124125136146257356467567",
    "7:123124125136146257357367457",
    "7:123124125136146257357367467",
    "7:123124125136146257357467567",
    "7:123124125136146257367467567",
    "7:123124125136146267345347356",
    "7:123124125136146267345347367",
    "7:123124125136146267345347567",
    "7:123124125136146267345356357",
    "7:123124125136146267345356367",
    "7:123124125136146267345356457",
    "7:123124125136146267345356467",
    "7:123124125136146267345356567",
    "7:123124125136146267345357367",
    "7:123124125136146267345357467",
    "7:123124125136146267345357567",
    "7:123124125136146267345367467",
    "7:123124125136146267345367567",
    "7:123124125136146267347356357",
    "7:123124125136146267347356367",
    "7:123124125136146267347356456",
    "7:123124125136146267347356457",
    "7:123124125136146267347356467",
    "7:123124125136146267347356567",
    "7:123124125136146267347357367",
    "7:123124125136146267347357467",
    "7:123124125136146267347357567",
    "7:123124125136146267347367567",
    "7:123124125136146267356357456",
    "7:123124125136146267356357457",
    "7:123124125136146267356357467",
    "7:123124125136146267356367457",
    "7:123124125136146267356457467",
    "7:123124125136146267356457567",
    "7:123124125136146267356467567",
    "7:123124125136146267357367457",
    "7:123124125136146267357457567",
    "7:123124125136146267357467567",
    "7:123124125136146345347356467",
    "7:123124125136146345347356567",
    "7:123124125136146345347367567",
    "7:123124125136146345356357467",
    "7:123124125136146345356367457",
    "7:123124125136146345356457467",
    "7:123124125136146345356457567",
    "7:123124125136146345356467567",
    "7:123124125136146345357367467",
    "7:123124125136146345357467567",
    "7:123124125136146345367467567",
    "7:123124125136146347356357456",
    "7:123124125136146347356357467",
    "7:123124125136146347356367457",
    "7:123124125136146347356457467",
    "7:123124125136146347356457567",
    "7:123124125136146347356467567",
    "7:123124125136146347357467567",
    "7:123124125136146356357456457",
    "7:123124125136146356357457467",
    "7:123124125136146357367457467",
    "7:123124125136147167237246267",
    "7:123124125136147167237246345",
    "7:123124125136147167237246346",
    "7:123124125136147167237246356",
    "7:123124125136147167237246357",
    "7:123124125136147167237246567",
    "7:123124125136147167237256267",
    "7:123124125136147167237256345",
    "7:123124125136147167237256346",
    "7:123124125136147167237256347",
    "7:123124125136147167237256356",
    "7:123124125136147167237256357",
    "7:123124125136147167237256456",
    "7:123124125136147167237256457",
    "7:123124125136147167237256567",
    "7:123124125136147167237267345",
    "7:123124125136147167237267346",
    "7:123124125136147167237267347",
    "7:123124125136147167237267356",
    "7:123124125136147167237267357",
    "7:123124125136147167237267456",
    "7:123124125136147167237267457",
    "7:123124125136147167237267567",
    "7:123124125136147167237345346",
    "7:123124125136147167237345347",
    "7:123124125136147167237345356",
    "7:123124125136147167237345357",
    "7:123124125136147167237345456",
    "7:123124125136147167237345457",
    "7:123124125136147167237345567",
    "7:123124125136147167237346347",
    "7:123124125136147167237346356",
    "7:123124125136147167237346357",
    "7:123124125136147167237346456",
    "7:123124125136147167237346457",
    "7:123124125136147167237346567",
    "7:123124125136147167237347356",
    "7:123124125136147167237347357",
    "7:123124125136147167237347456",
    "7:123124125136147167237347457",
    "7:123124125136147167237347567",
    "7:123124125136147167237356357",
    "7:123124125136147167237356456",
    "7:123124125136147167237356457",
    "7:123124125136147167237356567",
    "7:123124125136147167237357456",
    "7:123124125136147167237357457",
    "7:123124125136147167237357567",
    "7:123124125136147167237456457",
    "7:123124125136147167237456567",
    "7:123124125136147167237457567",
    "7:123124125136147167256267345",
    "7:123124125136147167256267346",
    "7:123124125136147167256267347",
    "7:123124125136147167256267356",
    "7:123124125136147167256267357",
    "7:123124125136147167256267456",
    "7:123124125136147167256267457",
    "7:123124125136147167256345346",
    "7:123124125136147167256345347",
    "7:123124125136147167256345356",
    "7:123124125136147167256345357",
    "7:123124125136147167256345456",
    "7:123124125136147167256345457",
    "7:123124125136147167256345567",
    "7:123124125136147167256346347",
    "7:123124125136147167256346356",
    "7:123124125136147167256346357",
    "7:123124125136147167256346456",
    "7:123124125136147167256346457",
    "7:123124125136147167256346567",
    "7:123124125136147167256347356",
    "7:123124125136147167256347357",
    "7:123124125136147167256347456",
    "7:123124125136147167256347457",
    "7:123124125136147167256347567",
    "7:123124125136147167256356357",
    "7:123124125136147167256356456",
    "7:123124125136147167256356457",
    "7:123124125136147167256357456",
    "7:123124125136147167256357457",
    "7:123124125136147167256357567",
    "7:123124125136147167256456457",
    "7:123124125136147167256456567",
    "7:123124125136147167256457567",
    "7:123124125136147167267345346",
    "7:123124125136147167267345356",
    "7:123124125136147167267345357",
    "7:123124125136147167267345567",
    "7:123124125136147167267346347",
    "7:123124125136147167267346356",
    "7:123124125136147167267346357",
    "7:123124125136147167267346456",
    "7:123124125136147167267346457",
    "7:123124125136147167267346567",
    "7:123124125136147167267356357",
    "7:123124125136147167267356456",
    "7:123124125136147167267356457",
    "7:123124125136147167267357456",
    "7:123124125136147167267357567",
    "7:123124125136147167345346347",
    "7:123124125136147167345346357",
    "7:123124125136147167345346457",
    "7:123124125136147167345346567",
    "7:123124125136147167345356357",
    "7:123124125136147167345356457",
    "7:123124125136147167345356567",
    "7:123124125136147167345357456",
    "7:123124125136147167345357567",
    "7:123124125136147167346347356",
    "7:123124125136147167346347357",
    "7:123124125136147167346347567",
    "7:123124125136147167346356357",
    "7:123124125136147167346356457",
    "7:123124125136147167346357456",
    "7:123124125136147167346357457",
    "7:123124125136147167346357567",
    "7:123124125136147167346456457",
    "7:123124125136147167346456567",
    "7:123124125136147167346457567",
    "7:123124125136147167356357456",
    "7:123124125136147167356357457",
    "7:123124125136147167356457567",
    "7:123124125136147167357456567",
    "7:123124125136147237246345346",
    "7:123124125136147237246345356",
    "7:123124125136147237246345367",
    "7:123124125136147237246345567",
    "7:123124125136147237246346347",
    "7:123124125136147237246346356",
    "7:123124125136147237246346357",
    "7:123124125136147237246346567",
    "7:123124125136147237246356357",
    "7:123124125136147237246356456",
    "7:123124125136147237246356457",
    "7:123124125136147237246356467",
    "7:123124125136147237246356567",
    "7:123124125136147237246367467",
    "7:123124125136147237246367567",
    "7:123124125136147237256345346",
    "7:123124125136147237256345347",
    "7:123124125136147237256345367",
    "7:123124125136147237256345456",
    "7:123124125136147237256345467",
    "7:123124125136147237256346347",
    "7:123124125136147237256346356",
    "7:123124125136147237256346357",
    "7:123124125136147237256346456",
    "7:123124125136147237256346457",
    "7:123124125136147237256346467",
    "7:123124125136147237256346567",
    "7:123124125136147237256347356",
    "7:123124125136147237256347456",
    "7:123124125136147237256347457",
    "7:123124125136147237256347467",
    "7:123124125136147237256347567",
    "7:123124125136147237256367456",
    "7:123124125136147237256367467",
    "7:123124125136147237256456457",
    "7:123124125136147237256456467",
    "7:123124125136147237256456567",
    "7:123124125136147237256467567",
    "7:123124125136147237267345346",
    "7:123124125136147237267345347",
    "7:123124125136147237267345356",
    "7:123124125136147237267345357",
    "7:123124125136147237267345456",
    "7:123124125136147237267345457",
    "7:123124125136147237267345467",
    "7:123124125136147237267345567",
    "7:123124125136147237267346347",
    "7:123124125136147237267346356",
    "7:123124125136147237267346357",
    "7:123124125136147237267346456",
    "7:123124125136147237267346457",
    "7:123124125136147237267346467",
    "7:123124125136147237267346567",
    "7:123124125136147237267347356",
    "7:123124125136147237267347357",
    "7:123124125136147237267347456",
    "7:123124125136147237267347457",
    "7:123124125136147237267347567",
    "7:123124125136147237267356357",
    "7:123124125136147237267356456",
    "7:123124125136147237267356457",
    "7:123124125136147237267356467",
    "7:123124125136147237267356567",
    "7:123124125136147237267357456",
    "7:123124125136147237267357457",
    "7:123124125136147237267357467",
    "7:123124125136147237267357567",
    "7:123124125136147237267456457",
    "7:123124125136147237267456467",
    "7:123124125136147237267456567",
    "7:123124125136147237267457467",
    "7:123124125136147237267457567",
    "7:123124125136147237267467567",
    "7:123124125136147237345346357",
    "7:123124125136147237345346457",
    "7:123124125136147237345346467",
    "7:123124125136147237345346567",
    "7:123124125136147237345347356",
    "7:123124125136147237345347456",
    "7:123124125136147237345347467",
    "7:123124125136147237345347567",
    "7:123124125136147237345356457",
    "7:123124125136147237345356467",
    "7:123124125136147237345356567",
    "7:123124125136147237345357456",
    "7:123124125136147237345357467",
    "7:123124125136147237345357567",
    "7:123124125136147237345367456",
    "7:123124125136147237345367457",
    "7:123124125136147237345367467",
    "7:123124125136147237345367567",
    "7:123124125136147237345456457",
    "7:123124125136147237345456467",
    "7:123124125136147237345456567",
    "7:123124125136147237345457467",
    "7:123124125136147237345457567",
    "7:123124125136147237345467567",
    "7:123124125136147237346347456",
    "7:123124125136147237346347457",
    "7:123124125136147237346347567",
    "7:123124125136147237346356457",
    "7:123124125136147237346356467",
    "7:123124125136147237346356567",
    "7:123124125136147237346357456",
    "7:123124125136147237346357457",
    "7:123124125136147237346357467",
    "7:123124125136147237346357567",
    "7:123124125136147237346456457",
    "7:123124125136147237346456467",
    "7:123124125136147237346456567",
    "7:123124125136147237346457467",
    "7:123124125136147237346457567",
    "7:123124125136147237346467567",
    "7:123124125136147237347356456",
    "7:123124125136147237347356457",
    "7:123124125136147237347356467",
    "7:123124125136147237347356567",
    "7:123124125136147237347357456",
    "7:123124125136147237347357567",
    "7:123124125136147237347456457",
    "7:123124125136147237347456467",
    "7:123124125136147237347456567",
    "7:123124125136147237347457567",
    "7:123124125136147237347467567",
    "7:123124125136147237356357456",
    "7:123124125136147237356357457",
    "7:123124125136147237356357467",
    "7:123124125136147237356456457",
    "7:123124125136147237356456467",
    "7:123124125136147237356456567",
    "7:123124125136147237356457467",
    "7:123124125136147237356457567",
    "7:123124125136147237356467567",
    "7:123124125136147237357456457",
    "7:123124125136147237357456467",
    "7:123124125136147237357456567",
    "7:123124125136147237357457467",
    "7:123124125136147237357457567",
    "7:123124125136147237357467567",
    "7:123124125136147237367456457",
    "7:123124125136147237367456467",
    "7:123124125136147237367456567",
    "7:123124125136147237367457467",
    "7:123124125136147237367457567",
    "7:123124125136147237367467567",
    "7:123124125136147256267345346",
    "7:123124125136147256267345347",
    "7:123124125136147256267345356",
    "7:123124125136147256267345357",
    "7:123124125136147256267345367",
    "7:123124125136147256267345456",
    "7:123124125136147256267345457",
    "7:123124125136147256267345467",
    "7:123124125136147256267346347",
    "7:123124125136147256267346356",
    "7:123124125136147256267346357",
    "7:123124125136147256267346367",
    "7:123124125136147256267346456",
    "7:123124125136147256267346457",
    "7:123124125136147256267346467",
    "7:123124125136147256267347356",
    "7:123124125136147256267347357",
    "7:123124125136147256267347367",
    "7:123124125136147256267347456",
    "7:123124125136147256267347457",
    "7:123124125136147256267347467",
    "7:123124125136147256267356357",
    "7:123124125136147256267356457",
    "7:123124125136147256267356467",
    "7:123124125136147256267357367",
    "7:123124125136147256267357456",
    "7:123124125136147256267357457",
    "7:123124125136147256267357467",
    "7:123124125136147256267367456",
    "7:123124125136147256267367457",
    "7:123124125136147256267367467",
    "7:123124125136147256267456457",
    "7:123124125136147256267456467",
    "7:123124125136147256267457467",
    "7:123124125136147256345346347",
    "7:123124125136147256345346357",
    "7:123124125136147256345346367",
    "7:123124125136147256345346457",
    "7:123124125136147256345346467",
    "7:123124125136147256345346567",
    "7:123124125136147256345347356",
    "7:123124125136147256345347367",
    "7:123124125136147256345347456",
    "7:123124125136147256345347467",
    "7:123124125136147256345347567",
    "7:123124125136147256345356357",
    "7:123124125136147256345356457",
    "7:123124125136147256345356467",
    "7:123124125136147256345357367",
    "7:123124125136147256345357456",
    "7:123124125136147256345357467",
    "7:123124125136147256345357567",
    "7:123124125136147256345367456",
    "7:123124125136147256345367457",
    "7:123124125136147256345367467",
    "7:123124125136147256345367567",
    "7:123124125136147256345456457",
    "7:123124125136147256345456467",
    "7:123124125136147256345456567",
    "7:123124125136147256345457467",
    "7:123124125136147256345457567",
    "7:123124125136147256345467567",
    "7:123124125136147256346347356",
    "7:123124125136147256346347357",
    "7:123124125136147256346347456",
    "7:123124125136147256346347457",
    "7:123124125136147256346347567",
    "7:123124125136147256346356457",
    "7:123124125136147256346356467",
    "7:123124125136147256346357367",
    "7:123124125136147256346357456",
    "7:123124125136147256346357457",
    "7:123124125136147256346357467",
    "7:123124125136147256346357567",
    "7:123124125136147256346367456",
    "7:123124125136147256346367457",
    "7:123124125136147256346367567",
    "7:123124125136147256346456457",
    "7:123124125136147256346456567",
    "7:123124125136147256346457467",
    "7:123124125136147256346457567",
    "7:123124125136147256346467567",
    "7:123124125136147256347356357",
    "7:123124125136147256347356367",
    "7:123124125136147256347356456",
    "7:123124125136147256347356457",
    "7:123124125136147256347356467",
    "7:123124125136147256347356567",
    "7:123124125136147256347357367",
    "7:123124125136147256347357456",
    "7:123124125136147256347357467",
    "7:123124125136147256347357567",
    "7:123124125136147256347367456",
    "7:123124125136147256347367457",
    "7:123124125136147256347367567",
    "7:123124125136147256347456457",
    "7:123124125136147256347456467",
    "7:123124125136147256347456567",
    "7:123124125136147256347457567",
    "7:123124125136147256347467567",
    "7:123124125136147256356357457",
    "7:123124125136147256356357467",
    "7:123124125136147256356367457",
    "7:123124125136147256356367467",
    "7:123124125136147256356456467",
    "7:123124125136147256356457467",
    "7:123124125136147256356467567",
    "7:123124125136147256357367456",
    "7:123124125136147256357367457",
    "7:123124125136147256357367467",
    "7:123124125136147256357456457",
    "7:123124125136147256357456467",
    "7:123124125136147256357456567",
    "7:123124125136147256357457467",
    "7:123124125136147256357457567",
    "7:123124125136147256357467567",
    "7:123124125136147256367456457",
    "7:123124125136147256367456467",
    "7:123124125136147256367456567",
    "7:123124125136147256367457467",
    "7:123124125136147256367457567",
    "7:123124125136147256367467567",
    "7:123124125136147267345346347",
    "7:123124125136147267345346357",
    "7:123124125136147267345346457",
    "7:123124125136147267345346467",
    "7:123124125136147267345346567",
    "7:123124125136147267345356357",
    "7:123124125136147267345356457",
    "7:123124125136147267345356467",
    "7:123124125136147267345356567",
    "7:123124125136147267345357367",
    "7:123124125136147267345357456",
    "7:123124125136147267345357467",
    "7:123124125136147267345357567",
    "7:123124125136147267345367467",
    "7:123124125136147267345367567",
    "7:123124125136147267346347356",
    "7:123124125136147267346347357",
    "7:123124125136147267346347567",
    "7:123124125136147267346356357",
    "7:123124125136147267346356457",
    "7:123124125136147267346356467",
    "7:123124125136147267346356567",
    "7:123124125136147267346357456",
    "7:123124125136147267346357457",
    "7:123124125136147267346357467",
    "7:123124125136147267346357567",
    "7:123124125136147267346367457",
    "7:123124125136147267346456457",
    "7:123124125136147267346456567",
    "7:123124125136147267346457567",
    "7:123124125136147267346467567",
    "7:123124125136147267356357456",
    "7:123124125136147267356357457",
    "7:123124125136147267356357467",
    "7:123124125136147267356367457",
    "7:123124125136147267356456467",
    "7:123124125136147267356456567",
    "7:123124125136147267356457567",
    "7:123124125136147267356467567",
    "7:123124125136147267357367456",
    "7:123124125136147267357456567",
    "7:123124125136147345346347567",
    "7:123124125136147345346357467",
    "7:123124125136147345346357567",
    "7:123124125136147345346367457",
    "7:123124125136147345346457567",
    "7:123124125136147345346467567",
    "7:123124125136147345356357467",
    "7:123124125136147345356367457",
    "7:123124125136147345356457567",
    "7:123124125136147345356467567",
    "7:123124125136147345357367456",
    "7:123124125136147345357367467",
    "7:123124125136147345357456567",
    "7:123124125136147345357467567",
    "7:123124125136147345367467567",
    "7:123124125136147346347356457",
    "7:123124125136147346347357456",
    "7:123124125136147346347357567",
    "7:123124125136147346356357457",
    "7:123124125136147346356457467",
    "7:123124125136147346356457567",
    "7:123124125136147346357456457",
    "7:123124125136147346357456467",
    "7:123124125136147346357456567",
    "7:123124125136147346357457567",
    "7:123124125136147346357467567",
    "7:123124125136147346367456457",
    "7:123124125136147346367457567",
    "7:123124125136147356357456457",
    "7:123124125136147356357456467",
    "7:123124125136147356357457467",
    "7:123124125136147356367457467",
    "7:123124125136147357367456467",
    "7:123124125136167237267345346",
    "7:123124125136167237267345456",
    "7:123124125136167237267345467",
    "7:123124125136167237267346347",
    "7:123124125136167237267346356",
    "7:123124125136167237267346357",
    "7:123124125136167237267346456",
    "7:123124125136167237267346457",
    "7:123124125136167237267346567",
    "7:123124125136167237267456457",
    "7:123124125136167237345346357",
    "7:123124125136167237345346457",
    "7:123124125136167237345346467",
    "7:123124125136167237345346567",
    "7:123124125136167237345347456",
    "7:123124125136167237345347467",
    "7:123124125136167237345347567",
    "7:123124125136167237345456457",
    "7:123124125136167237345456467",
    "7:123124125136167237345457467",
    "7:123124125136167237345467567",
    "7:123124125136167237346347456",
    "7:123124125136167237346347457",
    "7:123124125136167237346347567",
    "7:123124125136167237346356457",
    "7:123124125136167237346357456",
    "7:123124125136167237346357457",
    "7:123124125136167237346357467",
    "7:123124125136167237346357567",
    "7:123124125136167237346456457",
    "7:123124125136167237346456567",
    "7:123124125136167237346457467",
    "7:123124125136167237346457567",
    "7:123124125136167237347357456",
    "7:123124125136167237347357467",
    "7:123124125136167237347456457",
    "7:123124125136167237347456467",
    "7:123124125136167237347456567",
    "7:123124125136167237347457567",
    "7:123124125136167237347467567",
    "7:123124125136167246267345346",
    "7:123124125136167246267345347",
    "7:123124125136167246267345356",
    "7:123124125136167246267345357",
    "7:123124125136167246267346347",
    "7:123124125136167246267346357",
    "7:123124125136167246267347356",
    "7:123124125136167246267347357",
    "7:123124125136167246267356357",
    "7:123124125136167246267356456",
    "7:123124125136167246267356457",
    "7:123124125136167246267357457",
    "7:123124125136167246345346357",
    "7:123124125136167246345346457",
    "7:123124125136167246345346567",
    "7:123124125136167246345347356",
    "7:123124125136167246345347456",
    "7:123124125136167246345347467",
    "7:123124125136167246345347567",
    "7:123124125136167246345356357",
    "7:123124125136167246345356457",
    "7:123124125136167246345356467",
    "7:123124125136167246345356567",
    "7:123124125136167246345357456",
    "7:123124125136167246345357467",
    "7:123124125136167246345357567",
    "7:123124125136167246345456457",
    "7:123124125136167246345456567",
    "7:123124125136167246345457467",
    "7:123124125136167246345457567",
    "7:123124125136167246346347357",
    "7:123124125136167246346347457",
    "7:123124125136167246346347567",
    "7:123124125136167246346357456",
    "7:123124125136167246346357457",
    "7:123124125136167246346357567",
    "7:123124125136167246346457567",
    "7:123124125136167246347356357",
    "7:123124125136167246347356456",
    "7:123124125136167246347356457",
    "7:123124125136167246347356467",
    "7:123124125136167246347356567",
    "7:123124125136167246347357456",
    "7:123124125136167246347357467",
    "7:123124125136167246347357567",
    "7:123124125136167246347456457",
    "7:123124125136167246347456567",
    "7:123124125136167246347457567",
    "7:123124125136167246356357456",
    "7:123124125136167246356357457",
    "7:123124125136167246356357467",
    "7:123124125136167246356456457",
    "7:123124125136167246356457467",
    "7:123124125136167246356457567",
    "7:123124125136167246357456457",
    "7:123124125136167246357456467",
    "7:123124125136167246357456567",
    "7:123124125136167246357457467",
    "7:123124125136167246357457567",
    "7:123124125136167247267345346",
    "7:123124125136167247267345356",
    "7:123124125136167247267345357",
    "7:123124125136167247267345567",
    "7:123124125136167247267346347",
    "7:123124125136167247267346357",
    "7:123124125136167247267346456",
    "7:123124125136167247267346457",
    "7:123124125136167247267346567",
    "7:123124125136167247267356357",
    "7:123124125136167247267356456",
    "7:123124125136167247267356457",
    "7:123124125136167247267357456",
    "7:123124125136167247345346357",
    "7:123124125136167247345346457",
    "7:123124125136167247345346467",
    "7:123124125136167247345346567",
    "7:123124125136167247345347356",
    "7:123124125136167247345347456",
    "7:123124125136167247345347567",
    "7:123124125136167247345356357",
    "7:123124125136167247345356457",
    "7:123124125136167247345356467",
    "7:123124125136167247345356567",
    "7:123124125136167247345357456",
    "7:123124125136167247345357467",
    "7:123124125136167247345357567",
    "7:123124125136167247345456457",
    "7:123124125136167247345456467",
    "7:123124125136167247345456567",
    "7:123124125136167247345457567",
    "7:123124125136167247345467567",
    "7:123124125136167247346347357",
    "7:123124125136167247346347456",
    "7:123124125136167247346347567",
    "7:123124125136167247346356457",
    "7:123124125136167247346357456",
    "7:123124125136167247346357457",
    "7:123124125136167247346357467",
    "7:123124125136167247346357567",
    "7:123124125136167247346456457",
    "7:123124125136167247346456567",
    "7:123124125136167247346457567",
    "7:123124125136167247347356357",
    "7:123124125136167247347356456",
    "7:123124125136167247347356457",
    "7:123124125136167247347356467",
    "7:123124125136167247347356567",
    "7:123124125136167247347357456",
    "7:123124125136167247347357567",
    "7:123124125136167247347456567",
    "7:123124125136167247347457567",
    "7:123124125136167247356357456",
    "7:123124125136167247356357457",
    "7:123124125136167247356357467",
    "7:123124125136167247356456457",
    "7:123124125136167247356456467",
    "7:123124125136167247356457467",
    "7:123124125136167247356457567",
    "7:123124125136167247357456457",
    "7:123124125136167247357456467",
    "7:123124125136167247357456567",
    "7:123124125136167267345346347",
    "7:123124125136167267345346357",
    "7:123124125136167267345346457",
    "7:123124125136167267345346567",
    "7:123124125136167267345347456",
    "7:123124125136167267345347467",
    "7:123124125136167267345347567",
    "7:123124125136167267345456457",
    "7:123124125136167267345457467",
    "7:123124125136167267346347357",
    "7:123124125136167267346347456",
    "7:123124125136167267346347457",
    "7:123124125136167267346357456",
    "7:123124125136167267346357457",
    "7:123124125136167267346456457",
    "7:123124125136167267347357456",
    "7:123124125136167267347456457",
    "7:123124125136167345346357467",
    "7:123124125136167345346357567",
    "7:123124125136167345346457467",
    "7:123124125136167345346457567",
    "7:123124125136167345347456467",
    "7:123124125136167345347456567",
    "7:123124125136167345347467567",
    "7:123124125136167346347357456",
    "7:123124125136167346347357567",
    "7:123124125136167346347456457",
    "7:123124125136167346347456567",
    "7:123124125136167346347457567",
    "7:123124125136167346357456457",
    "7:123124125136167346357456567",
    "7:123124125136167346357457467",
    "7:123124125136167346357457567",
    "7:123124125136167347357456467",
    "7:123124125136237345346357467",
    "7:123124125136237345346457467",
    "7:123124125136237345346457567",
    "7:123124125136237345346467567",
    "7:123124125136237345367456457",
    "7:123124125136237345367456467",
    "7:123124125136237345367467567",
    "7:123124125136237346347456457",
    "7:123124125136237346347456567",
    "7:123124125136237346357456457",
    "7:123124125136237346357456467",
    "7:123124125136237346357456567",
    "7:123124125136237346357467567",
    "7:123124125136246345346357567",
    "7:123124125136246345347356467",
    "7:123124125136246345347356567",
    "7:123124125136246345347367567",
    "7:123124125136246345356457467",
    "7:123124125136246345356457567",
    "7:123124125136246345356467567",
    "7:123124125136246345357367467",
    "7:123124125136246345357467567",
    "7:123124125136246346347357567",
    "7:123124125136246346357457567",
    "7:123124125136246347356357456",
    "7:123124125136246347356357467",
    "7:123124125136246347356457567",
    "7:123124125136246347356467567",
    "7:123124125136246347357467567",
    "7:123124125136246356357456457",
    "7:123124125136246356357457467",
    "7:123124125136246357367457467",
    "7:123124125136247345346357467",
    "7:123124125136247345346357567",
    "7:123124125136247345346457567",
    "7:123124125136247345346467567",
    "7:123124125136247345356457567",
    "7:123124125136247345356467567",
    "7:123124125136247345357367456",
    "7:123124125136247345357367467",
    "7:123124125136247345357456567",
    "7:123124125136247345357467567",
    "7:123124125136247345367467567",
    "7:123124125136247346347357456",
    "7:123124125136247346347357567",
    "7:123124125136247346356457567",
    "7:123124125136247346357456457",
    "7:123124125136247346357456567",
    "7:123124125136247346357457567",
    "7:123124125136247346357467567",
    "7:123124125136247346367456457",
    "7:123124125136247346367457567",
    "7:123124125136247356357456457",
    "7:123124125136247356357456467",
    "7:123124125136247356367457467",
    "7:123124125136247357367456467",
    "7:123124125136267345346357467",
    "7:123124125136267345346357567",
    "7:123124125136267345346457467",
    "7:123124125136267345346457567",
    "7:123124125136267345347367456",
    "7:123124125136267345347456467",
    "7:123124125136267345347456567",
    "7:123124125136267345347467567",
    "7:123124125136267345367456457",
    "7:123124125136267346347357456",
    "7:123124125136267346347357567",
    "7:123124125136267346347456457",
    "7:123124125136267346347456567",
    "7:123124125136267346347457567",
    "7:123124125136267346357456457",
    "7:123124125136267346357456567",
    "7:123124125136267346357457467",
    "7:123124125136267347357456467",
    "7:123124125136267347367456457",
    "7:123124125136345346357467567",
    "7:123124125136345347367456567",
    "7:123124125136346347357456567",
    "7:123124125167267345346347567",
    "7:123124125167267346347356357",
    "7:123124125167267346347356457",
    "7:123124125167346347356457567",
    "7:123124135145167236246257347",
    "7:123124135145167236246257356",
    "7:123124135145167236246257357",
    "7:123124135145167236246257567",
    "7:123124135145167236246347357",
    "7:123124135145167236246347367",
    "7:123124135145167236246347567",
    "7:123124135145167236246356456",
    "7:123124135145167236246356457",
    "7:123124135145167236246356467",
    "7:123124135145167236246357367",
    "7:123124135145167236246357457",
    "7:123124135145167236246357467",
    "7:123124135145167236246357567",
    "7:123124135145167236247256257",
    "7:123124135145167236247256346",
    "7:123124135145167236247256347",
    "7:123124135145167236247256357",
    "7:123124135145167236247256367",
    "7:123124135145167236247256456",
    "7:123124135145167236247256467",
    "7:123124135145167236247256567",
    "7:123124135145167236247267346",
    "7:123124135145167236247267357",
    "7:123124135145167236247346347",
    "7:123124135145167236247346467",
    "7:123124135145167236247346567",
    "7:123124135145167236247357456",
    "7:123124135145167236247357467",
    "7:123124135145167236256257346",
    "7:123124135145167236256257347",
    "7:123124135145167236256257367",
    "7:123124135145167236256257456",
    "7:123124135145167236256257457",
    "7:123124135145167236256257467",
    "7:123124135145167236256346456",
    "7:123124135145167236256346457",
    "7:123124135145167236256346467",
    "7:123124135145167236256347367",
    "7:123124135145167236256347456",
    "7:123124135145167236256347457",
    "7:123124135145167236256347467",
    "7:123124135145167236256347567",
    "7:123124135145167236256367456",
    "7:123124135145167236256367457",
    "7:123124135145167236256457467",
    "7:123124135145167236256457567",
    "7:123124135145167236257267347",
    "7:123124135145167236257267456",
    "7:123124135145167236257347456",
    "7:123124135145167236257347467",
    "7:123124135145167236257367456",
    "7:123124135145167256257346347",
    "7:123124135145167256257346367",
    "7:123124135145236246347357467",
    "7:123124135145236246347357567",
    "7:123124135145236246356457467",
    "7:123124135145236246357367457",
    "7:123124135145236246357467567",
    "7:123124135145236247256257346",
    "7:123124135145236247256257357",
    "7:123124135145236247256257367",
    "7:123124135145236247256346347",
    "7:123124135145236247256346357",
    "7:123124135145236247256346456",
    "7:123124135145236247256346467",
    "7:123124135145236247256346567",
    "7:123124135145236247256347357",
    "7:123124135145236247256347367",
    "7:123124135145236247256347567",
    "7:123124135145236247256357367",
    "7:123124135145236247256357456",
    "7:123124135145236247256357467",
    "7:123124135145236247256357567",
    "7:123124135145236247256367456",
    "7:123124135145236247256367467",
    "7:123124135145236247256367567",
    "7:123124135145236247256456467",
    "7:123124135145236247256467567",
    "7:123124135145236247267346347",
    "7:123124135145236247267346567",
    "7:123124135145236247267357456",
    "7:123124135145236247267357567",
    "7:123124135145236247346347567",
    "7:123124135145236247346467567",
    "7:123124135145236247357467567",
    "7:123124135145236256257346347",
    "7:123124135145236256257346457",
    "7:123124135145236256257346467",
    "7:123124135145236256257347367",
    "7:123124135145236256257347456",
    "7:123124135145236256257347467",
    "7:123124135145236256257367456",
    "7:123124135145236256257367457",
    "7:123124135145236256257367467",
    "7:123124135145236256346457467",
    "7:123124135145236256346467567",
    "7:123124135145236256347367456",
    "7:123124135145236256347367457",
    "7:123124135145236256347467567",
    "7:123124135145236256367456467",
    "7:123124135145236256367457467",
    "7:123124135145236256367457567",
    "7:123124135145236257267347456",
    "7:123124135145236257267347467",
    "7:123124135145236257267456467",
    "7:123124135145236257347467567",
    "7:123124135145236257367456467",
    "7:123124135146156236245256345",
    "7:123124135146156236245256347",
    "7:123124135146156236245256357",
    "7:123124135146156236245257267",
    "7:123124135146156236245257345",
    "7:123124135146156236245257346",
    "7:123124135146156236245257347",
    "7:123124135146156236245257357",
    "7:123124135146156236245257367",
    "7:123124135146156236245257467",
    "7:123124135146156236245257567",
    "7:123124135146156236245345467",
    "7:123124135146156236245347357",
    "7:123124135146156236245347367",
    "7:123124135146156236245347567",
    "7:123124135146156236245357367",
    "7:123124135146156236245357457",
    "7:123124135146156236245357467",
    "7:123124135146156236245367457",
    "7:123124135146156236245367567",
    "7:123124135146156236247256257",
    "7:123124135146156236247256347",
    "7:123124135146156236247256357",
    "7:123124135146156236247256367",
    "7:123124135146156236247256457",
    "7:123124135146156236247257346",
    "7:123124135146156236247257347",
    "7:123124135146156236247257357",
    "7:123124135146156236247257367",
    "7:123124135146156236247257567",
    "7:123124135146156236247267346",
    "7:123124135146156236247267357",
    "7:123124135146156236247267567",
    "7:123124135146156236247347367",
    "7:123124135146156236247347567",
    "7:123124135146156236247357457",
    "7:123124135146156236247367457",
    "7:123124135146156236247367567",
    "7:123124135146156236247457567",
    "7:123124135146156236256257347",
    "7:123124135146156236256257367",
    "7:123124135146156236256257457",
    "7:123124135146156236256347457",
    "7:123124135146156236257267347",
    "7:123124135146156236257267457",
    "7:123124135146156236257267467",
    "7:123124135146156236257347457",
    "7:123124135146156236257347467",
    "7:123124135146156236257367457",
    "7:123124135146156236257367467",
    "7:123124135146156236257367567",
    "7:123124135146156236257457467",
    "7:123124135146156236267457467",
    "7:123124135146156236267457567",
    "7:123124135146156237257347467",
    "7:123124135146156237257367457",
    "7:123124135146156237257367467",
    "7:123124135146156237257457467",
    "7:123124135146156257267347367",
    "7:123124135146157167236245257",
    "7:123124135146157167236245345",
    "7:123124135146157167236245347",
    "7:123124135146157167236245367",
    "7:123124135146157167236247256",
    "7:123124135146157167236247257",
    "7:123124135146157167236247345",
    "7:123124135146157167236247347",
    "7:123124135146157167236247367",
    "7:123124135146157167236247457",
    "7:123124135146157167236256257",
    "7:123124135146157167236256346",
    "7:123124135146157167236256347",
    "7:123124135146157167236256367",
    "7:123124135146157167236256457",
    "7:123124135146157167236257346",
    "7:123124135146157167236257347",
    "7:123124135146157167236257456",
    "7:123124135146157167236267347",
    "7:123124135146157236245257346",
    "7:123124135146157236245257347",
    "7:123124135146157236245257367",
    "7:123124135146157236245267345",
    "7:123124135146157236245267347",
    "7:123124135146157236245267457",
    "7:123124135146157236245267567",
    "7:123124135146157236245345347",
    "7:123124135146157236245345367",
    "7:123124135146157236245345467",
    "7:123124135146157236245345567",
    "7:123124135146157236245346347",
    "7:123124135146157236245346457",
    "7:123124135146157236245346567",
    "7:123124135146157236245347367",
    "7:123124135146157236245347457",
    "7:123124135146157236245347467",
    "7:123124135146157236245347567",
    "7:123124135146157236245367457",
    "7:123124135146157236245367467",
    "7:123124135146157236245367567",
    "7:123124135146157236245467567",
    "7:123124135146157236247256345",
    "7:123124135146157236247256347",
    "7:123124135146157236247256367",
    "7:123124135146157236247256456",
    "7:123124135146157236247256457",
    "7:123124135146157236247256567",
    "7:123124135146157236247257345",
    "7:123124135146157236247257346",
    "7:123124135146157236247257367",
    "7:123124135146157236247345347",
    "7:123124135146157236247345456",
    "7:123124135146157236247345567",
    "7:123124135146157236247346457",
    "7:123124135146157236247346567",
    "7:123124135146157236247347367",
    "7:123124135146157236247347456",
    "7:123124135146157236247347567",
    "7:123124135146157236247367456",
    "7:123124135146157236247367457",
    "7:123124135146157236247367567",
    "7:123124135146157236247456567",
    "7:123124135146157236256257345",
    "7:123124135146157236256257347",
    "7:123124135146157236256257367",
    "7:123124135146157236256257456",
    "7:123124135146157236256257467",
    "7:123124135146157236256345347",
    "7:123124135146157236256345456",
    "7:123124135146157236256345467",
    "7:123124135146157236256345567",
    "7:123124135146157236256346457",
    "7:123124135146157236256346567",
    "7:123124135146157236256347456",
    "7:123124135146157236256347457",
    "7:123124135146157236256347467",
    "7:123124135146157236256347567",
    "7:123124135146157236256367456",
    "7:123124135146157236256367457",
    "7:123124135146157236256367467",
    "7:123124135146157236256456457",
    "7:123124135146157236256457467",
    "7:123124135146157236256467567",
    "7:123124135146157236257267345",
    "7:123124135146157236257267347",
    "7:123124135146157236257267456",
    "7:123124135146157236257267467",
    "7:123124135146157236257345467",
    "7:123124135146157236257346347",
    "7:123124135146157236257347367",
    "7:123124135146157236257347456",
    "7:123124135146157236257347467",
    "7:123124135146157236257367456",
    "7:123124135146157236257367467",
    "7:123124135146157236267345347",
    "7:123124135146157236267345456",
    "7:123124135146157236267345467",
    "7:123124135146157236267345567",
    "7:123124135146157236267346457",
    "7:123124135146157236267346567",
    "7:123124135146157236267347456",
    "7:123124135146157236267347457",
    "7:123124135146157236267347467",
    "7:123124135146157236267347567",
    "7:123124135146157236267456457",
    "7:123124135146157236267456567",
    "7:123124135146157236267457467",
    "7:123124135146157236345347467",
    "7:123124135146157236345467567",
    "7:123124135146157236346347457",
    "7:123124135146157236346347567",
    "7:123124135146157236347367456",
    "7:123124135146157236347367457",
    "7:123124135146157236347367567",
    "7:123124135146157236347456457",
    "7:123124135146157236347456567",
    "7:123124135146157236347467567",
    "7:123124135146157236367456457",
    "7:123124135146157236367457467",
    "7:123124135146157245256267346",
    "7:123124135146157245256267347",
    "7:123124135146157245256267356",
    "7:123124135146157245256267367",
    "7:123124135146157245256267467",
    "7:123124135146157245256345367",
    "7:123124135146157245256346367",
    "7:123124135146157245256346567",
    "7:123124135146157245256347356",
    "7:123124135146157245256347367",
    "7:123124135146157245256347467",
    "7:123124135146157245256347567",
    "7:123124135146157245256356467",
    "7:123124135146157245256367457",
    "7:123124135146157245256367467",
    "7:123124135146157245257267346",
    "7:123124135146157245257267347",
    "7:123124135146157245257267356",
    "7:123124135146157245257267367",
    "7:123124135146157245257267467",
    "7:123124135146157245257346367",
    "7:123124135146157245257347367",
    "7:123124135146157245257347467",
    "7:123124135146157245257367467",
    "7:123124135146157245267345367",
    "7:123124135146157245267346356",
    "7:123124135146157245267346367",
    "7:123124135146157245267346567",
    "7:123124135146157245267347356",
    "7:123124135146157245267347367",
    "7:123124135146157245267347467",
    "7:123124135146157245267347567",
    "7:123124135146157245267356367",
    "7:123124135146157245267356457",
    "7:123124135146157245267356467",
    "7:123124135146157245267367457",
    "7:123124135146157245346367567",
    "7:123124135146157245347356467",
    "7:123124135146157245347367567",
    "7:123124135146157245347467567",
    "7:123124135146157245356367457",
    "7:123124135146157245356367467",
    "7:123124135146157247256346356",
    "7:123124135146157247256346367",
    "7:123124135146157247256346567",
    "7:123124135146157247256347356",
    "7:123124135146157247256347367",
    "7:123124135146157247256347567",
    "7:123124135146157247256356367",
    "7:123124135146157247256367456",
    "7:123124135146157247256367457",
    "7:123124135146157247256367567",
    "7:123124135146157247257346356",
    "7:123124135146157247257346367",
    "7:123124135146157247257356367",
    "7:123124135146157247257367456",
    "7:123124135146157247267346367",
    "7:123124135146157247267346567",
    "7:123124135146157247267347567",
    "7:123124135146157247267356367",
    "7:123124135146157247267356456",
    "7:123124135146157247267356457",
    "7:123124135146157247267367456",
    "7:123124135146157247267456567",
    "7:123124135146157247346367567",
    "7:123124135146157247347367567",
    "7:123124135146157247367456567",
    "7:123124135146157256257346347",
    "7:123124135146157256257346367",
    "7:123124135146157256257347367",
    "7:123124135146157256257347456",
    "7:123124135146157256257347467",
    "7:123124135146157256257367467",
    "7:123124135146157256267346367",
    "7:123124135146157256267346457",
    "7:123124135146157256267347367",
    "7:123124135146157256267347456",
    "7:123124135146157256267347457",
    "7:123124135146157256267347467",
    "7:123124135146157256267367457",
    "7:123124135146157256267457467",
    "7:123124135146157256346367457",
    "7:123124135146157256347467567",
    "7:123124135146157256367457467",
    "7:123124135146157257267346367",
    "7:123124135146157257267367456",
    "7:123124135146157267367456457",
    "7:123124135146236245357467567",
    "7:123124135146236247357456567",
    "7:123124135146236256347457567",
    "7:123124135146236256357457467",
    "7:123124135146236257347456567",
    "7:123124135146236257347467567",
    "7:123124135146236257367456457",
    "7:123124135146236257367457467",
    "7:123124135146236267347457567",
    "7:123124135146236267357456457",
    "7:123124135146236267357457467",
    "7:123124135146237256346457567",
    "7:123124135146237256356457467",
    "7:123124135146237256367457467",
    "7:123124135146256257345367467",
    "7:123124135146256257346367457",
    "7:123124135146256257347356467",
    "7:123124135146256257347367456",
    "7:123124135146256257347367457",
    "7:123124135146257267345367456",
    "7:123124135146257267347356456",
    "7:123124135167236257347456457",
    "7:123124135167246257347356456",
    "7:123124135167246257347356457",
    "7:123124135167256257346367457",
    "7:123124125126127345346357467567",
    "7:123124125126137147157167345346",
    "7:123124125126137147157267345346",
    "7:123124125126137147157267345367",
    "7:123124125126137147157267346356",
    "7:123124125126137147157267346367",
    "7:123124125126137147157267346567",
    "7:123124125126137147157267367467",
    "7:123124125126137147157345346367",
    "7:123124125126137147157345346567",
    "7:123124125126137147157345367467",
    "7:123124125126137147157346356367",
    "7:123124125126137147157346356467",
    "7:123124125126137147157346367567",
    "7:123124125126137147157367467567",
    "7:123124125126137147257267345346",
    "7:123124125126137147257267345356",
    "7:123124125126137147257267345357",
    "7:123124125126137147257267345367",
    "7:123124125126137147257267357367",
    "7:123124125126137147257267357467",
    "7:123124125126137147257345346357",
    "7:123124125126137147257345346367",
    "7:123124125126137147257345346567",
    "7:123124125126137147257345356357",
    "7:123124125126137147257345356367",
    "7:123124125126137147257345356457",
    "7:123124125126137147257345356467",
    "7:123124125126137147257345356567",
    "7:123124125126137147257345357367",
    "7:123124125126137147257345357467",
    "7:123124125126137147257345357567",
    "7:123124125126137147257345367467",
    "7:123124125126137147257345367567",
    "7:123124125126137147257346356357",
    "7:123124125126137147257346356367",
    "7:123124125126137147257346356457",
    "7:123124125126137147257346356467",
    "7:123124125126137147257346356567",
    "7:123124125126137147257346357367",
    "7:123124125126137147257346357457",
    "7:123124125126137147257346357467",
    "7:123124125126137147257346357567",
    "7:123124125126137147257346367567",
    "7:123124125126137147257356357456",
    "7:123124125126137147257356357457",
    "7:123124125126137147257356357467",
    "7:123124125126137147257356367456",
    "7:123124125126137147257356367457",
    "7:123124125126137147257356367467",
    "7:123124125126137147257356456567",
    "7:123124125126137147257356457467",
    "7:123124125126137147257356457567",
    "7:123124125126137147257356467567",
    "7:123124125126137147257357367457",
    "7:123124125126137147257357367467",
    "7:123124125126137147257357457567",
    "7:123124125126137147257357467567",
    "7:123124125126137147257367467567",
    "7:123124125126137147345346357367",
    "7:123124125126137147345346357467",
    "7:123124125126137147345346357567",
    "7:123124125126137147345356357467",
    "7:123124125126137147345356367457",
    "7:123124125126137147345356367467",
    "7:123124125126137147345356457467",
    "7:123124125126137147345356457567",
    "7:123124125126137147345356467567",
    "7:123124125126137147345357367467",
    "7:123124125126137147345357467567",
    "7:123124125126137147345367467567",
    "7:123124125126137147356357456457",
    "7:123124125126137147356357456467",
    "7:123124125126137147356357457467",
    "7:123124125126137147357367457467",
    "7:123124125126137247345346347567",
    "7:123124125126137247345346357367",
    "7:123124125126137247345346357467",
    "7:123124125126137247345346357567",
    "7:123124125126137247345347356367",
    "7:123124125126137247345347356467",
    "7:123124125126137247345347356567",
    "7:123124125126137247345347367567",
    "7:123124125126137247345356357467",
    "7:123124125126137247345356367457",
    "7:123124125126137247345356367467",
    "7:123124125126137247345356457467",
    "7:123124125126137247345356457567",
    "7:123124125126137247345356467567",
    "7:123124125126137247345357367467",
    "7:123124125126137247345357467567",
    "7:123124125126137247345367467567",
    "7:123124125126137247347356357456",
    "7:123124125126137247347356357467",
    "7:123124125126137247347356456567",
    "7:123124125126137247347356457467",
    "7:123124125126137247347356457567",
    "7:123124125126137247347357467567",
    "7:123124125126137247356357456457",
    "7:123124125126137247356357456467",
    "7:123124125126137247356357457467",
    "7:123124125126137247357367457467",
    "7:123124125126137345346357467567",
    "7:123124125126137345347367456567",
    "7:123124125136137146147156157267",
    "7:123124125136137146147156257267",
    "7:123124125136137146147156257345",
    "7:123124125136137146147156257357",
    "7:123124125136137146147156257567",
    "7:123124125136137146147156267345",
    "7:123124125136137146147256257345",
    "7:123124125136137146147256257356",
    "7:123124125136137146147256267345",
    "7:123124125136137146147256267356",
    "7:123124125136137146147256267357",
    "7:123124125136137146147256345356",
    "7:123124125136137146147256345357",
    "7:123124125136137146147256345567",
    "7:123124125136137146147256356357",
    "7:123124125136137146147256356456",
    "7:123124125136137146147256356457",
    "7:123124125136137146147256356567",
    "7:123124125136137146147256357457",
    "7:123124125136137146147256357567",
    "7:123124125136137146147267345356",
    "7:123124125136137146147267345567",
    "7:123124125136137146147267356357",
    "7:123124125136137146147267356456",
    "7:123124125136137146147267356457",
    "7:123124125136137146147267356567",
    "7:123124125136137146147345356357",
    "7:123124125136137146147345356457",
    "7:123124125136137146147345356567",
    "7:123124125136137146147356357456",
    "7:123124125136137146147356456567",
    "7:123124125136137146147356457567",
    "7:123124125136137146157247256267",
    "7:123124125136137146157247256345",
    "7:123124125136137146157247256347",
    "7:123124125136137146157247256456",
    "7:123124125136137146157247256467",
    "7:123124125136137146157247267345",
    "7:123124125136137146157247267347",
    "7:123124125136137146157247267356",
    "7:123124125136137146157247267456",
    "7:123124125136137146157247267457",
    "7:123124125136137146157247267567",
    "7:123124125136137146157247345456",
    "7:123124125136137146157247345457",
    "7:123124125136137146157247345467",
    "7:123124125136137146157247345567",
    "7:123124125136137146157247347456",
    "7:123124125136137146157247347457",
    "7:123124125136137146157247356456",
    "7:123124125136137146157247356457",
    "7:123124125136137146157247456457",
    "7:123124125136137146157247456467",
    "7:123124125136137146157247456567",
    "7:123124125136137146157247457467",
    "7:123124125136137146157247457567",
    "7:123124125136137146157247467567",
    "7:123124125136137146157267345456",
    "7:123124125136137146157267456457",
    "7:123124125136137146157267456467",
    "7:123124125136137146157267456567",
    "7:123124125136137146157267467567",
    "7:123124125136137146247256257345",
    "7:123124125136137146247256257347",
    "7:123124125136137146247256257356",
    "7:123124125136137146247256257467",
    "7:123124125136137146247256267345",
    "7:123124125136137146247256267347",
    "7:123124125136137146247256267356",
    "7:123124125136137146247256267357",
    "7:123124125136137146247256267456",
    "7:123124125136137146247256267457",
    "7:123124125136137146247256345347",
    "7:123124125136137146247256345356",
    "7:123124125136137146247256345357",
    "7:123124125136137146247256345456",
    "7:123124125136137146247256345457",
    "7:123124125136137146247256345467",
    "7:123124125136137146247256345567",
    "7:123124125136137146247256347356",
    "7:123124125136137146247256347357",
    "7:123124125136137146247256347456",
    "7:123124125136137146247256347457",
    "7:123124125136137146247256347467",
    "7:123124125136137146247256347567",
    "7:123124125136137146247256356357",
    "7:123124125136137146247256356456",
    "7:123124125136137146247256356457",
    "7:123124125136137146247256356467",
    "7:123124125136137146247256356567",
    "7:123124125136137146247256357456",
    "7:123124125136137146247256357457",
    "7:123124125136137146247256357467",
    "7:123124125136137146247256357567",
    "7:123124125136137146247256456457",
    "7:123124125136137146247256456467",
    "7:123124125136137146247256456567",
    "7:123124125136137146247256457467",
    "7:123124125136137146247256457567",
    "7:123124125136137146247256467567",
    "7:123124125136137146247257267345",
    "7:123124125136137146247257267347",
    "7:123124125136137146247257267356",
    "7:123124125136137146247257267357",
    "7:123124125136137146247257267456",
    "7:123124125136137146247257345347",
    "7:123124125136137146247257345356",
    "7:123124125136137146247257345357",
    "7:123124125136137146247257345456",
    "7:123124125136137146247257345467",
    "7:123124125136137146247257345567",
    "7:123124125136137146247257347357",
    "7:123124125136137146247257347456",
    "7:123124125136137146247257347467",
    "7:123124125136137146247257347567",
    "7:123124125136137146247257356357",
    "7:123124125136137146247257356456",
    "7:123124125136137146247257356467",
    "7:123124125136137146247257356567",
    "7:123124125136137146247257357456",
    "7:123124125136137146247257357467",
    "7:123124125136137146247257357567",
    "7:123124125136137146247257456467",
    "7:123124125136137146247257456567",
    "7:123124125136137146247257467567",
    "7:123124125136137146247267345347",
    "7:123124125136137146247267345356",
    "7:123124125136137146247267345357",
    "7:123124125136137146247267345456",
    "7:123124125136137146247267345457",
    "7:123124125136137146247267345567",
    "7:123124125136137146247267347357",
    "7:123124125136137146247267347456",
    "7:123124125136137146247267347457",
    "7:123124125136137146247267347567",
    "7:123124125136137146247267356456",
    "7:123124125136137146247267356457",
    "7:123124125136137146247267356567",
    "7:123124125136137146247267357456",
    "7:123124125136137146247267357457",
    "7:123124125136137146247267357567",
    "7:123124125136137146247267456457",
    "7:123124125136137146247267456567",
    "7:123124125136137146247267457567",
    "7:123124125136137146247345347456",
    "7:123124125136137146247345347467",
    "7:123124125136137146247345347567",
    "7:123124125136137146247345357456",
    "7:123124125136137146247345357467",
    "7:123124125136137146247345357567",
    "7:123124125136137146247345456457",
    "7:123124125136137146247345456467",
    "7:123124125136137146247345456567",
    "7:123124125136137146247345457467",
    "7:123124125136137146247345457567",
    "7:123124125136137146247345467567",
    "7:123124125136137146247347357456",
    "7:123124125136137146247347357467",
    "7:123124125136137146247347357567",
    "7:123124125136137146247347456457",
    "7:123124125136137146247347456467",
    "7:123124125136137146247347456567",
    "7:123124125136137146247347457567",
    "7:123124125136137146247347467567",
    "7:123124125136137146247356456457",
    "7:123124125136137146247356456467",
    "7:123124125136137146247356456567",
    "7:123124125136137146247356457567",
    "7:123124125136137146247357456457",
    "7:123124125136137146247357456467",
    "7:123124125136137146247357456567",
    "7:123124125136137146247357457467",
    "7:123124125136137146247357457567",
    "7:123124125136137146247357467567",
    "7:123124125136137146256257345347",
    "7:123124125136137146256257345357",
    "7:123124125136137146256257345456",
    "7:123124125136137146256257345457",
    "7:123124125136137146256257345467",
    "7:123124125136137146256257347357",
    "7:123124125136137146256257347456",
    "7:123124125136137146256257347457",
    "7:123124125136137146256257347467",
    "7:123124125136137146256257357456",
    "7:123124125136137146256257357457",
    "7:123124125136137146256257357467",
    "7:123124125136137146256257456457",
    "7:123124125136137146256257456467",
    "7:123124125136137146256257457467",
    "7:123124125136137146256267345347",
    "7:123124125136137146256267345357",
    "7:123124125136137146256267345456",
    "7:123124125136137146256267345457",
    "7:123124125136137146256267345467",
    "7:123124125136137146256267347456",
    "7:123124125136137146256267347457",
    "7:123124125136137146256267347467",
    "7:123124125136137146256267357456",
    "7:123124125136137146256267357457",
    "7:123124125136137146256267357467",
    "7:123124125136137146256267456457",
    "7:123124125136137146256267456467",
    "7:123124125136137146256267457467",
    "7:123124125136137146256345357456",
    "7:123124125136137146256345357467",
    "7:123124125136137146256345357567",
    "7:123124125136137146256345456457",
    "7:123124125136137146256345456467",
    "7:123124125136137146256345456567",
    "7:123124125136137146256345457467",
    "7:123124125136137146256345457567",
    "7:123124125136137146256345467567",
    "7:123124125136137146256347456457",
    "7:123124125136137146256347456467",
    "7:123124125136137146256347456567",
    "7:123124125136137146256347457567",
    "7:123124125136137146256357456457",
    "7:123124125136137146256357456467",
    "7:123124125136137146256357456567",
    "7:123124125136137146256357457467",
    "7:123124125136137146256357457567",
    "7:123124125136137146256357467567",
    "7:123124125136137146257267345357",
    "7:123124125136137146257267345456",
    "7:123124125136137146257267345457",
    "7:123124125136137146257267345467",
    "7:123124125136137146257267357456",
    "7:123124125136137146257267357457",
    "7:123124125136137146257267357467",
    "7:123124125136137146257267456457",
    "7:123124125136137146257267456467",
    "7:123124125136137146257267457467",
    "7:123124125136137146257345456457",
    "7:123124125136137146257345456467",
    "7:123124125136137146257345456567",
    "7:123124125136137146257345457467",
    "7:123124125136137146257345457567",
    "7:123124125136137146257345467567",
    "7:123124125136137146257357456457",
    "7:123124125136137146257357456467",
    "7:123124125136137146257357456567",
    "7:123124125136137146267345456457",
    "7:123124125136137146267345456467",
    "7:123124125136137146267345456567",
    "7:123124125136137146267345457567",
    "7:123124125136137246247345346347",
    "7:123124125136137246247345346357",
    "7:123124125136137246247345346567",
    "7:123124125136137246247345356357",
    "7:123124125136137246247345356457",
    "7:123124125136137246247345356567",
    "7:123124125136137246247346347567",
    "7:123124125136137246247346356457",
    "7:123124125136137246247346357457",
    "7:123124125136137246247346357567",
    "7:123124125136137246247356357456",
    "7:123124125136137246247356456567",
    "7:123124125136137246247356457567",
    "7:123124125136137246256267345346",
    "7:123124125136137246256267345347",
    "7:123124125136137246256267345457",
    "7:123124125136137246256267346347",
    "7:123124125136137246256267346357",
    "7:123124125136137246256267346457",
    "7:123124125136137246256267347457",
    "7:123124125136137246256345346357",
    "7:123124125136137246256345346457",
    "7:123124125136137246256345346467",
    "7:123124125136137246256345346567",
    "7:123124125136137246256345347467",
    "7:123124125136137246256345347567",
    "7:123124125136137246256345457467",
    "7:123124125136137246256345467567",
    "7:123124125136137246256346347457",
    "7:123124125136137246256346357457",
    "7:123124125136137246256346357467",
    "7:123124125136137246256346357567",
    "7:123124125136137246256346457467",
    "7:123124125136137246256346457567",
    "7:123124125136137246256346467567",
    "7:123124125136137246256347457467",
    "7:123124125136137246256347457567",
    "7:123124125136137246256347467567",
    "7:123124125136137246257267345346",
    "7:123124125136137246257267345347",
    "7:123124125136137246257267345456",
    "7:123124125136137246257267346357",
    "7:123124125136137246257267346456",
    "7:123124125136137246257267346457",
    "7:123124125136137246257267347356",
    "7:123124125136137246257267347456",
    "7:123124125136137246257267347457",
    "7:123124125136137246257267456457",
    "7:123124125136137246257345346457",
    "7:123124125136137246257345346467",
    "7:123124125136137246257345346567",
    "7:123124125136137246257345347456",
    "7:123124125136137246257345347467",
    "7:123124125136137246257345347567",
    "7:123124125136137246257345456457",
    "7:123124125136137246257345456467",
    "7:123124125136137246257345456567",
    "7:123124125136137246257345467567",
    "7:123124125136137246257346357456",
    "7:123124125136137246257346456457",
    "7:123124125136137246257346456567",
    "7:123124125136137246257346457467",
    "7:123124125136137246257346457567",
    "7:123124125136137246257346467567",
    "7:123124125136137246257347356456",
    "7:123124125136137246257347456457",
    "7:123124125136137246257347456467",
    "7:123124125136137246257347456567",
    "7:123124125136137246257347457467",
    "7:123124125136137246257347457567",
    "7:123124125136137246257347467567",
    "7:123124125136137246267345346457",
    "7:123124125136137246267345347456",
    "7:123124125136137246267345347567",
    "7:123124125136137246267345357456",
    "7:123124125136137246267345456457",
    "7:123124125136137246267345456567",
    "7:123124125136137246267345457567",
    "7:123124125136137246267346456457",
    "7:123124125136137246267346456567",
    "7:123124125136137246267346457567",
    "7:123124125136137246267347456457",
    "7:123124125136137246267347456567",
    "7:123124125136137246267347457567",
    "7:123124125136137246267356456457",
    "7:123124125136137246267356456567",
    "7:123124125136137246267356457567",
    "7:123124125136137246267357456457",
    "7:123124125136137246267357456567",
    "7:123124125136137246267357457567",
    "7:123124125136146156237247257345",
    "7:123124125136146156237247257367",
    "7:123124125136146156237247267345",
    "7:123124125136146156237247267357",
    "7:123124125136146156237247267567",
    "7:123124125136146156237247345357",
    "7:123124125136146156237247345367",
    "7:123124125136146156237247345567",
    "7:123124125136146156237247357367",
    "7:123124125136146156237247357457",
    "7:123124125136146156237247357467",
    "7:123124125136146156237247357567",
    "7:123124125136146156237247367467",
    "7:123124125136146156237247367567",
    "7:123124125136146156237267345347",
    "7:123124125136146156237267345457",
    "7:123124125136146156237267345467",
    "7:123124125136146156237267347357",
    "7:123124125136146156237267347457",
    "7:123124125136146156237267347467",
    "7:123124125136146156237267347567",
    "7:123124125136146156237345347367",
    "7:123124125136146156237345347467",
    "7:123124125136146156237345347567",
    "7:123124125136146156237345367457",
    "7:123124125136146156237347357467",
    "7:123124125136146156237347367457",
    "7:123124125136146156237347457567",
    "7:123124125136146157167237247256",
    "7:123124125136146157167237247267",
    "7:123124125136146157167237247345",
    "7:123124125136146157167237247356",
    "7:123124125136146157167237247357",
    "7:123124125136146157167237256267",
    "7:123124125136146157167237256345",
    "7:123124125136146157167237256347",
    "7:123124125136146157167237256356",
    "7:123124125136146157167237256357",
    "7:123124125136146157167237256456",
    "7:123124125136146157167237256457",
    "7:123124125136146157167237267345",
    "7:123124125136146157167237267347",
    "7:123124125136146157167237267357",
    "7:123124125136146157167237267457",
    "7:123124125136146157167237345347",
    "7:123124125136146157167237345356",
    "7:123124125136146157167237345357",
    "7:123124125136146157167237345456",
    "7:123124125136146157167237345457",
    "7:123124125136146157167237347357",
    "7:123124125136146157167237347457",
    "7:123124125136146157167237356357",
    "7:123124125136146157167237356457",
    "7:123124125136146157167237357456",
    "7:123124125136146157167237357457",
    "7:123124125136146157167256267345",
    "7:123124125136146157167256267357",
    "7:123124125136146157167256345347",
    "7:123124125136146157167256345357",
    "7:123124125136146157167256347357",
    "7:123124125136146157167256357457",
    "7:123124125136146157237247256345",
    "7:123124125136146157237247256356",
    "7:123124125136146157237247256367",
    "7:123124125136146157237247256567",
    "7:123124125136146157237247267345",
    "7:123124125136146157237247267356",
    "7:123124125136146157237247267357",
    "7:123124125136146157237247267567",
    "7:123124125136146157237247345356",
    "7:123124125136146157237247345357",
    "7:123124125136146157237247345367",
    "7:123124125136146157237247345567",
    "7:123124125136146157237247356357",
    "7:123124125136146157237247356367",
    "7:123124125136146157237247356456",
    "7:123124125136146157237247356457",
    "7:123124125136146157237247356467",
    "7:123124125136146157237247356567",
    "7:123124125136146157237247357367",
    "7:123124125136146157237247357457",
    "7:123124125136146157237247357467",
    "7:123124125136146157237247357567",
    "7:123124125136146157237247367467",
    "7:123124125136146157237247367567",
    "7:123124125136146157237256267345",
    "7:123124125136146157237256267347",
    "7:123124125136146157237256267356",
    "7:123124125136146157237256267357",
    "7:123124125136146157237256267456",
    "7:123124125136146157237256267457",
    "7:123124125136146157237256267467",
    "7:123124125136146157237256345347",
    "7:123124125136146157237256345356",
    "7:123124125136146157237256345357",
    "7:123124125136146157237256345367",
    "7:123124125136146157237256345456",
    "7:123124125136146157237256345457",
    "7:123124125136146157237256345467",
    "7:123124125136146157237256345567",
    "7:123124125136146157237256347356",
    "7:123124125136146157237256347357",
    "7:123124125136146157237256347367",
    "7:123124125136146157237256347456",
    "7:123124125136146157237256347457",
    "7:123124125136146157237256347467",
    "7:123124125136146157237256347567",
    "7:123124125136146157237256356357",
    "7:123124125136146157237256356367",
    "7:123124125136146157237256356456",
    "7:123124125136146157237256356457",
    "7:123124125136146157237256356467",
    "7:123124125136146157237256356567",
    "7:123124125136146157237256357367",
    "7:123124125136146157237256357456",
    "7:123124125136146157237256357457",
    "7:123124125136146157237256357467",
    "7:123124125136146157237256357567",
    "7:123124125136146157237256367456",
    "7:123124125136146157237256367457",
    "7:123124125136146157237256367467",
    "7:123124125136146157237256367567",
    "7:123124125136146157237256456457",
    "7:123124125136146157237256456467",
    "7:123124125136146157237256456567",
    "7:123124125136146157237256457467",
    "7:123124125136146157237256457567",
    "7:123124125136146157237256467567",
    "7:123124125136146157237267345347",
    "7:123124125136146157237267345356",
    "7:123124125136146157237267345357",
    "7:123124125136146157237267345456",
    "7:123124125136146157237267345457",
    "7:123124125136146157237267345467",
    "7:123124125136146157237267345567",
    "7:123124125136146157237267347356",
    "7:123124125136146157237267347357",
    "7:123124125136146157237267347456",
    "7:123124125136146157237267347457",
    "7:123124125136146157237267347467",
    "7:123124125136146157237267347567",
    "7:123124125136146157237267356357",
    "7:123124125136146157237267356456",
    "7:123124125136146157237267356457",
    "7:123124125136146157237267356467",
    "7:123124125136146157237267356567",
    "7:123124125136146157237267357456",
    "7:123124125136146157237267357457",
    "7:123124125136146157237267357467",
    "7:123124125136146157237267357567",
    "7:123124125136146157237267456457",
    "7:123124125136146157237267456467",
    "7:123124125136146157237267456567",
    "7:123124125136146157237267457467",
    "7:123124125136146157237267457567",
    "7:123124125136146157237267467567",
    "7:123124125136146157237345347356",
    "7:123124125136146157237345347367",
    "7:123124125136146157237345347456",
    "7:123124125136146157237345347467",
    "7:123124125136146157237345347567",
    "7:123124125136146157237345356357",
    "7:123124125136146157237345356367",
    "7:123124125136146157237345356457",
    "7:123124125136146157237345356467",
    "7:123124125136146157237345356567",
    "7:123124125136146157237345357367",
    "7:123124125136146157237345357456",
    "7:123124125136146157237345357467",
    "7:123124125136146157237345357567",
    "7:123124125136146157237345367456",
    "7:123124125136146157237345367457",
    "7:123124125136146157237345367467",
    "7:123124125136146157237345367567",
    "7:123124125136146157237345456457",
    "7:123124125136146157237345456467",
    "7:123124125136146157237345456567",
    "7:123124125136146157237345457467",
    "7:123124125136146157237345457567",
    "7:123124125136146157237345467567",
    "7:123124125136146157237347356357",
    "7:123124125136146157237347356456",
    "7:123124125136146157237347356457",
    "7:123124125136146157237347356467",
    "7:123124125136146157237347356567",
    "7:123124125136146157237347357456",
    "7:123124125136146157237347357467",
    "7:123124125136146157237347367456",
    "7:123124125136146157237347367457",
    "7:123124125136146157237347367567",
    "7:123124125136146157237347456457",
    "7:123124125136146157237347456467",
    "7:123124125136146157237347456567",
    "7:123124125136146157237347457467",
    "7:123124125136146157237347457567",
    "7:123124125136146157237347467567",
    "7:123124125136146157237356357456",
    "7:123124125136146157237356357457",
    "7:123124125136146157237356357467",
    "7:123124125136146157237356367456",
    "7:123124125136146157237356367457",
    "7:123124125136146157237356367467",
    "7:123124125136146157237356456457",
    "7:123124125136146157237356456467",
    "7:123124125136146157237356456567",
    "7:123124125136146157237356457467",
    "7:123124125136146157237356457567",
    "7:123124125136146157237356467567",
    "7:123124125136146157237357367456",
    "7:123124125136146157237357367467",
    "7:123124125136146157237357456457",
    "7:123124125136146157237357456467",
    "7:123124125136146157237357456567",
    "7:123124125136146157237357457467",
    "7:123124125136146157237357467567",
    "7:123124125136146157237367456457",
    "7:123124125136146157237367456467",
    "7:123124125136146157237367456567",
    "7:123124125136146157237367457467",
    "7:123124125136146157237367457567",
    "7:123124125136146157237367467567",
    "7:123124125136146157256267345347",
    "7:123124125136146157256267345356",
    "7:123124125136146157256267345357",
    "7:123124125136146157256267345367",
    "7:123124125136146157256267347356",
    "7:123124125136146157256267347357",
    "7:123124125136146157256267347367",
    "7:123124125136146157256267356357",
    "7:123124125136146157256267356367",
    "7:123124125136146157256267356456",
    "7:123124125136146157256267356457",
    "7:123124125136146157256267356467",
    "7:123124125136146157256267357367",
    "7:123124125136146157256267357457",
    "7:123124125136146157256267357467",
    "7:123124125136146157256267367467",
    "7:123124125136146157256345347356",
    "7:123124125136146157256345347367",
    "7:123124125136146157256345347567",
    "7:123124125136146157256345356357",
    "7:123124125136146157256345356367",
    "7:123124125136146157256345356457",
    "7:123124125136146157256345356467",
    "7:123124125136146157256345357367",
    "7:123124125136146157256345357467",
    "7:123124125136146157256345357567",
    "7:123124125136146157256345367467",
    "7:123124125136146157256345367567",
    "7:123124125136146157256347356357",
    "7:123124125136146157256347356367",
    "7:123124125136146157256347356456",
    "7:123124125136146157256347356457",
    "7:123124125136146157256347356467",
    "7:123124125136146157256347356567",
    "7:123124125136146157256347357367",
    "7:123124125136146157256347357467",
    "7:123124125136146157256347357567",
    "7:123124125136146157256347367567",
    "7:123124125136146157256356357456",
    "7:123124125136146157256356357457",
    "7:123124125136146157256356357467",
    "7:123124125136146157256356367457",
    "7:123124125136146157256356457467",
    "7:123124125136146157256356467567",
    "7:123124125136146157256357367457",
    "7:123124125136146157256357367467",
    "7:123124125136146157256357467567",
    "7:123124125136146157256367467567",
    "7:123124125136146157267345347356",
    "7:123124125136146157267345347367",
    "7:123124125136146157267345347567",
    "7:123124125136146157267345356357",
    "7:123124125136146157267345356367",
    "7:123124125136146157267345356457",
    "7:123124125136146157267345356467",
    "7:123124125136146157267345356567",
    "7:123124125136146157267345357367",
    "7:123124125136146157267345357467",
    "7:123124125136146157267345357567",
    "7:123124125136146157267345367467",
    "7:123124125136146157267345367567",
    "7:123124125136146157267347356357",
    "7:123124125136146157267347356367",
    "7:123124125136146157267347356456",
    "7:123124125136146157267347356457",
    "7:123124125136146157267347356467",
    "7:123124125136146157267347356567",
    "7:123124125136146157267347357367",
    "7:123124125136146157267347357467",
    "7:123124125136146157267347357567",
    "7:123124125136146157267347367567",
    "7:123124125136146157267356357456",
    "7:123124125136146157267356357457",
    "7:123124125136146157267356357467",
    "7:123124125136146157267356367457",
    "7:123124125136146157267356457467",
    "7:123124125136146157267356457567",
    "7:123124125136146157267356467567",
    "7:123124125136146157267357367457",
    "7:123124125136146157267357367467",
    "7:123124125136146157345347356467",
    "7:123124125136146157345347356567",
    "7:123124125136146157345347367567",
    "7:123124125136146157345356357467",
    "7:123124125136146157345356367457",
    "7:123124125136146157345356367467",
    "7:123124125136146157345356457467",
    "7:123124125136146157345356457567",
    "7:123124125136146157345356467567",
    "7:123124125136146157345357367467",
    "7:123124125136146157345357467567",
    "7:123124125136146157345367467567",
    "7:123124125136146157347356357456",
    "7:123124125136146157347356357467",
    "7:123124125136146157347356367456",
    "7:123124125136146157347356367457",
    "7:123124125136146157347356456567",
    "7:123124125136146157347356457467",
    "7:123124125136146157347356457567",
    "7:123124125136146157347356467567",
    "7:123124125136146157347357467567",
    "7:123124125136146157356357456457",
    "7:123124125136146157356357456467",
    "7:123124125136146157356357457467",
    "7:123124125136146157356367457467",
    "7:123124125136146157357367457467",
    "7:123124125136146167237247267345",
    "7:123124125136146167237247267356",
    "7:123124125136146167237247345356",
    "7:123124125136146167237247345357",
    "7:123124125136146167237247345567",
    "7:123124125136146167237247356357",
    "7:123124125136146167237247356456",
    "7:123124125136146167237247356457",
    "7:123124125136146167237247356567",
    "7:123124125136146167237247357457",
    "7:123124125136146167237247357567",
    "7:123124125136146167237256267345",
    "7:123124125136146167237256267347",
    "7:123124125136146167237256267356",
    "7:123124125136146167237256267357",
    "7:123124125136146167237256267456",
    "7:123124125136146167237256267457",
    "7:123124125136146167237256345347",
    "7:123124125136146167237256345356",
    "7:123124125136146167237256345357",
    "7:123124125136146167237256345456",
    "7:123124125136146167237256345457",
    "7:123124125136146167237256345567",
    "7:123124125136146167237256347356",
    "7:123124125136146167237256347357",
    "7:123124125136146167237256347456",
    "7:123124125136146167237256347457",
    "7:123124125136146167237256347567",
    "7:123124125136146167237256356357",
    "7:123124125136146167237256356457",
    "7:123124125136146167237256356567",
    "7:123124125136146167237256357456",
    "7:123124125136146167237256357457",
    "7:123124125136146167237256357567",
    "7:123124125136146167237256456457",
    "7:123124125136146167237256456567",
    "7:123124125136146167237256457567",
    "7:123124125136146167237257267345",
    "7:123124125136146167237257345347",
    "7:123124125136146167237257345356",
    "7:123124125136146167237257345456",
    "7:123124125136146167237257345457",
    "7:123124125136146167237257345567",
    "7:123124125136146167237257347356",
    "7:123124125136146167237257347456",
    "7:123124125136146167237257347457",
    "7:123124125136146167237257347567",
    "7:123124125136146167237257356457",
    "7:123124125136146167237257356567",
    "7:123124125136146167237257456457",
    "7:123124125136146167237257456567",
    "7:123124125136146167237257457567",
    "7:123124125136146167237267345347",
    "7:123124125136146167237267345357",
    "7:123124125136146167237267345457",
    "7:123124125136146167237267347357",
    "7:123124125136146167237267347457",
    "7:123124125136146167237267357457",
    "7:123124125136146167237345347356",
    "7:123124125136146167237345347456",
    "7:123124125136146167237345347567",
    "7:123124125136146167237345356357",
    "7:123124125136146167237345356457",
    "7:123124125136146167237345357456",
    "7:123124125136146167237345357567",
    "7:123124125136146167237345456457",
    "7:123124125136146167237345457567",
    "7:123124125136146167237347357567",
    "7:123124125136146167237347457567",
    "7:123124125136146167237356357457",
    "7:123124125136146167237357456457",
    "7:123124125136146167237357457567",
    "7:123124125136146167256267345347",
    "7:123124125136146167256267345357",
    "7:123124125136146167256267357457",
    "7:123124125136146167256345347567",
    "7:123124125136146167256345357567",
    "7:123124125136146167256347357567",
    "7:123124125136146167256357457567",
    "7:123124125136146167257345347567",
    "7:123124125136146167257345357567",
    "7:123124125136146237247345356357",
    "7:123124125136146237247345356457",
    "7:123124125136146237247345356467",
    "7:123124125136146237247345356567",
    "7:123124125136146237247345367467",
    "7:123124125136146237247345367567",
    "7:123124125136146237247356357456",
    "7:123124125136146237247356357467",
    "7:123124125136146237247356367456",
    "7:123124125136146237247356367457",
    "7:123124125136146237247356367467",
    "7:123124125136146237247356456567",
    "7:123124125136146237247356457567",
    "7:123124125136146237247356467567",
    "7:123124125136146237247367467567",
    "7:123124125136146237256267345347",
    "7:123124125136146237256267345356",
    "7:123124125136146237256267345357",
    "7:123124125136146237256267345456",
    "7:123124125136146237256267345457",
    "7:123124125136146237256267345467",
    "7:123124125136146237256267347356",
    "7:123124125136146237256267347357",
    "7:123124125136146237256267347456",
    "7:123124125136146237256267347457",
    "7:123124125136146237256267347467",
    "7:123124125136146237256267356357",
    "7:123124125136146237256267356457",
    "7:123124125136146237256267356467",
    "7:123124125136146237256267357456",
    "7:123124125136146237256267357457",
    "7:123124125136146237256267357467",
    "7:123124125136146237256267456457",
    "7:123124125136146237256267457467",
    "7:123124125136146237256345347356",
    "7:123124125136146237256345347456",
    "7:123124125136146237256345347467",
    "7:123124125136146237256345347567",
    "7:123124125136146237256345356357",
    "7:123124125136146237256345356457",
    "7:123124125136146237256345356467",
    "7:123124125136146237256345356567",
    "7:123124125136146237256345357456",
    "7:123124125136146237256345357467",
    "7:123124125136146237256345357567",
    "7:123124125136146237256345367456",
    "7:123124125136146237256345367457",
    "7:123124125136146237256345367467",
    "7:123124125136146237256345367567",
    "7:123124125136146237256345456457",
    "7:123124125136146237256345456467",
    "7:123124125136146237256345456567",
    "7:123124125136146237256345457467",
    "7:123124125136146237256345457567",
    "7:123124125136146237256345467567",
    "7:123124125136146237256347356357",
    "7:123124125136146237256347356456",
    "7:123124125136146237256347356457",
    "7:123124125136146237256347356467",
    "7:123124125136146237256347356567",
    "7:123124125136146237256347357456",
    "7:123124125136146237256347357467",
    "7:123124125136146237256347357567",
    "7:123124125136146237256347367456",
    "7:123124125136146237256347367457",
    "7:123124125136146237256347367567",
    "7:123124125136146237256347456457",
    "7:123124125136146237256347456467",
    "7:123124125136146237256347456567",
    "7:123124125136146237256347457467",
    "7:123124125136146237256347457567",
    "7:123124125136146237256347467567",
    "7:123124125136146237256356357456",
    "7:123124125136146237256356357457",
    "7:123124125136146237256356357467",
    "7:123124125136146237256356367457",
    "7:123124125136146237256356456457",
    "7:123124125136146237256356457467",
    "7:123124125136146237256356457567",
    "7:123124125136146237256356467567",
    "7:123124125136146237256357367456",
    "7:123124125136146237256357367457",
    "7:123124125136146237256357367467",
    "7:123124125136146237256357456457",
    "7:123124125136146237256357456467",
    "7:123124125136146237256357456567",
    "7:123124125136146237256357457467",
    "7:123124125136146237256357457567",
    "7:123124125136146237256357467567",
    "7:123124125136146237256367456457",
    "7:123124125136146237256367456567",
    "7:123124125136146237256367457467",
    "7:123124125136146237256367457567",
    "7:123124125136146237257345347356",
    "7:123124125136146237257345347456",
    "7:123124125136146237257345347467",
    "7:123124125136146237257345347567",
    "7:123124125136146237257345367456",
    "7:123124125136146237257345367467",
    "7:123124125136146237257345456457",
    "7:123124125136146237257345456467",
    "7:123124125136146237257345456567",
    "7:123124125136146237257345467567",
    "7:123124125136146237257347356456",
    "7:123124125136146237257347356467",
    "7:123124125136146237257347367456",
    "7:123124125136146237257347367457",
    "7:123124125136146237257347456457",
    "7:123124125136146237257347456467",
    "7:123124125136146237257347456567",
    "7:123124125136146237257347457467",
    "7:123124125136146237257347457567",
    "7:123124125136146237257347467567",
    "7:123124125136146237257367456457",
    "7:123124125136146237257367456467",
    "7:123124125136146237257367456567",
    "7:123124125136146237257367467567",
    "7:123124125136146237267345347356",
    "7:123124125136146237267345347456",
    "7:123124125136146237267345347467",
    "7:123124125136146237267345347567",
    "7:123124125136146237267345356357",
    "7:123124125136146237267345356457",
    "7:123124125136146237267345356467",
    "7:123124125136146237267345356567",
    "7:123124125136146237267345357456",
    "7:123124125136146237267345357467",
    "7:123124125136146237267345357567",
    "7:123124125136146237267345456457",
    "7:123124125136146237267345456467",
    "7:123124125136146237267345456567",
    "7:123124125136146237267345457467",
    "7:123124125136146237267345457567",
    "7:123124125136146237267345467567",
    "7:123124125136146237267347356357",
    "7:123124125136146237267347356456",
    "7:123124125136146237267347356457",
    "7:123124125136146237267347356467",
    "7:123124125136146237267347356567",
    "7:123124125136146237267347357456",
    "7:123124125136146237267347357467",
    "7:123124125136146237267347357567",
    "7:123124125136146237267347456457",
    "7:123124125136146237267347456467",
    "7:123124125136146237267347456567",
    "7:123124125136146237267347457467",
    "7:123124125136146237267347457567",
    "7:123124125136146237267356357456",
    "7:123124125136146237267356357457",
    "7:123124125136146237267356357467",
    "7:123124125136146237267356456457",
    "7:123124125136146237267356457467",
    "7:123124125136146237267356457567",
    "7:123124125136146237267356467567",
    "7:123124125136146237267357456457",
    "7:123124125136146237267357456467",
    "7:123124125136146237267357456567",
    "7:123124125136146237267357457467",
    "7:123124125136146237267357457567",
    "7:123124125136146237267357467567",
    "7:123124125136146237345347356467",
    "7:123124125136146237345347356567",
    "7:123124125136146237345347456567",
    "7:123124125136146237345347467567",
    "7:123124125136146237345356357467",
    "7:123124125136146237345356457467",
    "7:123124125136146237345356457567",
    "7:123124125136146237345356467567",
    "7:123124125136146237345357456467",
    "7:123124125136146237345357456567",
    "7:123124125136146237345357467567",
    "7:123124125136146237345367456457",
    "7:123124125136146237345367456567",
    "7:123124125136146237345367457467",
    "7:123124125136146237345367457567",
    "7:123124125136146237345367467567",
    "7:123124125136146237347356357456",
    "7:123124125136146237347356357467",
    "7:123124125136146237347356456457",
    "7:123124125136146237347356456567",
    "7:123124125136146237347356457467",
    "7:123124125136146237347356457567",
    "7:123124125136146237347356467567",
    "7:123124125136146237347357456467",
    "7:123124125136146237347357456567",
    "7:123124125136146237347357467567",
    "7:123124125136146237347367456457",
    "7:123124125136146237347367456567",
    "7:123124125136146237356357456457",
    "7:123124125136146237356357457467",
    "7:123124125136146237357367456457",
    "7:123124125136146237357367456467",
    "7:123124125136146256267345347356",
    "7:123124125136146256267345347367",
    "7:123124125136146256267345356357",
    "7:123124125136146256267345356457",
    "7:123124125136146256267345356467",
    "7:123124125136146256267345357367",
    "7:123124125136146256267345357467",
    "7:123124125136146256267347356357",
    "7:123124125136146256267347356457",
    "7:123124125136146256267347356467",
    "7:123124125136146256267347357367",
    "7:123124125136146256267347357467",
    "7:123124125136146256267356357457",
    "7:123124125136146256267356357467",
    "7:123124125136146256267356457467",
    "7:123124125136146256267357367457",
    "7:123124125136146256345347356467",
    "7:123124125136146256345347356567",
    "7:123124125136146256345347367567",
    "7:123124125136146256345356357467",
    "7:123124125136146256345356367457",
    "7:123124125136146256345356457467",
    "7:123124125136146256345356467567",
    "7:123124125136146256345357367467",
    "7:123124125136146256345357467567",
    "7:123124125136146256347356357467",
    "7:123124125136146256347356367457",
    "7:123124125136146256347356457467",
    "7:123124125136146256347356457567",
    "7:123124125136146256347356467567",
    "7:123124125136146256347357467567",
    "7:123124125136146256356357457467",
    "7:123124125136146256357367457467",
    "7:123124125136146257267345347356",
    "7:123124125136146257267345347367",
    "7:123124125136146257267345356357",
    "7:123124125136146257267345356367",
    "7:123124125136146257267345356457",
    "7:123124125136146257267345356467",
    "7:123124125136146257267345357367",
    "7:123124125136146257267345357467",
    "7:123124125136146257267345367467",
    "7:123124125136146257267347356357",
    "7:123124125136146257267347356367",
    "7:123124125136146257267347356456",
    "7:123124125136146257267347356457",
    "7:123124125136146257267347356467",
    "7:123124125136146257267347357467",
    "7:123124125136146257267356357456",
    "7:123124125136146257267356357457",
    "7:123124125136146257267356357467",
    "7:123124125136146257267356367457",
    "7:123124125136146257267356457467",
    "7:123124125136146257345347356467",
    "7:123124125136146257345347356567",
    "7:123124125136146257345347367567",
    "7:123124125136146257345356357467",
    "7:123124125136146257345356367457",
    "7:123124125136146257345356457467",
    "7:123124125136146257345356467567",
    "7:123124125136146257345357367467",
    "7:123124125136146257345357467567",
    "7:123124125136146257345367467567",
    "7:123124125136146257347356357456",
    "7:123124125136146257347356357467",
    "7:123124125136146257347356367457",
    "7:123124125136146257347356457467",
    "7:123124125136146257347356457567",
    "7:123124125136146257347356467567",
    "7:123124125136146257347357467567",
    "7:123124125136146257356357457467",
    "7:123124125136146257357367457467",
    "7:123124125136146267345347356467",
    "7:123124125136146267345347356567",
    "7:123124125136146267345347367567",
    "7:123124125136146267345356357467",
    "7:123124125136146267345356367457",
    "7:123124125136146267345356457467",
    "7:123124125136146267345356457567",
    "7:123124125136146267345356467567",
    "7:123124125136146267345357467567",
    "7:123124125136146267347356357456",
    "7:123124125136146267347356357467",
    "7:123124125136146267347356367457",
    "7:123124125136146267347356457467",
    "7:123124125136146267347356457567",
    "7:123124125136146267347356467567",
    "7:123124125136146267356357456457",
    "7:123124125136146267356357457467",
    "7:123124125136146345347356467567",
    "7:123124125136147167237246267345",
    "7:123124125136147167237246267346",
    "7:123124125136147167237246267356",
    "7:123124125136147167237246267567",
    "7:123124125136147167237246345346",
    "7:123124125136147167237246345356",
    "7:123124125136147167237246345357",
    "7:123124125136147167237246345567",
    "7:123124125136147167237246346347",
    "7:123124125136147167237246346356",
    "7:123124125136147167237246346357",
    "7:123124125136147167237246346456",
    "7:123124125136147167237246346457",
    "7:123124125136147167237246346567",
    "7:123124125136147167237246356357",
    "7:123124125136147167237246356456",
    "7:123124125136147167237246356457",
    "7:123124125136147167237246356567",
    "7:123124125136147167237246357456",
    "7:123124125136147167237246357567",
    "7:123124125136147167237256267345",
    "7:123124125136147167237256267346",
    "7:123124125136147167237256267347",
    "7:123124125136147167237256267456",
    "7:123124125136147167237256345346",
    "7:123124125136147167237256345347",
    "7:123124125136147167237256345356",
    "7:123124125136147167237256345357",
    "7:123124125136147167237256345456",
    "7:123124125136147167237256345457",
    "7:123124125136147167237256345567",
    "7:123124125136147167237256346347",
    "7:123124125136147167237256346356",
    "7:123124125136147167237256346357",
    "7:123124125136147167237256346456",
    "7:123124125136147167237256346457",
    "7:123124125136147167237256346567",
    "7:123124125136147167237256347356",
    "7:123124125136147167237256347357",
    "7:123124125136147167237256347456",
    "7:123124125136147167237256347457",
    "7:123124125136147167237256347567",
    "7:123124125136147167237256356357",
    "7:123124125136147167237256356456",
    "7:123124125136147167237256356457",
    "7:123124125136147167237256357456",
    "7:123124125136147167237256357457",
    "7:123124125136147167237256357567",
    "7:123124125136147167237256456457",
    "7:123124125136147167237256456567",
    "7:123124125136147167237256457567",
    "7:123124125136147167237267345346",
    "7:123124125136147167237267345347",
    "7:123124125136147167237267345356",
    "7:123124125136147167237267345357",
    "7:123124125136147167237267345456",
    "7:123124125136147167237267345457",
    "7:123124125136147167237267345567",
    "7:123124125136147167237267346347",
    "7:123124125136147167237267346356",
    "7:123124125136147167237267346357",
    "7:123124125136147167237267346456",
    "7:123124125136147167237267346457",
    "7:123124125136147167237267346567",
    "7:123124125136147167237267347356",
    "7:123124125136147167237267347357",
    "7:123124125136147167237267347456",
    "7:123124125136147167237267347457",
    "7:123124125136147167237267347567",
    "7:123124125136147167237267356357",
    "7:123124125136147167237267356456",
    "7:123124125136147167237267356457",
    "7:123124125136147167237267357456",
    "7:123124125136147167237267357457",
    "7:123124125136147167237267456457",
    "7:123124125136147167237267456567",
    "7:123124125136147167237345346357",
    "7:123124125136147167237345346457",
    "7:123124125136147167237345346567",
    "7:123124125136147167237345347356",
    "7:123124125136147167237345347456",
    "7:123124125136147167237345347567",
    "7:123124125136147167237345356357",
    "7:123124125136147167237345356457",
    "7:123124125136147167237345356567",
    "7:123124125136147167237345357456",
    "7:123124125136147167237345357567",
    "7:123124125136147167237345456457",
    "7:123124125136147167237345456567",
    "7:123124125136147167237345457567",
    "7:123124125136147167237346347356",
    "7:123124125136147167237346347456",
    "7:123124125136147167237346347457",
    "7:123124125136147167237346347567",
    "7:123124125136147167237346356357",
    "7:123124125136147167237346356457",
    "7:123124125136147167237346357456",
    "7:123124125136147167237346357457",
    "7:123124125136147167237346357567",
    "7:123124125136147167237346456457",
    "7:123124125136147167237346456567",
    "7:123124125136147167237346457567",
    "7:123124125136147167237347356357",
    "7:123124125136147167237347356456",
    "7:123124125136147167237347356457",
    "7:123124125136147167237347356567",
    "7:123124125136147167237347357456",
    "7:123124125136147167237347357567",
    "7:123124125136147167237347456457",
    "7:123124125136147167237347456567",
    "7:123124125136147167237356357456",
    "7:123124125136147167237356357457",
    "7:123124125136147167237356456457",
    "7:123124125136147167237356457567",
    "7:123124125136147167237357456457",
    "7:123124125136147167237357456567",
    "7:123124125136147167256267345346",
    "7:123124125136147167256267345347",
    "7:123124125136147167256267345356",
    "7:123124125136147167256267345357",
    "7:123124125136147167256267345456",
    "7:123124125136147167256267345457",
    "7:123124125136147167256267346347",
    "7:123124125136147167256267346357",
    "7:123124125136147167256267346456",
    "7:123124125136147167256267346457",
    "7:123124125136147167256267347356",
    "7:123124125136147167256267347357",
    "7:123124125136147167256267347456",
    "7:123124125136147167256267347457",
    "7:123124125136147167256267356357",
    "7:123124125136147167256267356457",
    "7:123124125136147167256267357456",
    "7:123124125136147167256267357457",
    "7:123124125136147167256267456457",
    "7:123124125136147167256345346347",
    "7:123124125136147167256345346357",
    "7:123124125136147167256345346457",
    "7:123124125136147167256345346567",
    "7:123124125136147167256345347356",
    "7:123124125136147167256345347456",
    "7:123124125136147167256345347567",
    "7:123124125136147167256345356357",
    "7:123124125136147167256345356457",
    "7:123124125136147167256345357456",
    "7:123124125136147167256345357567",
    "7:123124125136147167256345456457",
    "7:123124125136147167256345456567",
    "7:123124125136147167256345457567",
    "7:123124125136147167256346347356",
    "7:123124125136147167256346347357",
    "7:123124125136147167256346347456",
    "7:123124125136147167256346347457",
    "7:123124125136147167256346347567",
    "7:123124125136147167256346356357",
    "7:123124125136147167256346356457",
    "7:123124125136147167256346357456",
    "7:123124125136147167256346357457",
    "7:123124125136147167256346357567",
    "7:123124125136147167256346456457",
    "7:123124125136147167256346456567",
    "7:123124125136147167256346457567",
    "7:123124125136147167256347356357",
    "7:123124125136147167256347356456",
    "7:123124125136147167256347356457",
    "7:123124125136147167256347357456",
    "7:123124125136147167256347357567",
    "7:123124125136147167256347456457",
    "7:123124125136147167256347456567",
    "7:123124125136147167256356357456",
    "7:123124125136147167256356357457",
    "7:123124125136147167256356456457",
    "7:123124125136147167256357456457",
    "7:123124125136147167256357456567",
    "7:123124125136147167267345346347",
    "7:123124125136147167267345346357",
    "7:123124125136147167267345346457",
    "7:123124125136147167267345346567",
    "7:123124125136147167267345356357",
    "7:123124125136147167267345356457",
    "7:123124125136147167267345357456",
    "7:123124125136147167267345357567",
    "7:123124125136147167267346347356",
    "7:123124125136147167267346347357",
    "7:123124125136147167267346347567",
    "7:123124125136147167267346356357",
    "7:123124125136147167267346356457",
    "7:123124125136147167267346357456",
    "7:123124125136147167267346357457",
    "7:123124125136147167267346357567",
    "7:123124125136147167267346456457",
    "7:123124125136147167267356357456",
    "7:123124125136147167267356357457",
    "7:123124125136147167267357456567",
    "7:123124125136147167345346347567",
    "7:123124125136147167345346357567",
    "7:123124125136147167345346457567",
    "7:123124125136147167345356457567",
    "7:123124125136147167345357456567",
    "7:123124125136147167346347356457",
    "7:123124125136147167346347357456",
    "7:123124125136147167346347357567",
    "7:123124125136147167346356357457",
    "7:123124125136147167346357456457",
    "7:123124125136147167346357456567",
    "7:123124125136147167356357456457",
    "7:123124125136147237246345346357",
    "7:123124125136147237246345346567",
    "7:123124125136147237246345356457",
    "7:123124125136147237246345356467",
    "7:123124125136147237246345356567",
    "7:123124125136147237246345367467",
    "7:123124125136147237246345367567",
    "7:123124125136147237246346347567",
    "7:123124125136147237246346356457",
    "7:123124125136147237246346356567",
    "7:123124125136147237246346357457",
    "7:123124125136147237246346357567",
    "7:123124125136147237246356357456",
    "7:123124125136147237246356357467",
    "7:123124125136147237246356456567",
    "7:123124125136147237246356457567",
    "7:123124125136147237246356467567",
    "7:123124125136147237246367467567",
    "7:123124125136147237256345346357",
    "7:123124125136147237256345346457",
    "7:123124125136147237256345346467",
    "7:123124125136147237256345346567",
    "7:123124125136147237256345347356",
    "7:123124125136147237256345347456",
    "7:123124125136147237256345347467",
    "7:123124125136147237256345347567",
    "7:123124125136147237256345367456",
    "7:123124125136147237256345367467",
    "7:123124125136147237256345456457",
    "7:123124125136147237256345456467",
    "7:123124125136147237256345456567",
    "7:123124125136147237256345467567",
    "7:123124125136147237256346347456",
    "7:123124125136147237256346347457",
    "7:123124125136147237256346347567",
    "7:123124125136147237256346356457",
    "7:123124125136147237256346356467",
    "7:123124125136147237256346357456",
    "7:123124125136147237256346357467",
    "7:123124125136147237256346456457",
    "7:123124125136147237256346456467",
    "7:123124125136147237256346456567",
    "7:123124125136147237256346457467",
    "7:123124125136147237256346457567",
    "7:123124125136147237256346467567",
    "7:123124125136147237256347356456",
    "7:123124125136147237256347356467",
    "7:123124125136147237256347456457",
    "7:123124125136147237256347456467",
    "7:123124125136147237256347456567",
    "7:123124125136147237256347457567",
    "7:123124125136147237256347467567",
    "7:123124125136147237256367456457",
    "7:123124125136147237256367456467",
    "7:123124125136147237256367456567",
    "7:123124125136147237256367467567",
    "7:123124125136147237267345346357",
    "7:123124125136147237267345346457",
    "7:123124125136147237267345346467",
    "7:123124125136147237267345346567",
    "7:123124125136147237267345347356",
    "7:123124125136147237267345347456",
    "7:123124125136147237267345347567",
    "7:123124125136147237267345356457",
    "7:123124125136147237267345356467",
    "7:123124125136147237267345356567",
    "7:123124125136147237267345357456",
    "7:123124125136147237267345357467",
    "7:123124125136147237267345357567",
    "7:123124125136147237267345456457",
    "7:123124125136147237267345456467",
    "7:123124125136147237267345456567",
    "7:123124125136147237267345457467",
    "7:123124125136147237267345457567",
    "7:123124125136147237267345467567",
    "7:123124125136147237267346347456",
    "7:123124125136147237267346347457",
    "7:123124125136147237267346347567",
    "7:123124125136147237267346356457",
    "7:123124125136147237267346356467",
    "7:123124125136147237267346356567",
    "7:123124125136147237267346357456",
    "7:123124125136147237267346357457",
    "7:123124125136147237267346357467",
    "7:123124125136147237267346357567",
    "7:123124125136147237267346456457",
    "7:123124125136147237267346456467",
    "7:123124125136147237267346456567",
    "7:123124125136147237267346457467",
    "7:123124125136147237267346457567",
    "7:123124125136147237267347356456",
    "7:123124125136147237267347356457",
    "7:123124125136147237267347356567",
    "7:123124125136147237267347357456",
    "7:123124125136147237267347456457",
    "7:123124125136147237267347456567",
    "7:123124125136147237267356357456",
    "7:123124125136147237267356357457",
    "7:123124125136147237267356357467",
    "7:123124125136147237267356456457",
    "7:123124125136147237267356456467",
    "7:123124125136147237267356456567",
    "7:123124125136147237267356457467",
    "7:123124125136147237267356457567",
    "7:123124125136147237267356467567",
    "7:123124125136147237267357456457",
    "7:123124125136147237267357456467",
    "7:123124125136147237267357456567",
    "7:123124125136147237345346357467",
    "7:123124125136147237345346357567",
    "7:123124125136147237345346457567",
    "7:123124125136147237345346467567",
    "7:123124125136147237345347356467",
    "7:123124125136147237345347356567",
    "7:123124125136147237345347456567",
    "7:123124125136147237345356457467",
    "7:123124125136147237345356457567",
    "7:123124125136147237345356467567",
    "7:123124125136147237345357456467",
    "7:123124125136147237345357456567",
    "7:123124125136147237345357467567",
    "7:123124125136147237345367456457",
    "7:123124125136147237345367456467",
    "7:123124125136147237345367456567",
    "7:123124125136147237345367457467",
    "7:123124125136147237345367457567",
    "7:123124125136147237345367467567",
    "7:123124125136147237346347456567",
    "7:123124125136147237346356457467",
    "7:123124125136147237346356457567",
    "7:123124125136147237346357456457",
    "7:123124125136147237346357456467",
    "7:123124125136147237346357456567",
    "7:123124125136147237346357457467",
    "7:123124125136147237346357457567",
    "7:123124125136147237346357467567",
    "7:123124125136147237347356456457",
    "7:123124125136147237347356456467",
    "7:123124125136147237347356456567",
    "7:123124125136147237347356457567",
    "7:123124125136147237347356467567",
    "7:123124125136147237347357456567",
    "7:123124125136147237356357456457",
    "7:123124125136147237356357456467",
    "7:123124125136147237356357457467",
    "7:123124125136147256267345346347",
    "7:123124125136147256267345346357",
    "7:123124125136147256267345346367",
    "7:123124125136147256267345346457",
    "7:123124125136147256267345346467",
    "7:123124125136147256267345347356",
    "7:123124125136147256267345347367",
    "7:123124125136147256267345347456",
    "7:123124125136147256267345347467",
    "7:123124125136147256267345356357",
    "7:123124125136147256267345356457",
    "7:123124125136147256267345356467",
    "7:123124125136147256267345357367",
    "7:123124125136147256267345357456",
    "7:123124125136147256267345357467",
    "7:123124125136147256267345367456",
    "7:123124125136147256267345367457",
    "7:123124125136147256267345367467",
    "7:123124125136147256267345456457",
    "7:123124125136147256267345456467",
    "7:123124125136147256267345457467",
    "7:123124125136147256267346347356",
    "7:123124125136147256267346347357",
    "7:123124125136147256267346347456",
    "7:123124125136147256267346347457",
    "7:123124125136147256267346356457",
    "7:123124125136147256267346357456",
    "7:123124125136147256267346357457",
    "7:123124125136147256267346357467",
    "7:123124125136147256267346367457",
    "7:123124125136147256267346456457",
    "7:123124125136147256267347356357",
    "7:123124125136147256267347356457",
    "7:123124125136147256267347356467",
    "7:123124125136147256267347357456",
    "7:123124125136147256267347357467",
    "7:123124125136147256267347367456",
    "7:123124125136147256267347367457",
    "7:123124125136147256267347456457",
    "7:123124125136147256267356357457",
    "7:123124125136147256267356357467",
    "7:123124125136147256267356457467",
    "7:123124125136147256267357367456",
    "7:123124125136147256267357367457",
    "7:123124125136147256267357456457",
    "7:123124125136147256267357456467",
    "7:123124125136147256267357457467",
    "7:123124125136147256267367456457",
    "7:123124125136147256345346347567",
    "7:123124125136147256345346357467",
    "7:123124125136147256345346357567",
    "7:123124125136147256345346367457",
    "7:123124125136147256345346457567",
    "7:123124125136147256345346467567",
    "7:123124125136147256345347356467",
    "7:123124125136147256345347367456",
    "7:123124125136147256345347367567",
    "7:123124125136147256345347456567",
    "7:123124125136147256345347467567",
    "7:123124125136147256345356357467",
    "7:123124125136147256345356457467",
    "7:123124125136147256345357367456",
    "7:123124125136147256345357367467",
    "7:123124125136147256345357456467",
    "7:123124125136147256345357467567",
    "7:123124125136147256345367456457",
    "7:123124125136147256345367456467",
    "7:123124125136147256345367457467",
    "7:123124125136147256345367457567",
    "7:123124125136147256345367467567",
    "7:123124125136147256346347356457",
    "7:123124125136147256346347357456",
    "7:123124125136147256346347357567",
    "7:123124125136147256346347456567",
    "7:123124125136147256346347457567",
    "7:123124125136147256346356457467",
    "7:123124125136147256346357367457",
    "7:123124125136147256346357456457",
    "7:123124125136147256346357457467",
    "7:123124125136147256346357457567",
    "7:123124125136147256346357467567",
    "7:123124125136147256346367456457",
    "7:123124125136147256346367457567",
    "7:123124125136147256347356357467",
    "7:123124125136147256347356367457",
    "7:123124125136147256347356456467",
    "7:123124125136147256347356457567",
    "7:123124125136147256347356467567",
    "7:123124125136147256347357367456",
    "7:123124125136147256347357456567",
    "7:123124125136147256347367456457",
    "7:123124125136147256347367456567",
    "7:123124125136147256356357457467",
    "7:123124125136147256357367456457",
    "7:123124125136147256357367456467",
    "7:123124125136147267345346347567",
    "7:123124125136147267345346357467",
    "7:123124125136147267345346357567",
    "7:123124125136147267345346457567",
    "7:123124125136147267345346467567",
    "7:123124125136147267345356357467",
    "7:123124125136147267345356457567",
    "7:123124125136147267345356467567",
    "7:123124125136147267345357367456",
    "7:123124125136147267345357456567",
    "7:123124125136147267345357467567",
    "7:123124125136147267346347356457",
    "7:123124125136147267346347357456",
    "7:123124125136147267346347357567",
    "7:123124125136147267346356357457",
    "7:123124125136147267346356457567",
    "7:123124125136147267346357456457",
    "7:123124125136147267346357456567",
    "7:123124125136147267356357456457",
    "7:123124125136147267356357456467",
    "7:123124125136147345346357467567",
    "7:123124125136147345357367456467",
    "7:123124125136147346347357456567",
    "7:123124125136167237267345346357",
    "7:123124125136167237267345346457",
    "7:123124125136167237267345346567",
    "7:123124125136167237267345456457",
    "7:123124125136167237267346347456",
    "7:123124125136167237267346347567",
    "7:123124125136167237267346356457",
    "7:123124125136167237267346357456",
    "7:123124125136167237267346456457",
    "7:123124125136167237345346357467",
    "7:123124125136167237345346357567",
    "7:123124125136167237345346457467",
    "7:123124125136167237345346457567",
    "7:123124125136167237345347456467",
    "7:123124125136167237345347456567",
    "7:123124125136167237345347467567",
    "7:123124125136167237346347456457",
    "7:123124125136167237346347456567",
    "7:123124125136167237346347457567",
    "7:123124125136167237346357456457",
    "7:123124125136167237346357456567",
    "7:123124125136167237346357457467",
    "7:123124125136167237347357456467",
    "7:123124125136167246267345346357",
    "7:123124125136167246267345347356",
    "7:123124125136167246267345356357",
    "7:123124125136167246267345356457",
    "7:123124125136167246267346347357",
    "7:123124125136167246267346357457",
    "7:123124125136167246267347356357",
    "7:123124125136167246267347356456",
    "7:123124125136167246267347356457",
    "7:123124125136167246267356357456",
    "7:123124125136167246267356357457",
    "7:123124125136167246345346357567",
    "7:123124125136167246345346457567",
    "7:123124125136167246345347356467",
    "7:123124125136167246345347356567",
    "7:123124125136167246345347456567",
    "7:123124125136167246345356357467",
    "7:123124125136167246345356457467",
    "7:123124125136167246345356457567",
    "7:123124125136167246345357456567",
    "7:123124125136167246346347357567",
    "7:123124125136167246346347457567",
    "7:123124125136167246346357457567",
    "7:123124125136167246347356357456",
    "7:123124125136167246347356357467",
    "7:123124125136167246347356456457",
    "7:123124125136167246347356457567",
    "7:123124125136167246347357456567",
    "7:123124125136167246356357456457",
    "7:123124125136167246356357457467",
    "7:123124125136167247267345346347",
    "7:123124125136167247267345346357",
    "7:123124125136167247267345346457",
    "7:123124125136167247267345346567",
    "7:123124125136167247267345356357",
    "7:123124125136167247267345356457",
    "7:123124125136167247267345357456",
    "7:123124125136167247267346347357",
    "7:123124125136167247267346357456",
    "7:123124125136167247267346357457",
    "7:123124125136167247267346456457",
    "7:123124125136167247267356357456",
    "7:123124125136167247267356357457",
    "7:123124125136167247345346357467",
    "7:123124125136167247345346357567",
    "7:123124125136167247345346457567",
    "7:123124125136167247345347356567",
    "7:123124125136167247345347456567",
    "7:123124125136167247345356357467",
    "7:123124125136167247345356457567",
    "7:123124125136167247345357456467",
    "7:123124125136167247345357456567",
    "7:123124125136167247346347357456",
    "7:123124125136167247346347357567",
    "7:123124125136167247346347456567",
    "7:123124125136167247346357456457",
    "7:123124125136167247346357456567",
    "7:123124125136167247347356357456",
    "7:123124125136167247347356457567",
    "7:123124125136167247347357456567",
    "7:123124125136167247356357456457",
    "7:123124125136167247356357456467",
    "7:123124125136167267345346347567",
    "7:123124125136167267346347357456",
    "7:123124125136167267346347456457",
    "7:123124125136167267346357456457",
    "7:123124125136167346347357456567",
    "7:123124125136237345346357467567",
    "7:123124125136246345347356467567",
    "7:123124125136247345346357467567",
    "7:123124125136247345357367456467",
    "7:123124125136247346347357456567",
    "7:123124125136267346347357456567",
    "7:123124135145167236246257347356",
    "7:123124135145167236246257347357",
    "7:123124135145167236246257347567",
    "7:123124135145167236246257356456",
    "7:123124135145167236246257356457",
    "7:123124135145167236246257356567",
    "7:123124135145167236246257357367",
    "7:123124135145167236246257357467",
    "7:123124135145167236246347357467",
    "7:123124135145167236246347357567",
    "7:123124135145167236246356457467",
    "7:123124135145167236246357367457",
    "7:123124135145167236247256257346",
    "7:123124135145167236247256257357",
    "7:123124135145167236247256257367",
    "7:123124135145167236247256346347",
    "7:123124135145167236247256346357",
    "7:123124135145167236247256346456",
    "7:123124135145167236247256346467",
    "7:123124135145167236247256346567",
    "7:123124135145167236247256347357",
    "7:123124135145167236247256347367",
    "7:123124135145167236247256347567",
    "7:123124135145167236247256357367",
    "7:123124135145167236247256357456",
    "7:123124135145167236247256357467",
    "7:123124135145167236247256357567",
    "7:123124135145167236247256367456",
    "7:123124135145167236247256456467",
    "7:123124135145167236247267346347",
    "7:123124135145167236247267357456",
    "7:123124135145167236247346347567",
    "7:123124135145167236256257346347",
    "7:123124135145167236256257346457",
    "7:123124135145167236256257346467",
    "7:123124135145167236256257347367",
    "7:123124135145167236256257347456",
    "7:123124135145167236256257347467",
    "7:123124135145167236256257367456",
    "7:123124135145167236256257367457",
    "7:123124135145167236256346457467",
    "7:123124135145167236256347367456",
    "7:123124135145167236256347367457",
    "7:123124135145167236257267347456",
    "7:123124135145236246347357467567",
    "7:123124135145236246357367457467",
    "7:123124135145236247256257346347",
    "7:123124135145236247256257346357",
    "7:123124135145236247256257346456",
    "7:123124135145236247256257346467",
    "7:123124135145236247256257357367",
    "7:123124135145236247256257357456",
    "7:123124135145236247256257357467",
    "7:123124135145236247256257367467",
    "7:123124135145236247256346347567",
    "7:123124135145236247256346357456",
    "7:123124135145236247256346357467",
    "7:123124135145236247256346467567",
    "7:123124135145236247256347357456",
    "7:123124135145236247256347357567",
    "7:123124135145236247256347367567",
    "7:123124135145236247256357367456",
    "7:123124135145236247256357367467",
    "7:123124135145236247256357467567",
    "7:123124135145236247256367456467",
    "7:123124135145236247267346347567",
    "7:123124135145236247267357456567",
    "7:123124135145236256257346347457",
    "7:123124135145236256257346457467",
    "7:123124135145236256257347367456",
    "7:123124135145236256257367456467",
    "7:123124135145236256257367457467",
    "7:123124135145236257267347456467",
    "7:123124135146156236245256345346",
    "7:123124135146156236245256345347",
    "7:123124135146156236245256347357",
    "7:123124135146156236245256357367",
    "7:123124135146156236245256357457",
    "7:123124135146156236245256357467",
    "7:123124135146156236245257267345",
    "7:123124135146156236245257267347",
    "7:123124135146156236245257267357",
    "7:123124135146156236245257345347",
    "7:123124135146156236245257345367",
    "7:123124135146156236245257345467",
    "7:123124135146156236245257345567",
    "7:123124135146156236245257346357",
    "7:123124135146156236245257346567",
    "7:123124135146156236245257347357",
    "7:123124135146156236245257347367",
    "7:123124135146156236245257347467",
    "7:123124135146156236245257347567",
    "7:123124135146156236245257357367",
    "7:123124135146156236245257357467",
    "7:123124135146156236245257367467",
    "7:123124135146156236245257367567",
    "7:123124135146156236245347357467",
    "7:123124135146156236245347367457",
    "7:123124135146156236245347367567",
    "7:123124135146156236245357367457",
    "7:123124135146156236245357367467",
    "7:123124135146156236245367457567",
    "7:123124135146156236247256257347",
    "7:123124135146156236247256257357",
    "7:123124135146156236247256257367",
    "7:123124135146156236247256347357",
    "7:123124135146156236247256347367",
    "7:123124135146156236247256357367",
    "7:123124135146156236247256357457",
    "7:123124135146156236247256367457",
    "7:123124135146156236247257347367",
    "7:123124135146156236247257347567",
    "7:123124135146156236247257367567",
    "7:123124135146156236247267357457",
    "7:123124135146156236247347367567",
    "7:123124135146156236247367457567",
    "7:123124135146156236256257347367",
    "7:123124135146156236256257347457",
    "7:123124135146156236257267347457",
    "7:123124135146156236257267347467",
    "7:123124135146156236257367457467",
    "7:123124135146156237257367457467",
    "7:123124135146156257267347367457",
    "7:123124135146157167236245257346",
    "7:123124135146157167236245257347",
    "7:123124135146157167236245257367",
    "7:123124135146157167236245345347",
    "7:123124135146157167236245345367",
    "7:123124135146157167236245347367",
    "7:123124135146157167236245367457",
    "7:123124135146157167236247256257",
    "7:123124135146157167236247256345",
    "7:123124135146157167236247256347",
    "7:123124135146157167236247256367",
    "7:123124135146157167236247256456",
    "7:123124135146157167236247256457",
    "7:123124135146157167236247257345",
    "7:123124135146157167236247257347",
    "7:123124135146157167236247257367",
    "7:123124135146157167236247257456",
    "7:123124135146157167236247347367",
    "7:123124135146157167236256257346",
    "7:123124135146157167236256257347",
    "7:123124135146157167236256257456",
    "7:123124135146157167236256346347",
    "7:123124135146157167236256346457",
    "7:123124135146157167236256347367",
    "7:123124135146157167236256347457",
    "7:123124135146157167236257347456",
    "7:123124135146157236245257346347",
    "7:123124135146157236245257347367",
    "7:123124135146157236245257367467",
    "7:123124135146157236245267345347",
    "7:123124135146157236245267345467",
    "7:123124135146157236245267345567",
    "7:123124135146157236245267347457",
    "7:123124135146157236245267347567",
    "7:123124135146157236245345367467",
    "7:123124135146157236245345367567",
    "7:123124135146157236245345467567",
    "7:123124135146157236245346347567",
    "7:123124135146157236245347367457",
    "7:123124135146157236245347367567",
    "7:123124135146157236245347467567",
    "7:123124135146157236247256345347",
    "7:123124135146157236247256345367",
    "7:123124135146157236247256345456",
    "7:123124135146157236247256345567",
    "7:123124135146157236247256347367",
    "7:123124135146157236247256347456",
    "7:123124135146157236247256347567",
    "7:123124135146157236247256367456",
    "7:123124135146157236247256367457",
    "7:123124135146157236247257345347",
    "7:123124135146157236247257345456",
    "7:123124135146157236247257367456",
    "7:123124135146157236247345347567",
    "7:123124135146157236247347367456",
    "7:123124135146157236247347367567",
    "7:123124135146157236247347456567",
    "7:123124135146157236247367456567",
    "7:123124135146157236256257345347",
    "7:123124135146157236256257345467",
    "7:123124135146157236256257347456",
    "7:123124135146157236256257347467",
    "7:123124135146157236256257367467",
    "7:123124135146157236256345347467",
    "7:123124135146157236256345347567",
    "7:123124135146157236256345467567",
    "7:123124135146157236256347456457",
    "7:123124135146157236256367456457",
    "7:123124135146157236256367457467",
    "7:123124135146157236257267345467",
    "7:123124135146157236257267347456",
    "7:123124135146157236257347367456",
    "7:123124135146157236267345347567",
    "7:123124135146157236267347456457",
    "7:123124135146157236267347456567",
    "7:123124135146157236347367456457",
    "7:123124135146157245256267346347",
    "7:123124135146157245256267346367",
    "7:123124135146157245256267347356",
    "7:123124135146157245256267347367",
    "7:123124135146157245256267347467",
    "7:123124135146157245256267356467",
    "7:123124135146157245256347356467",
    "7:123124135146157245257267346356",
    "7:123124135146157245257267346367",
    "7:123124135146157245257267347356",
    "7:123124135146157245257267347367",
    "7:123124135146157245267347356367",
    "7:123124135146157245267356367457",
    "7:123124135146157247256346367567",
    "7:123124135146157256257347367456",
    "7:123124135146157256267346367457",
    "7:123124125126137147157267345346367",
    "7:123124125126137147157267345346567",
    "7:123124125126137147157267345367467",
    "7:123124125126137147157267346356367",
    "7:123124125126137147157267346356467",
    "7:123124125126137147157267346367567",
    "7:123124125126137147157267367467567",
    "7:123124125126137147157345346367567",
    "7:123124125126137147157345367467567",
    "7:123124125126137147157346356467567",
    "7:123124125126137147257267345346357",
    "7:123124125126137147257267345356357",
    "7:123124125126137147257267345356367",
    "7:123124125126137147257267345356467",
    "7:123124125126137147257267345357367",
    "7:123124125126137147257267345357467",
    "7:123124125126137147257267345367467",
    "7:123124125126137147257267357367457",
    "7:123124125126137147257345346357367",
    "7:123124125126137147257345346357467",
    "7:123124125126137147257345346357567",
    "7:123124125126137147257345346367567",
    "7:123124125126137147257345356357467",
    "7:123124125126137147257345356367457",
    "7:123124125126137147257345356367467",
    "7:123124125126137147257345356457467",
    "7:123124125126137147257345356457567",
    "7:123124125126137147257345356467567",
    "7:123124125126137147257345357367467",
    "7:123124125126137147257345357467567",
    "7:123124125126137147257345367467567",
    "7:123124125126137147257346356357457",
    "7:123124125126137147257346356357467",
    "7:123124125126137147257346356367457",
    "7:123124125126137147257346356457467",
    "7:123124125126137147257346356457567",
    "7:123124125126137147257346356467567",
    "7:123124125126137147257346357367457",
    "7:123124125126137147257346357457567",
    "7:123124125126137147257346357467567",
    "7:123124125126137147257356357456457",
    "7:123124125126137147257356357456467",
    "7:123124125126137147257356357457467",
    "7:123124125126137147257356367456467",
    "7:123124125126137147257356367457467",
    "7:123124125126137147257357367457467",
    "7:123124125126137147345346357467567",
    "7:123124125126137147345356367457467",
    "7:123124125126137247345346357467567",
    "7:123124125126137247345347356467567",
    "7:123124125126137247345356367457467",
    "7:123124125126137247347356357456467",
    "7:123124125136137146147156157267345",
    "7:123124125136137146147156257267345",
    "7:123124125136137146147156257267357",
    "7:123124125136137146147156257345567",
    "7:123124125136137146147156257357457",
    "7:123124125136137146147256257345356",
    "7:123124125136137146147256257356357",
    "7:123124125136137146147256257356456",
    "7:123124125136137146147256257356457",
    "7:123124125136137146147256267345356",
    "7:123124125136137146147256267345357",
    "7:123124125136137146147256267356357",
    "7:123124125136137146147256267356456",
    "7:123124125136137146147256267356457",
    "7:123124125136137146147256267357457",
    "7:123124125136137146147256345356357",
    "7:123124125136137146147256345356457",
    "7:123124125136137146147256345356567",
    "7:123124125136137146147256345357567",
    "7:123124125136137146147256356357456",
    "7:123124125136137146147256356357457",
    "7:123124125136137146147256356457567",
    "7:123124125136137146147256357457567",
    "7:123124125136137146147267345356357",
    "7:123124125136137146147267345356457",
    "7:123124125136137146147267345356567",
    "7:123124125136137146147267356357456",
    "7:123124125136137146147267356456567",
    "7:123124125136137146147267356457567",
    "7:123124125136137146147345356457567",
    "7:123124125136137146147356357456457",
    "7:123124125136137146157247256267345",
    "7:123124125136137146157247256267347",
    "7:123124125136137146157247256267456",
    "7:123124125136137146157247256345347",
    "7:123124125136137146157247256345456",
    "7:123124125136137146157247256345467",
    "7:123124125136137146157247256347356",
    "7:123124125136137146157247256347456",
    "7:123124125136137146157247256347457",
    "7:123124125136137146157247256347467",
    "7:123124125136137146157247256347567",
    "7:123124125136137146157247256456457",
    "7:123124125136137146157247256456467",
    "7:123124125136137146157247256456567",
    "7:123124125136137146157247256467567",
    "7:123124125136137146157247267345347",
    "7:123124125136137146157247267345356",
    "7:123124125136137146157247267345456",
    "7:123124125136137146157247267345457",
    "7:123124125136137146157247267345567",
    "7:123124125136137146157247267347456",
    "7:123124125136137146157247267347457",
    "7:123124125136137146157247267347567",
    "7:123124125136137146157247267356456",
    "7:123124125136137146157247267356457",
    "7:123124125136137146157247267356567",
    "7:123124125136137146157247267456457",
    "7:123124125136137146157247267456567",
    "7:123124125136137146157247267457567",
    "7:123124125136137146157247345456457",
    "7:123124125136137146157247345456467",
    "7:123124125136137146157247345456567",
    "7:123124125136137146157247345457467",
    "7:123124125136137146157247345457567",
    "7:123124125136137146157247345467567",
    "7:123124125136137146157247347456457",
    "7:123124125136137146157247347456467",
    "7:123124125136137146157247347456567",
    "7:123124125136137146157247356456457",
    "7:123124125136137146157247356456467",
    "7:123124125136137146157247356456567",
    "7:123124125136137146157247356457567",
    "7:123124125136137146157267345456457",
    "7:123124125136137146157267345456467",
    "7:123124125136137146157267345456567",
    "7:123124125136137146247256257345347",
    "7:123124125136137146247256257345356",
    "7:123124125136137146247256257345467",
    "7:123124125136137146247256257347356",
    "7:123124125136137146247256257347357",
    "7:123124125136137146247256257347456",
    "7:123124125136137146247256257347467",
    "7:123124125136137146247256257356357",
    "7:123124125136137146247256257356467",
    "7:123124125136137146247256267345347",
    "7:123124125136137146247256267345356",
    "7:123124125136137146247256267345357",
    "7:123124125136137146247256267345456",
    "7:123124125136137146247256267345457",
    "7:123124125136137146247256267347356",
    "7:123124125136137146247256267347357",
    "7:123124125136137146247256267347456",
    "7:123124125136137146247256267347457",
    "7:123124125136137146247256267356357",
    "7:123124125136137146247256267356456",
    "7:123124125136137146247256267356457",
    "7:123124125136137146247256267357456",
    "7:123124125136137146247256267357457",
    "7:123124125136137146247256267456457",
    "7:123124125136137146247256345347456",
    "7:123124125136137146247256345347467",
    "7:123124125136137146247256345347567",
    "7:123124125136137146247256345356357",
    "7:123124125136137146247256345356457",
    "7:123124125136137146247256345356467",
    "7:123124125136137146247256345356567",
    "7:123124125136137146247256345357456",
    "7:123124125136137146247256345357467",
    "7:123124125136137146247256345357567",
    "7:123124125136137146247256345456457",
    "7:123124125136137146247256345456467",
    "7:123124125136137146247256345456567",
    "7:123124125136137146247256345457467",
    "7:123124125136137146247256345457567",
    "7:123124125136137146247256345467567",
    "7:123124125136137146247256347356456",
    "7:123124125136137146247256347356457",
    "7:123124125136137146247256347357456",
    "7:123124125136137146247256347357467",
    "7:123124125136137146247256347357567",
    "7:123124125136137146247256347456457",
    "7:123124125136137146247256347456467",
    "7:123124125136137146247256347456567",
    "7:123124125136137146247256347457567",
    "7:123124125136137146247256347467567",
    "7:123124125136137146247256356357456",
    "7:123124125136137146247256356357457",
    "7:123124125136137146247256356357467",
    "7:123124125136137146247256356456457",
    "7:123124125136137146247256356456467",
    "7:123124125136137146247256356457467",
    "7:123124125136137146247256356457567",
    "7:123124125136137146247256356467567",
    "7:123124125136137146247256357456457",
    "7:123124125136137146247256357456467",
    "7:123124125136137146247256357456567",
    "7:123124125136137146247256357457467",
    "7:123124125136137146247256357457567",
    "7:123124125136137146247256357467567",
    "7:123124125136137146247257267345347",
    "7:123124125136137146247257267345356",
    "7:123124125136137146247257267345357",
    "7:123124125136137146247257267345456",
    "7:123124125136137146247257267347357",
    "7:123124125136137146247257267347456",
    "7:123124125136137146247257267356357",
    "7:123124125136137146247257267356456",
    "7:123124125136137146247257267357456",
    "7:123124125136137146247257345347456",
    "7:123124125136137146247257345347467",
    "7:123124125136137146247257345347567",
    "7:123124125136137146247257345356467",
    "7:123124125136137146247257345356567",
    "7:123124125136137146247257345357456",
    "7:123124125136137146247257345357467",
    "7:123124125136137146247257345357567",
    "7:123124125136137146247257345456467",
    "7:123124125136137146247257345456567",
    "7:123124125136137146247257345467567",
    "7:123124125136137146247257347357456",
    "7:123124125136137146247257347357467",
    "7:123124125136137146247257347357567",
    "7:123124125136137146247257347456567",
    "7:123124125136137146247257347467567",
    "7:123124125136137146247257356357456",
    "7:123124125136137146247257356456467",
    "7:123124125136137146247257356456567",
    "7:123124125136137146247257356467567",
    "7:123124125136137146247257357456467",
    "7:123124125136137146247257357456567",
    "7:123124125136137146247257357467567",
    "7:123124125136137146247267345347456",
    "7:123124125136137146247267345347567",
    "7:123124125136137146247267345356457",
    "7:123124125136137146247267345357456",
    "7:123124125136137146247267345357567",
    "7:123124125136137146247267345456457",
    "7:123124125136137146247267345456567",
    "7:123124125136137146247267345457567",
    "7:123124125136137146247267347357456",
    "7:123124125136137146247267347357567",
    "7:123124125136137146247267347456457",
    "7:123124125136137146247267347456567",
    "7:123124125136137146247267347457567",
    "7:123124125136137146247267356456457",
    "7:123124125136137146247267356456567",
    "7:123124125136137146247267356457567",
    "7:123124125136137146247267357456457",
    "7:123124125136137146247267357456567",
    "7:123124125136137146247267357457567",
    "7:123124125136137146247345347456567",
    "7:123124125136137146247345347467567",
    "7:123124125136137146247345357456467",
    "7:123124125136137146247345357456567",
    "7:123124125136137146247345357467567",
    "7:123124125136137146247347357456467",
    "7:123124125136137146247347357456567",
    "7:123124125136137146256257345347456",
    "7:123124125136137146256257345347467",
    "7:123124125136137146256257345357456",
    "7:123124125136137146256257345357467",
    "7:123124125136137146256257345456457",
    "7:123124125136137146256257345456467",
    "7:123124125136137146256257345457467",
    "7:123124125136137146256257347357456",
    "7:123124125136137146256257347456457",
    "7:123124125136137146256257347456467",
    "7:123124125136137146256257347457467",
    "7:123124125136137146256257357456457",
    "7:123124125136137146256257357456467",
    "7:123124125136137146256257357457467",
    "7:123124125136137146256267345347456",
    "7:123124125136137146256267345357456",
    "7:123124125136137146256267345357467",
    "7:123124125136137146256267345456457",
    "7:123124125136137146256267345456467",
    "7:123124125136137146256267345457467",
    "7:123124125136137146256267347456457",
    "7:123124125136137146256267347456467",
    "7:123124125136137146256267347457467",
    "7:123124125136137146256267357456457",
    "7:123124125136137146256267357456467",
    "7:123124125136137146256267357457467",
    "7:123124125136137146256345357456467",
    "7:123124125136137146256345357456567",
    "7:123124125136137146256345357467567",
    "7:123124125136137146257267345357456",
    "7:123124125136137146257267345456457",
    "7:123124125136137146257267345456467",
    "7:123124125136137146257267345457467",
    "7:123124125136137146257267357456457",
    "7:123124125136137146257267357456467",
    "7:123124125136137146257267357457467",
    "7:123124125136137246247345346347567",
    "7:123124125136137246247345346357567",
    "7:123124125136137246247345356457567",
    "7:123124125136137246247346356457567",
    "7:123124125136137246247346357457567",
    "7:123124125136137246247356357456457",
    "7:123124125136137246256267345346347",
    "7:123124125136137246256267345346357",
    "7:123124125136137246256267345346457",
    "7:123124125136137246256267346347457",
    "7:123124125136137246256267346357457",
    "7:123124125136137246256345346357467",
    "7:123124125136137246256345346357567",
    "7:123124125136137246256345346457467",
    "7:123124125136137246256345346457567",
    "7:123124125136137246256345346467567",
    "7:123124125136137246256345347467567",
    "7:123124125136137246256346347457567",
    "7:123124125136137246256346357457467",
    "7:123124125136137246256346357457567",
    "7:123124125136137246256346357467567",
    "7:123124125136137246257267345346357",
    "7:123124125136137246257267345346457",
    "7:123124125136137246257267345347356",
    "7:123124125136137246257267345347456",
    "7:123124125136137246257267345456457",
    "7:123124125136137246257267346357456",
    "7:123124125136137246257267346456457",
    "7:123124125136137246257267347356456",
    "7:123124125136137246257267347456457",
    "7:123124125136137246257345346457467",
    "7:123124125136137246257345346457567",
    "7:123124125136137246257345346467567",
    "7:123124125136137246257345347456467",
    "7:123124125136137246257345347456567",
    "7:123124125136137246257345347467567",
    "7:123124125136137246257346357456457",
    "7:123124125136137246257346357456567",
    "7:123124125136137246257347356456457",
    "7:123124125136137246257347356456467",
    "7:123124125136137246267345346457567",
    "7:123124125136137246267345347456567",
    "7:123124125136137246267345357456567",
    "7:123124125136146156237247257345367",
    "7:123124125136146156237247257367467",
    "7:123124125136146156237247267345357",
    "7:123124125136146156237247267345567",
    "7:123124125136146156237247267357457",
    "7:123124125136146156237247267357567",
    "7:123124125136146156237247345357367",
    "7:123124125136146156237247345357467",
    "7:123124125136146156237247345357567",
    "7:123124125136146156237247345367467",
    "7:123124125136146156237247345367567",
    "7:123124125136146156237247357367457",
    "7:123124125136146156237247357367467",
    "7:123124125136146156237247357457567",
    "7:123124125136146156237247357467567",
    "7:123124125136146156237267345347467",
    "7:123124125136146156237267345347567",
    "7:123124125136146156237267347357467",
    "7:123124125136146156237267347457567",
    "7:123124125136146157167237247256267",
    "7:123124125136146157167237247256345",
    "7:123124125136146157167237247256356",
    "7:123124125136146157167237247256357",
    "7:123124125136146157167237247267345",
    "7:123124125136146157167237247267356",
    "7:123124125136146157167237247267357",
    "7:123124125136146157167237247345356",
    "7:123124125136146157167237247345357",
    "7:123124125136146157167237247356357",
    "7:123124125136146157167237247356456",
    "7:123124125136146157167237247356457",
    "7:123124125136146157167237247357457",
    "7:123124125136146157167237256267345",
    "7:123124125136146157167237256267347",
    "7:123124125136146157167237256267356",
    "7:123124125136146157167237256267357",
    "7:123124125136146157167237256267456",
    "7:123124125136146157167237256267457",
    "7:123124125136146157167237256345347",
    "7:123124125136146157167237256345356",
    "7:123124125136146157167237256345357",
    "7:123124125136146157167237256345456",
    "7:123124125136146157167237256345457",
    "7:123124125136146157167237256347356",
    "7:123124125136146157167237256347357",
    "7:123124125136146157167237256347456",
    "7:123124125136146157167237256347457",
    "7:123124125136146157167237256356357",
    "7:123124125136146157167237256356457",
    "7:123124125136146157167237256357456",
    "7:123124125136146157167237256357457",
    "7:123124125136146157167237256456457",
    "7:123124125136146157167237267345347",
    "7:123124125136146157167237267345357",
    "7:123124125136146157167237267345457",
    "7:123124125136146157167237267347357",
    "7:123124125136146157167237267347457",
    "7:123124125136146157167237267357457",
    "7:123124125136146157167237345347356",
    "7:123124125136146157167237345347456",
    "7:123124125136146157167237345356357",
    "7:123124125136146157167237345356457",
    "7:123124125136146157167237345357456",
    "7:123124125136146157167237345456457",
    "7:123124125136146157167237356357457",
    "7:123124125136146157167237357456457",
    "7:123124125136146157167256267345347",
    "7:123124125136146157167256267345357",
    "7:123124125136146157167256267357457",
    "7:123124125136146157237247256345356",
    "7:123124125136146157237247256345367",
    "7:123124125136146157237247256345567",
    "7:123124125136146157237247256356357",
    "7:123124125136146157237247256356367",
    "7:123124125136146157237247256356456",
    "7:123124125136146157237247256356457",
    "7:123124125136146157237247256356467",
    "7:123124125136146157237247256356567",
    "7:123124125136146157237247256367467",
    "7:123124125136146157237247256367567",
    "7:123124125136146157237247267345356",
    "7:123124125136146157237247267345357",
    "7:123124125136146157237247267345567",
    "7:123124125136146157237247267356357",
    "7:123124125136146157237247267356456",
    "7:123124125136146157237247267356457",
    "7:123124125136146157237247267356567",
    "7:123124125136146157237247267357457",
    "7:123124125136146157237247267357567",
    "7:123124125136146157237247345356357",
    "7:123124125136146157237247345356367",
    "7:123124125136146157237247345356457",
    "7:123124125136146157237247345356467",
    "7:123124125136146157237247345356567",
    "7:123124125136146157237247345357367",
    "7:123124125136146157237247345357467",
    "7:123124125136146157237247345357567",
    "7:123124125136146157237247345367467",
    "7:123124125136146157237247345367567",
    "7:123124125136146157237247356357456",
    "7:123124125136146157237247356357457",
    "7:123124125136146157237247356357467",
    "7:123124125136146157237247356367456",
    "7:123124125136146157237247356367457",
    "7:123124125136146157237247356367467",
    "7:123124125136146157237247356456567",
    "7:123124125136146157237247356457467",
    "7:123124125136146157237247356457567",
    "7:123124125136146157237247356467567",
    "7:123124125136146157237247357367467",
    "7:123124125136146157237247357467567",
    "7:123124125136146157237247367467567",
    "7:123124125136146157237256267345347",
    "7:123124125136146157237256267345356",
    "7:123124125136146157237256267345357",
    "7:123124125136146157237256267345456",
    "7:123124125136146157237256267345457",
    "7:123124125136146157237256267345467",
    "7:123124125136146157237256267347356",
    "7:123124125136146157237256267347357",
    "7:123124125136146157237256267347456",
    "7:123124125136146157237256267347457",
    "7:123124125136146157237256267347467",
    "7:123124125136146157237256267356357",
    "7:123124125136146157237256267356456",
    "7:123124125136146157237256267356457",
    "7:123124125136146157237256267356467",
    "7:123124125136146157237256267357456",
    "7:123124125136146157237256267357457",
    "7:123124125136146157237256267357467",
    "7:123124125136146157237256267456457",
    "7:123124125136146157237256267456467",
    "7:123124125136146157237256267457467",
    "7:123124125136146157237256345347356",
    "7:123124125136146157237256345347367",
    "7:123124125136146157237256345347456",
    "7:123124125136146157237256345347467",
    "7:123124125136146157237256345347567",
    "7:123124125136146157237256345356357",
    "7:123124125136146157237256345356367",
    "7:123124125136146157237256345356457",
    "7:123124125136146157237256345356467",
    "7:123124125136146157237256345356567",
    "7:123124125136146157237256345357367",
    "7:123124125136146157237256345357456",
    "7:123124125136146157237256345357467",
    "7:123124125136146157237256345357567",
    "7:123124125136146157237256345367456",
    "7:123124125136146157237256345367457",
    "7:123124125136146157237256345367467",
    "7:123124125136146157237256345367567",
    "7:123124125136146157237256345456457",
    "7:123124125136146157237256345456467",
    "7:123124125136146157237256345456567",
    "7:123124125136146157237256345457467",
    "7:123124125136146157237256345457567",
    "7:123124125136146157237256345467567",
    "7:123124125136146157237256347356357",
    "7:123124125136146157237256347356456",
    "7:123124125136146157237256347356457",
    "7:123124125136146157237256347356467",
    "7:123124125136146157237256347356567",
    "7:123124125136146157237256347357456",
    "7:123124125136146157237256347357467",
    "7:123124125136146157237256347367456",
    "7:123124125136146157237256347367457",
    "7:123124125136146157237256347367567",
    "7:123124125136146157237256347456457",
    "7:123124125136146157237256347456467",
    "7:123124125136146157237256347456567",
    "7:123124125136146157237256347457467",
    "7:123124125136146157237256347457567",
    "7:123124125136146157237256347467567",
    "7:123124125136146157237256356357456",
    "7:123124125136146157237256356357457",
    "7:123124125136146157237256356357467",
    "7:123124125136146157237256356367457",
    "7:123124125136146157237256356456457",
    "7:123124125136146157237256356457467",
    "7:123124125136146157237256356467567",
    "7:123124125136146157237256357367456",
    "7:123124125136146157237256357367467",
    "7:123124125136146157237256357456457",
    "7:123124125136146157237256357456467",
    "7:123124125136146157237256357457467",
    "7:123124125136146157237256357467567",
    "7:123124125136146157237256367456457",
    "7:123124125136146157237256367456467",
    "7:123124125136146157237256367456567",
    "7:123124125136146157237256367457467",
    "7:123124125136146157237256367457567",
    "7:123124125136146157237256367467567",
    "7:123124125136146157237267345347356",
    "7:123124125136146157237267345347456",
    "7:123124125136146157237267345347467",
    "7:123124125136146157237267345347567",
    "7:123124125136146157237267345356357",
    "7:123124125136146157237267345356457",
    "7:123124125136146157237267345356467",
    "7:123124125136146157237267345356567",
    "7:123124125136146157237267345357456",
    "7:123124125136146157237267345357467",
    "7:123124125136146157237267345357567",
    "7:123124125136146157237267345456457",
    "7:123124125136146157237267345456467",
    "7:123124125136146157237267345456567",
    "7:123124125136146157237267345457467",
    "7:123124125136146157237267345457567",
    "7:123124125136146157237267345467567",
    "7:123124125136146157237267347356357",
    "7:123124125136146157237267347356456",
    "7:123124125136146157237267347356457",
    "7:123124125136146157237267347356467",
    "7:123124125136146157237267347356567",
    "7:123124125136146157237267347357456",
    "7:123124125136146157237267347357467",
    "7:123124125136146157237267347456457",
    "7:123124125136146157237267347456467",
    "7:123124125136146157237267347456567",
    "7:123124125136146157237267347457467",
    "7:123124125136146157237267347457567",
    "7:123124125136146157237267356357456",
    "7:123124125136146157237267356357457",
    "7:123124125136146157237267356357467",
    "7:123124125136146157237267356456457",
    "7:123124125136146157237267356456467",
    "7:123124125136146157237267356456567",
    "7:123124125136146157237267356457467",
    "7:123124125136146157237267356457567",
    "7:123124125136146157237267356467567",
    "7:123124125136146157237267357456457",
    "7:123124125136146157237267357456467",
    "7:123124125136146157237267357456567",
    "7:123124125136146157237267357457467",
    "7:123124125136146157237345347356467",
    "7:123124125136146157237345347356567",
    "7:123124125136146157237345347367456",
    "7:123124125136146157237345347456467",
    "7:123124125136146157237345347456567",
    "7:123124125136146157237345347467567",
    "7:123124125136146157237345356357467",
    "7:123124125136146157237345356367457",
    "7:123124125136146157237345356457467",
    "7:123124125136146157237345356457567",
    "7:123124125136146157237345356467567",
    "7:123124125136146157237345357367456",
    "7:123124125136146157237345357456467",
    "7:123124125136146157237345357456567",
    "7:123124125136146157237345357467567",
    "7:123124125136146157237345367456457",
    "7:123124125136146157237345367456467",
    "7:123124125136146157237345367456567",
    "7:123124125136146157237345367457467",
    "7:123124125136146157237345367457567",
    "7:123124125136146157237345367467567",
    "7:123124125136146157237347356357456",
    "7:123124125136146157237347356357467",
    "7:123124125136146157237347356456457",
    "7:123124125136146157237347356456467",
    "7:123124125136146157237347356456567",
    "7:123124125136146157237347356457467",
    "7:123124125136146157237347356457567",
    "7:123124125136146157237347356467567",
    "7:123124125136146157237347357456467",
    "7:123124125136146157237347367456457",
    "7:123124125136146157237347367456567",
    "7:123124125136146157237347367457567",
    "7:123124125136146157237356357456457",
    "7:123124125136146157237356357456467",
    "7:123124125136146157237356357457467",
    "7:123124125136146157237356367456457",
    "7:123124125136146157237356367457467",
    "7:123124125136146157237357367456467",
    "7:123124125136146157256267345347356",
    "7:123124125136146157256267345347367",
    "7:123124125136146157256267345356357",
    "7:123124125136146157256267345356457",
    "7:123124125136146157256267345356467",
    "7:123124125136146157256267345357367",
    "7:123124125136146157256267345357467",
    "7:123124125136146157256267345367467",
    "7:123124125136146157256267347356357",
    "7:123124125136146157256267347356456",
    "7:123124125136146157256267347356457",
    "7:123124125136146157256267347356467",
    "7:123124125136146157256267347357367",
    "7:123124125136146157256267347357467",
    "7:123124125136146157256267356357457",
    "7:123124125136146157256267356357467",
    "7:123124125136146157256267356367457",
    "7:123124125136146157256267356457467",
    "7:123124125136146157256267357367457",
    "7:123124125136146157256345347356467",
    "7:123124125136146157256345347367567",
    "7:123124125136146157256345356357467",
    "7:123124125136146157256345356367457",
    "7:123124125136146157256345356457467",
    "7:123124125136146157256345357367467",
    "7:123124125136146157256345367467567",
    "7:123124125136146157256347356357456",
    "7:123124125136146157256347356357467",
    "7:123124125136146157256347356367457",
    "7:123124125136146157256347356457467",
    "7:123124125136146157256347356467567",
    "7:123124125136146157256347357467567",
    "7:123124125136146157256356357457467",
    "7:123124125136146157256357367457467",
    "7:123124125136146157267345347356467",
    "7:123124125136146157267345347356567",
    "7:123124125136146157267345347367567",
    "7:123124125136146157267345356357467",
    "7:123124125136146157267345356367457",
    "7:123124125136146157267345356457467",
    "7:123124125136146157267345356467567",
    "7:123124125136146157267345357367467",
    "7:123124125136146157267347356357456",
    "7:123124125136146157267347356357467",
    "7:123124125136146157267347356367457",
    "7:123124125136146157267347356457467",
    "7:123124125136146157267347356457567",
    "7:123124125136146157267347356467567",
    "7:123124125136146157267356357456457",
    "7:123124125136146157267356357457467",
    "7:123124125136146157267357367457467",
    "7:123124125136146157345347356467567",
    "7:123124125136146157345356367457467",
    "7:123124125136146157347356357456467",
    "7:123124125136146167237247267345356",
    "7:123124125136146167237247267356357",
    "7:123124125136146167237247267356457",
    "7:123124125136146167237247345356357",
    "7:123124125136146167237247345356457",
    "7:123124125136146167237247345356567",
    "7:123124125136146167237247345357567",
    "7:123124125136146167237247356357456",
    "7:123124125136146167237247356357457",
    "7:123124125136146167237247356457567",
    "7:123124125136146167237256267345347",
    "7:123124125136146167237256267345356",
    "7:123124125136146167237256267345357",
    "7:123124125136146167237256267345456",
    "7:123124125136146167237256267345457",
    "7:123124125136146167237256267347357",
    "7:123124125136146167237256267347457",
    "7:123124125136146167237256267356357",
    "7:123124125136146167237256267356457",
    "7:123124125136146167237256267357456",
    "7:123124125136146167237256267357457",
    "7:123124125136146167237256345347356",
    "7:123124125136146167237256345347456",
    "7:123124125136146167237256345347567",
    "7:123124125136146167237256345356357",
    "7:123124125136146167237256345356457",
    "7:123124125136146167237256345356567",
    "7:123124125136146167237256345357456",
    "7:123124125136146167237256345357567",
    "7:123124125136146167237256345456457",
    "7:123124125136146167237256345456567",
    "7:123124125136146167237256345457567",
    "7:123124125136146167237256347356357",
    "7:123124125136146167237256347356457",
    "7:123124125136146167237256347356567",
    "7:123124125136146167237256347357456",
    "7:123124125136146167237256347357567",
    "7:123124125136146167237256347456457",
    "7:123124125136146167237256347456567",
    "7:123124125136146167237256347457567",
    "7:123124125136146167237256356357457",
    "7:123124125136146167237256357456457",
    "7:123124125136146167237256357456567",
    "7:123124125136146167237256357457567",
    "7:123124125136146167237257345347356",
    "7:123124125136146167237257345347456",
    "7:123124125136146167237257345347567",
    "7:123124125136146167237257345356457",
    "7:123124125136146167237257345356567",
    "7:123124125136146167237257345456457",
    "7:123124125136146167237257345456567",
    "7:123124125136146167237257345457567",
    "7:123124125136146167237257347356457",
    "7:123124125136146167237257347456457",
    "7:123124125136146167237257356457567",
    "7:123124125136146237247345356357467",
    "7:123124125136146237247345356457567",
    "7:123124125136146237247345356467567",
    "7:123124125136146237247345367467567",
    "7:123124125136146237247356357456457",
    "7:123124125136146237247356357456467",
    "7:123124125136146237247356367457467",
    "7:123124125136146237256267345347356",
    "7:123124125136146237256267345347456",
    "7:123124125136146237256267345347467",
    "7:123124125136146237256267345356357",
    "7:123124125136146237256267345356457",
    "7:123124125136146237256267345356467",
    "7:123124125136146237256267345357456",
    "7:123124125136146237256267345357467",
    "7:123124125136146237256267345456457",
    "7:123124125136146237256267345457467",
    "7:123124125136146237256267347356357",
    "7:123124125136146237256267347356457",
    "7:123124125136146237256267347356467",
    "7:123124125136146237256267347357456",
    "7:123124125136146237256267347357467",
    "7:123124125136146237256267347456457",
    "7:123124125136146237256267347457467",
    "7:123124125136146237256267356357457",
    "7:123124125136146237256267356357467",
    "7:123124125136146237256267356457467",
    "7:123124125136146237256267357456457",
    "7:123124125136146237256267357457467",
    "7:123124125136146237256345347356467",
    "7:123124125136146237256345347356567",
    "7:123124125136146237256345347456567",
    "7:123124125136146237256345347467567",
    "7:123124125136146237256345356357467",
    "7:123124125136146237256345356457467",
    "7:123124125136146237256345356467567",
    "7:123124125136146237256345357456467",
    "7:123124125136146237256345357467567",
    "7:123124125136146237256345367456457",
    "7:123124125136146237256345367456567",
    "7:123124125136146237256345367457467",
    "7:123124125136146237256345367457567",
    "7:123124125136146237256347356357456",
    "7:123124125136146237256347356357467",
    "7:123124125136146237256347356456457",
    "7:123124125136146237256347356457467",
    "7:123124125136146237256347356457567",
    "7:123124125136146237256347356467567",
    "7:123124125136146237256347357456467",
    "7:123124125136146237256347357456567",
    "7:123124125136146237256347357467567",
    "7:123124125136146237256347367456457",
    "7:123124125136146237256347367456567",
    "7:123124125136146237256347367457567",
    "7:123124125136146237256356357457467",
    "7:123124125136146237256357367456457",
    "7:123124125136146237256357367457467",
    "7:123124125136146237257345347356467",
    "7:123124125136146237257345347456567",
    "7:123124125136146237257345347467567",
    "7:123124125136146237257345367456457",
    "7:123124125136146237257345367456567",
    "7:123124125136146237257345367467567",
    "7:123124125136146237257347356456457",
    "7:123124125136146237257347356456567",
    "7:123124125136146237257347356467567",
    "7:123124125136146237257347367456457",
    "7:123124125136146237267345347356467",
    "7:123124125136146237267345347356567",
    "7:123124125136146237267345347456567",
    "7:123124125136146237267345347467567",
    "7:123124125136146237267345356357467",
    "7:123124125136146237267345356457467",
    "7:123124125136146237267345356457567",
    "7:123124125136146237267345356467567",
    "7:123124125136146237267345357456467",
    "7:123124125136146237267345357456567",
    "7:123124125136146237267345357467567",
    "7:123124125136146237267347356357456",
    "7:123124125136146237267347356456457",
    "7:123124125136146237267347356457567",
    "7:123124125136146237267347357456467",
    "7:123124125136146237267347357456567",
    "7:123124125136146237267356357456457",
    "7:123124125136146237267356357457467",
    "7:123124125136146237345347356467567",
    "7:123124125136146256267345347356467",
    "7:123124125136146256267345356357467",
    "7:123124125136146256267345356457467",
    "7:123124125136146256267347356357467",
    "7:123124125136146256267347356457467",
    "7:123124125136146256267356357457467",
    "7:123124125136146256345347356467567",
    "7:123124125136146257267345347356467",
    "7:123124125136146257267345356357467",
    "7:123124125136146257267345356367457",
    "7:123124125136146257267345356457467",
    "7:123124125136146257267347356357456",
    "7:123124125136146257267347356357467",
    "7:123124125136146257267347356367457",
    "7:123124125136146257345347356467567",
    "7:123124125136146267345347356467567",
    "7:123124125136147167237246267345346",
    "7:123124125136147167237246267345356",
    "7:123124125136147167237246267345567",
    "7:123124125136147167237246267346347",
    "7:123124125136147167237246267346356",
    "7:123124125136147167237246267346357",
    "7:123124125136147167237246267346567",
    "7:123124125136147167237246267356357",
    "7:123124125136147167237246267356456",
    "7:123124125136147167237246267356457",
    "7:123124125136147167237246345346357",
    "7:123124125136147167237246345346457",
    "7:123124125136147167237246345346567",
    "7:123124125136147167237246345356357",
    "7:123124125136147167237246345356457",
    "7:123124125136147167237246345356567",
    "7:123124125136147167237246345357456",
    "7:123124125136147167237246345357567",
    "7:123124125136147167237246346347356",
    "7:123124125136147167237246346347357",
    "7:123124125136147167237246346347567",
    "7:123124125136147167237246346356357",
    "7:123124125136147167237246346356457",
    "7:123124125136147167237246346357456",
    "7:123124125136147167237246346357457",
    "7:123124125136147167237246346357567",
    "7:123124125136147167237246346456457",
    "7:123124125136147167237246346456567",
    "7:123124125136147167237246346457567",
    "7:123124125136147167237246356357456",
    "7:123124125136147167237246356357457",
    "7:123124125136147167237246356457567",
    "7:123124125136147167237246357456567",
    "7:123124125136147167237256267345346",
    "7:123124125136147167237256267345347",
    "7:123124125136147167237256267345456",
    "7:123124125136147167237256267346347",
    "7:123124125136147167237256267346356",
    "7:123124125136147167237256267346357",
    "7:123124125136147167237256267346456",
    "7:123124125136147167237256267346457",
    "7:123124125136147167237256267347356",
    "7:123124125136147167237256267347456",
    "7:123124125136147167237256267347457",
    "7:123124125136147167237256267456457",
    "7:123124125136147167237256345346347",
    "7:123124125136147167237256345346357",
    "7:123124125136147167237256345346457",
    "7:123124125136147167237256345346567",
    "7:123124125136147167237256345347356",
    "7:123124125136147167237256345347456",
    "7:123124125136147167237256345347567",
    "7:123124125136147167237256345356357",
    "7:123124125136147167237256345356457",
    "7:123124125136147167237256345357456",
    "7:123124125136147167237256345357567",
    "7:123124125136147167237256345456457",
    "7:123124125136147167237256345456567",
    "7:123124125136147167237256345457567",
    "7:123124125136147167237256346347356",
    "7:123124125136147167237256346347357",
    "7:123124125136147167237256346347456",
    "7:123124125136147167237256346347457",
    "7:123124125136147167237256346347567",
    "7:123124125136147167237256346356457",
    "7:123124125136147167237256346357456",
    "7:123124125136147167237256346357457",
    "7:123124125136147167237256346357567",
    "7:123124125136147167237256346456457",
    "7:123124125136147167237256346456567",
    "7:123124125136147167237256346457567",
    "7:123124125136147167237256347356357",
    "7:123124125136147167237256347356456",
    "7:123124125136147167237256347356457",
    "7:123124125136147167237256347357456",
    "7:123124125136147167237256347357567",
    "7:123124125136147167237256347456457",
    "7:123124125136147167237256347456567",
    "7:123124125136147167237256356357456",
    "7:123124125136147167237256356357457",
    "7:123124125136147167237256356456457",
    "7:123124125136147167237256357456457",
    "7:123124125136147167237256357456567",
    "7:123124125136147167237267345346347",
    "7:123124125136147167237267345346357",
    "7:123124125136147167237267345346457",
    "7:123124125136147167237267345346567",
    "7:123124125136147167237267345347356",
    "7:123124125136147167237267345347456",
    "7:123124125136147167237267345347567",
    "7:123124125136147167237267345356357",
    "7:123124125136147167237267345356457",
    "7:123124125136147167237267345357456",
    "7:123124125136147167237267345456457",
    "7:123124125136147167237267345456567",
    "7:123124125136147167237267346347356",
    "7:123124125136147167237267346347456",
    "7:123124125136147167237267346356357",
    "7:123124125136147167237267346356457",
    "7:123124125136147167237267346357456",
    "7:123124125136147167237267346357457",
    "7:123124125136147167237267346456457",
    "7:123124125136147167237267347356456",
    "7:123124125136147167237267347356457",
    "7:123124125136147167237267347357456",
    "7:123124125136147167237267356357456",
    "7:123124125136147167237267356357457",
    "7:123124125136147167237267356456457",
    "7:123124125136147167237267357456457",
    "7:123124125136147167237345346357567",
    "7:123124125136147167237345346457567",
    "7:123124125136147167237345347356567",
    "7:123124125136147167237345347456567",
    "7:123124125136147167237345356457567",
    "7:123124125136147167237345357456567",
    "7:123124125136147167237346347356457",
    "7:123124125136147167237346347456567",
    "7:123124125136147167237346356357457",
    "7:123124125136147167237346357456457",
    "7:123124125136147167237346357456567",
    "7:123124125136147167237347356357456",
    "7:123124125136147167237347356456457",
    "7:123124125136147167237347357456567",
    "7:123124125136147167237356357456457",
    "7:123124125136147167256267345346347",
    "7:123124125136147167256267345346357",
    "7:123124125136147167256267345346457",
    "7:123124125136147167256267345347356",
    "7:123124125136147167256267345347456",
    "7:123124125136147167256267345356357",
    "7:123124125136147167256267345356457",
    "7:123124125136147167256267345357456",
    "7:123124125136147167256267345456457",
    "7:123124125136147167256267346347357",
    "7:123124125136147167256267346347456",
    "7:123124125136147167256267346347457",
    "7:123124125136147167256267346357456",
    "7:123124125136147167256267346357457",
    "7:123124125136147167256267346456457",
    "7:123124125136147167256267347356357",
    "7:123124125136147167256267347356457",
    "7:123124125136147167256267347357456",
    "7:123124125136147167256267347456457",
    "7:123124125136147167256267356357457",
    "7:123124125136147167256267357456457",
    "7:123124125136147167256345346347567",
    "7:123124125136147167256345346357567",
    "7:123124125136147167256345346457567",
    "7:123124125136147167256345347456567",
    "7:123124125136147167256346347356457",
    "7:123124125136147167256346347357456",
    "7:123124125136147167256346347357567",
    "7:123124125136147167256346347456567",
    "7:123124125136147167256346356357457",
    "7:123124125136147167256346357456457",
    "7:123124125136147167256347356357456",
    "7:123124125136147167256347356456457",
    "7:123124125136147167256347357456567",
    "7:123124125136147167267345346347567",
    "7:123124125136147167267345346357567",
    "7:123124125136147167267345357456567",
    "7:123124125136147167267346347356457",
    "7:123124125136147167267346347357456",
    "7:123124125136147167267346356357457",
    "7:123124125136147167267346357456457",
    "7:123124125136147167267356357456457",
    "7:123124125136147167346347357456567",
    "7:123124125136147237246345346357567",
    "7:123124125136147237246345356457567",
    "7:123124125136147237246345356467567",
    "7:123124125136147237246345367467567",
    "7:123124125136147237246346356457567",
    "7:123124125136147237246346357457567",
    "7:123124125136147237246356357456457",
    "7:123124125136147237256345346357467",
    "7:123124125136147237256345346457567",
    "7:123124125136147237256345346467567",
    "7:123124125136147237256345347356467",
    "7:123124125136147237256345347456567",
    "7:123124125136147237256345347467567",
    "7:123124125136147237256345367456457",
    "7:123124125136147237256345367456467",
    "7:123124125136147237256345367456567",
    "7:123124125136147237256345367467567",
    "7:123124125136147237256346347456567",
    "7:123124125136147237256346347457567",
    "7:123124125136147237256346356457467",
    "7:123124125136147237256346357456457",
    "7:123124125136147237256346357456467",
    "7:123124125136147237256346357456567",
    "7:123124125136147237256346357467567",
    "7:123124125136147237256347356456457",
    "7:123124125136147237256347356456467",
    "7:123124125136147237256347356467567",
    "7:123124125136147237267345346357467",
    "7:123124125136147237267345346357567",
    "7:123124125136147237267345346457567",
    "7:123124125136147237267345346467567",
    "7:123124125136147237267345347356567",
    "7:123124125136147237267345347456567",
    "7:123124125136147237267345356457467",
    "7:123124125136147237267345356457567",
    "7:123124125136147237267345356467567",
    "7:123124125136147237267345357456467",
    "7:123124125136147237267345357456567",
    "7:123124125136147237267346347456567",
    "7:123124125136147237267346356457467",
    "7:123124125136147237267346356457567",
    "7:123124125136147237267346357456457",
    "7:123124125136147237267346357456567",
    "7:123124125136147237267347356456457",
    "7:123124125136147237267347356456567",
    "7:123124125136147237267356357456457",
    "7:123124125136147237267356357456467",
    "7:123124125136147237345346357467567",
    "7:123124125136147256267345346357467",
    "7:123124125136147256267345346367457",
    "7:123124125136147256267345347356467",
    "7:123124125136147256267345347367456",
    "7:123124125136147256267345356357467",
    "7:123124125136147256267345356457467",
    "7:123124125136147256267345357367456",
    "7:123124125136147256267345357456467",
    "7:123124125136147256267345367456457",
    "7:123124125136147256267346347356457",
    "7:123124125136147256267346347357456",
    "7:123124125136147256267346357456457",
    "7:123124125136147256267347356357467",
    "7:123124125136147256267347367456457",
    "7:123124125136147256267356357457467",
    "7:123124125136147256267357367456457",
    "7:123124125136147256345346357467567",
    "7:123124125136147256345357367456467",
    "7:123124125136147267346347357456567",
    "7:123124125136167237267346347456457",
    "7:123124125136167237267346357456457",
    "7:123124125136167246267347356357456",
    "7:123124125136167246267356357456457",
    "7:123124125136167247267345346347567",
    "7:123124125136167247267346347357456",
    "7:123124125136167247267346357456457",
    "7:123124125136167247267356357456457",
    "7:123124125136167247346347357456567",
    "7:123124135145167236246257347356456",
    "7:123124135145167236246257347356457",
    "7:123124135145167236246257347357467",
    "7:123124135145167236246257356457467",
    "7:123124135145167236247256257346347",
    "7:123124135145167236247256257346357",
    "7:123124135145167236247256257346456",
    "7:123124135145167236247256257346467",
    "7:123124135145167236247256257357367",
    "7:123124135145167236247256257357456",
    "7:123124135145167236247256257357467",
    "7:123124135145167236247256346347567",
    "7:123124135145167236247256346357456",
    "7:123124135145167236247256346357467",
    "7:123124135145167236247256347357456",
    "7:123124135145167236247256347357567",
    "7:123124135145167236247256357367456",
    "7:123124135145167236256257346347457",
    "7:123124135145167236256257346457467",
    "7:123124135145167236256257347367456",
    "7:123124135145236247256257346347357",
    "7:123124135145236247256257346357467",
    "7:123124135145236247256257357367456",
    "7:123124135145236247256257357367467",
    "7:123124135145236247256346357467567",
    "7:123124135145236247256357367456467",
    "7:123124135146156236245256345347367",
    "7:123124135146156236245256347357467",
    "7:123124135146156236245256357367457",
    "7:123124135146156236245257267345347",
    "7:123124135146156236245257267345467",
    "7:123124135146156236245257267347357",
    "7:123124135146156236245257267357467",
    "7:123124135146156236245257345347467",
    "7:123124135146156236245257345367467",
    "7:123124135146156236245257345367567",
    "7:123124135146156236245257347357467",
    "7:123124135146156236245257347367567",
    "7:123124135146156236245257357367467",
    "7:123124135146156236247256257347367",
    "7:123124135146156236247256357367457",
    "7:123124135146156236247257347367567",
    "7:123124135146156236256257347367457",
    "7:123124135146157167236245257346347",
    "7:123124135146157167236245257347367",
    "7:123124135146157167236245345347367",
    "7:123124135146157167236247256257345",
    "7:123124135146157167236247256257367",
    "7:123124135146157167236247256345347",
    "7:123124135146157167236247256345367",
    "7:123124135146157167236247256345456",
    "7:123124135146157167236247256347367",
    "7:123124135146157167236247257345367",
    "7:123124135146157167236256257346347",
    "7:123124135146157167236256257347456",
    "7:123124135146157236245267345347567",
    "7:123124135146157236247256345347567",
    "7:123124135146157236247256345367456",
    "7:123124135146157236247256347367456",
    "7:123124135146157236247347367456567",
    "7:123124135146157236256257345347467",
    "7:123124135146157245256267347356467",
    "7:123124125126137147157267345346367567",
    "7:123124125126137147157267345367467567",
    "7:123124125126137147157267346356467567",
    "7:123124125126137147257267345346357367",
    "7:123124125126137147257267345346357467",
    "7:123124125126137147257267345356357467",
    "7:123124125126137147257267345356367457",
    "7:123124125126137147257267345356367467",
    "7:123124125126137147257267345357367467",
    "7:123124125126137147257267357367457467",
    "7:123124125126137147257345346357467567",
    "7:123124125126137147257345356367457467",
    "7:123124125126137147257346356357457467",
    "7:123124125136137146147156257267345357",
    "7:123124125136137146147156257267357457",
    "7:123124125136137146147256257345356357",
    "7:123124125136137146147256257345356457",
    "7:123124125136137146147256257356357456",
    "7:123124125136137146147256267345356357",
    "7:123124125136137146147256267345356457",
    "7:123124125136137146147256267356357456",
    "7:123124125136137146147256267356357457",
    "7:123124125136137146147256345356457567",
    "7:123124125136137146147256356357456457",
    "7:123124125136137146147267345356457567",
    "7:123124125136137146147267356357456457",
    "7:123124125136137146157247256267345347",
    "7:123124125136137146157247256267345456",
    "7:123124125136137146157247256267347356",
    "7:123124125136137146157247256267347456",
    "7:123124125136137146157247256267347457",
    "7:123124125136137146157247256267456457",
    "7:123124125136137146157247256345347456",
    "7:123124125136137146157247256345347467",
    "7:123124125136137146157247256345347567",
    "7:123124125136137146157247256345456457",
    "7:123124125136137146157247256345456467",
    "7:123124125136137146157247256345456567",
    "7:123124125136137146157247256345467567",
    "7:123124125136137146157247256347356456",
    "7:123124125136137146157247256347456457",
    "7:123124125136137146157247256347456467",
    "7:123124125136137146157247256347456567",
    "7:123124125136137146157247256347457567",
    "7:123124125136137146157247256347467567",
    "7:123124125136137146157247267345347456",
    "7:123124125136137146157247267345356457",
    "7:123124125136137146157247267345456457",
    "7:123124125136137146157247267345456567",
    "7:123124125136137146157247267345457567",
    "7:123124125136137146157247267347456457",
    "7:123124125136137146157247267347456567",
    "7:123124125136137146157247267347457567",
    "7:123124125136137146157247267356456457",
    "7:123124125136137146157247267356456567",
    "7:123124125136137146157247267356457567",
    "7:123124125136137146247256257345347356",
    "7:123124125136137146247256257345347456",
    "7:123124125136137146247256257345347467",
    "7:123124125136137146247256257345356357",
    "7:123124125136137146247256257345356467",
    "7:123124125136137146247256257347356357",
    "7:123124125136137146247256257347356456",
    "7:123124125136137146247256257347356467",
    "7:123124125136137146247256257347357467",
    "7:123124125136137146247256257347456467",
    "7:123124125136137146247256257356357467",
    "7:123124125136137146247256267345347356",
    "7:123124125136137146247256267345347456",
    "7:123124125136137146247256267345356357",
    "7:123124125136137146247256267345356457",
    "7:123124125136137146247256267345357456",
    "7:123124125136137146247256267345456457",
    "7:123124125136137146247256267347356456",
    "7:123124125136137146247256267347356457",
    "7:123124125136137146247256267347357456",
    "7:123124125136137146247256267347456457",
    "7:123124125136137146247256267356357456",
    "7:123124125136137146247256267356357457",
    "7:123124125136137146247256267356456457",
    "7:123124125136137146247256267357456457",
    "7:123124125136137146247256345347456567",
    "7:123124125136137146247256345347467567",
    "7:123124125136137146247256345356357467",
    "7:123124125136137146247256345356457467",
    "7:123124125136137146247256345356457567",
    "7:123124125136137146247256345356467567",
    "7:123124125136137146247256345357456467",
    "7:123124125136137146247256345357456567",
    "7:123124125136137146247256345357467567",
    "7:123124125136137146247256347356456457",
    "7:123124125136137146247256347356457567",
    "7:123124125136137146247256347357456467",
    "7:123124125136137146247256347357456567",
    "7:123124125136137146247256347357467567",
    "7:123124125136137146247256356357456457",
    "7:123124125136137146247256356357456467",
    "7:123124125136137146247256356357457467",
    "7:123124125136137146247257267345347456",
    "7:123124125136137146247257267345356357",
    "7:123124125136137146247257267345357456",
    "7:123124125136137146247257267347357456",
    "7:123124125136137146247257267356357456",
    "7:123124125136137146247257345347456567",
    "7:123124125136137146247257345347467567",
    "7:123124125136137146247257345356467567",
    "7:123124125136137146247257345357456467",
    "7:123124125136137146247257345357456567",
    "7:123124125136137146247257345357467567",
    "7:123124125136137146247257356357456467",
    "7:123124125136137146247267345347456567",
    "7:123124125136137146247267345356457567",
    "7:123124125136137146247267345357456567",
    "7:123124125136137146247267347357456567",
    "7:123124125136137146256257345347456467",
    "7:123124125136137146256257345357456467",
    "7:123124125136137146256257347357456467",
    "7:123124125136137146256267345347456467",
    "7:123124125136137146256267345357456467",
    "7:123124125136137146257267345357456467",
    "7:123124125136137246256345346357467567",
    "7:123124125136137246257267346357456457",
    "7:123124125136137246257267347356456457",
    "7:123124125136146156237247257345367467",
    "7:123124125136146156237247257367467567",
    "7:123124125136146156237247267345357567",
    "7:123124125136146156237247267357457567",
    "7:123124125136146156237247345357367467",
    "7:123124125136146156237247345357467567",
    "7:123124125136146156237247357367457467",
    "7:123124125136146157167237247256267345",
    "7:123124125136146157167237247256267356",
    "7:123124125136146157167237247256345356",
    "7:123124125136146157167237247256345357",
    "7:123124125136146157167237247256356357",
    "7:123124125136146157167237247256356456",
    "7:123124125136146157167237247256356457",
    "7:123124125136146157167237247256357457",
    "7:123124125136146157167237247267345356",
    "7:123124125136146157167237247267345357",
    "7:123124125136146157167237247267356357",
    "7:123124125136146157167237247267356457",
    "7:123124125136146157167237247267357457",
    "7:123124125136146157167237247345356357",
    "7:123124125136146157167237247345356457",
    "7:123124125136146157167237247356357456",
    "7:123124125136146157167237247356357457",
    "7:123124125136146157167237256267345347",
    "7:123124125136146157167237256267345356",
    "7:123124125136146157167237256267345357",
    "7:123124125136146157167237256267345456",
    "7:123124125136146157167237256267345457",
    "7:123124125136146157167237256267347357",
    "7:123124125136146157167237256267347457",
    "7:123124125136146157167237256267356357",
    "7:123124125136146157167237256267356457",
    "7:123124125136146157167237256267357456",
    "7:123124125136146157167237256267357457",
    "7:123124125136146157167237256345347356",
    "7:123124125136146157167237256345347456",
    "7:123124125136146157167237256345356357",
    "7:123124125136146157167237256345356457",
    "7:123124125136146157167237256345357456",
    "7:123124125136146157167237256345456457",
    "7:123124125136146157167237256347356357",
    "7:123124125136146157167237256347356457",
    "7:123124125136146157167237256347357456",
    "7:123124125136146157167237256347456457",
    "7:123124125136146157167237256356357457",
    "7:123124125136146157167237256357456457",
    "7:123124125136146157237247256345356357",
    "7:123124125136146157237247256345356367",
    "7:123124125136146157237247256345356457",
    "7:123124125136146157237247256345356467",
    "7:123124125136146157237247256345356567",
    "7:123124125136146157237247256345367467",
    "7:123124125136146157237247256345367567",
    "7:123124125136146157237247256356357456",
    "7:123124125136146157237247256356357467",
    "7:123124125136146157237247256356367457",
    "7:123124125136146157237247256356367467",
    "7:123124125136146157237247256356467567",
    "7:123124125136146157237247256367467567",
    "7:123124125136146157237247267345356357",
    "7:123124125136146157237247267345356457",
    "7:123124125136146157237247267345356567",
    "7:123124125136146157237247267345357567",
    "7:123124125136146157237247267356357456",
    "7:123124125136146157237247267356357457",
    "7:123124125136146157237247267356456567",
    "7:123124125136146157237247267356457567",
    "7:123124125136146157237247345356357467",
    "7:123124125136146157237247345356367457",
    "7:123124125136146157237247345356367467",
    "7:123124125136146157237247345356457467",
    "7:123124125136146157237247345356457567",
    "7:123124125136146157237247345356467567",
    "7:123124125136146157237247345357467567",
    "7:123124125136146157237247345367467567",
    "7:123124125136146157237247356357456457",
    "7:123124125136146157237247356357456467",
    "7:123124125136146157237247356367457467",
    "7:123124125136146157237256267345347356",
    "7:123124125136146157237256267345347456",
    "7:123124125136146157237256267345347467",
    "7:123124125136146157237256267345356357",
    "7:123124125136146157237256267345356457",
    "7:123124125136146157237256267345356467",
    "7:123124125136146157237256267345357456",
    "7:123124125136146157237256267345357467",
    "7:123124125136146157237256267345456457",
    "7:123124125136146157237256267345456467",
    "7:123124125136146157237256267345457467",
    "7:123124125136146157237256267347356357",
    "7:123124125136146157237256267347356456",
    "7:123124125136146157237256267347356457",
    "7:123124125136146157237256267347356467",
    "7:123124125136146157237256267347357456",
    "7:123124125136146157237256267347357467",
    "7:123124125136146157237256267347456457",
    "7:123124125136146157237256267347456467",
    "7:123124125136146157237256267347457467",
    "7:123124125136146157237256267356357456",
    "7:123124125136146157237256267356357457",
    "7:123124125136146157237256267356357467",
    "7:123124125136146157237256267356456457",
    "7:123124125136146157237256267356457467",
    "7:123124125136146157237256267357456457",
    "7:123124125136146157237256267357456467",
    "7:123124125136146157237256267357457467",
    "7:123124125136146157237256345347356467",
    "7:123124125136146157237256345347356567",
    "7:123124125136146157237256345347367456",
    "7:123124125136146157237256345347367567",
    "7:123124125136146157237256345347456467",
    "7:123124125136146157237256345347456567",
    "7:123124125136146157237256345347467567",
    "7:123124125136146157237256345356357467",
    "7:123124125136146157237256345356367457",
    "7:123124125136146157237256345356457467",
    "7:123124125136146157237256345357367456",
    "7:123124125136146157237256345357367467",
    "7:123124125136146157237256345357456467",
    "7:123124125136146157237256345367456457",
    "7:123124125136146157237256345367457467",
    "7:123124125136146157237256345367457567",
    "7:123124125136146157237256345367467567",
    "7:123124125136146157237256347356357456",
    "7:123124125136146157237256347356357467",
    "7:123124125136146157237256347356456457",
    "7:123124125136146157237256347356457467",
    "7:123124125136146157237256347356467567",
    "7:123124125136146157237256347357456467",
    "7:123124125136146157237256347367456457",
    "7:123124125136146157237256347367456567",
    "7:123124125136146157237256347367457567",
    "7:123124125136146157237256356357457467",
    "7:123124125136146157237256357367456467",
    "7:123124125136146157237267345347356467",
    "7:123124125136146157237267345347356567",
    "7:123124125136146157237267345347456567",
    "7:123124125136146157237267345347467567",
    "7:123124125136146157237267345356357467",
    "7:123124125136146157237267345356457467",
    "7:123124125136146157237267345356457567",
    "7:123124125136146157237267345356467567",
    "7:123124125136146157237267345357456467",
    "7:123124125136146157237267347356357456",
    "7:123124125136146157237267347356456457",
    "7:123124125136146157237267347356456567",
    "7:123124125136146157237267347356457567",
    "7:123124125136146157237267347357456467",
    "7:123124125136146157237267356357456457",
    "7:123124125136146157237267356357456467",
    "7:123124125136146157237267356357457467",
    "7:123124125136146157237345347356467567",
    "7:123124125136146157237347356357456467",
    "7:123124125136146157256267345347356467",
    "7:123124125136146157256267345356357467",
    "7:123124125136146157256267345356457467",
    "7:123124125136146157256267347356357467",
    "7:123124125136146157256267347356457467",
    "7:123124125136146157256267356357457467",
    "7:123124125136146157267345347356467567",
    "7:123124125136146167237247267345356357",
    "7:123124125136146167237247267345356457",
    "7:123124125136146167237247345356457567",
    "7:123124125136146167237247356357456457",
    "7:123124125136146167237256267345347356",
    "7:123124125136146167237256267345347456",
    "7:123124125136146167237256267345356357",
    "7:123124125136146167237256267345356457",
    "7:123124125136146167237256267345357456",
    "7:123124125136146167237256267345456457",
    "7:123124125136146167237256267356357457",
    "7:123124125136146167237256267357456457",
    "7:123124125136146167237256345347356567",
    "7:123124125136146167237256345347456567",
    "7:123124125136146167237256347357456567",
    "7:123124125136146167237257345347356567",
    "7:123124125136146167237257345347456567",
    "7:123124125136146237256267345347356467",
    "7:123124125136146237256267345356357467",
    "7:123124125136146237256267345356457467",
    "7:123124125136146237256267347356357467",
    "7:123124125136146237256267347356457467",
    "7:123124125136146237256267356357457467",
    "7:123124125136146237256345347356467567",
    "7:123124125136146237257345347356467567",
    "7:123124125136147167237246267345346347",
    "7:123124125136147167237246267345346357",
    "7:123124125136147167237246267345346567",
    "7:123124125136147167237246267345356357",
    "7:123124125136147167237246267345356457",
    "7:123124125136147167237246267346347356",
    "7:123124125136147167237246267346356357",
    "7:123124125136147167237246267346356457",
    "7:123124125136147167237246267346357457",
    "7:123124125136147167237246267356357456",
    "7:123124125136147167237246345346357567",
    "7:123124125136147167237246345346457567",
    "7:123124125136147167237246345356457567",
    "7:123124125136147167237246345357456567",
    "7:123124125136147167237246346347356457",
    "7:123124125136147167237246346347357456",
    "7:123124125136147167237246346347357567",
    "7:123124125136147167237246346356357457",
    "7:123124125136147167237246346357456457",
    "7:123124125136147167237246346357456567",
    "7:123124125136147167237246356357456457",
    "7:123124125136147167237256267345346347",
    "7:123124125136147167237256267345346357",
    "7:123124125136147167237256267345346457",
    "7:123124125136147167237256267345347356",
    "7:123124125136147167237256267345347456",
    "7:123124125136147167237256267345456457",
    "7:123124125136147167237256267346347356",
    "7:123124125136147167237256267346347456",
    "7:123124125136147167237256267346356457",
    "7:123124125136147167237256267346357456",
    "7:123124125136147167237256267346456457",
    "7:123124125136147167237256267347356456",
    "7:123124125136147167237256267347456457",
    "7:123124125136147167237256345346347567",
    "7:123124125136147167237256345346357567",
    "7:123124125136147167237256345346457567",
    "7:123124125136147167237256345347456567",
    "7:123124125136147167237256346347356457",
    "7:123124125136147167237256346347357456",
    "7:123124125136147167237256346347456567",
    "7:123124125136147167237256346357456457",
    "7:123124125136147167237256346357456567",
    "7:123124125136147167237256347356357456",
    "7:123124125136147167237256347356456457",
    "7:123124125136147167237256347357456567",
    "7:123124125136147167237267345346347567",
    "7:123124125136147167237267346356357457",
    "7:123124125136147167237267346357456457",
    "7:123124125136147167237267356357456457",
    "7:123124125136147167256267346347357456",
    "7:123124125136147167256267346357456457",
    "7:123124125136147237256345346357467567",
    "7:123124125136147237256345347356467567",
    "7:123124135145167236247256257346347357",
    "7:123124135145167236247256257346357467",
    "7:123124135145167236247256257357367456",
    "7:123124135145236247256257346347357456",
    "7:123124135145236247256257357367456467",
    "7:123124135146156236245257267345347467",
    "7:123124135146156236245257267347357467",
    "7:123124135146157167236247256257345347",
    "7:123124135146157167236247256257345367",
    "7:123124135146157167236247256257345456",
    "7:123124135146157167236247257345367456",
    "7:123124125126137147257267345356367457467",
    "7:123124125136137146147256257356357456457",
    "7:123124125136137146147256267356357456457",
    "7:123124125136137146157247256267345347356",
    "7:123124125136137146157247256267345347456",
    "7:123124125136137146157247256267345456457",
    "7:123124125136137146157247256267347356456",
    "7:123124125136137146157247256267347456457",
    "7:123124125136137146157247256345347456467",
    "7:123124125136137146157247256345347456567",
    "7:123124125136137146157247256345347467567",
    "7:123124125136137146157247256347356456457",
    "7:123124125136137146157247256347356456467",
    "7:123124125136137146157247267345347456567",
    "7:123124125136137146157247267345356457567",
    "7:123124125136137146247256257345347356467",
    "7:123124125136137146247256257345356357467",
    "7:123124125136137146247256257347356357456",
    "7:123124125136137146247256257347356456467",
    "7:123124125136137146247256267347356456457",
    "7:123124125136137146247256267356357456457",
    "7:123124125136146156237247257345367467567",
    "7:123124125136146157167237247256267345356",
    "7:123124125136146157167237247256267356357",
    "7:123124125136146157167237247256267356456",
    "7:123124125136146157167237247256267356457",
    "7:123124125136146157167237247256345356357",
    "7:123124125136146157167237247256345356457",
    "7:123124125136146157167237247256356357456",
    "7:123124125136146157167237247256356357457",
    "7:123124125136146157167237247267345356357",
    "7:123124125136146157167237247267345356457",
    "7:123124125136146157167237247267356357457",
    "7:123124125136146157167237247356357456457",
    "7:123124125136146157167237256267345347356",
    "7:123124125136146157167237256267345347456",
    "7:123124125136146157167237256267345356357",
    "7:123124125136146157167237256267345356457",
    "7:123124125136146157167237256267345357456",
    "7:123124125136146157167237256267345456457",
    "7:123124125136146157167237256267356357457",
    "7:123124125136146157167237256267357456457",
    "7:123124125136146157237247256345356357467",
    "7:123124125136146157237247256345356367457",
    "7:123124125136146157237247256345356367467",
    "7:123124125136146157237247256345356467567",
    "7:123124125136146157237247256345367467567",
    "7:123124125136146157237247256356367457467",
    "7:123124125136146157237247267345356457567",
    "7:123124125136146157237247267356357456457",
    "7:123124125136146157237256267345347356467",
    "7:123124125136146157237256267345356357467",
    "7:123124125136146157237256267345356457467",
    "7:123124125136146157237256267345357456467",
    "7:123124125136146157237256267347356357456",
    "7:123124125136146157237256267347356357467",
    "7:123124125136146157237256267347356456457",
    "7:123124125136146157237256267347356457467",
    "7:123124125136146157237256267347357456467",
    "7:123124125136146157237256267356357457467",
    "7:123124125136146157237256345357367456467",
    "7:123124125136147167237246267345346347567",
    "7:123124125136147167237246267346347356457",
    "7:123124125136147167237246267346356357457",
    "7:123124125136147167237246267356357456457",
    "7:123124125136147167237246346347357456567",
    "7:123124125136147167237256267346357456457",
    "7:123124125136147167237256267347356456457",
    "7:123124135145167236247256257346347357456",
    "7:123124135146157167236247256257345347367",
    "7:123124125136137146157247256267347356456457",
    "7:123124125136137146247256257347356357456467",
    "7:123124125136146157167237247256267345356357",
    "7:123124125136146157167237247256267345356457",
    "7:123124125136146157167237247256267356357456",
    "7:123124125136146157167237247256356357456457",
    "7:123124125136146157237247256345356367457467",
    "7:123124135146157167236247256257345347367456",
    "7:123124125136146157167237247256267356357456457"


==> anc/ineq_tightpath <==
1 31/35 4/5 27/35 27/35 26/35 193/315 24/35 24/35 24/35 24/35 23/35 23/35 23/35 5/7 143/315 22/35 22/35 22/35 22/35 143/315 134/315 157/315 34/105 22/35 134/315 157/315 157/315 157/315 157/315 3/5 3/5 4/7 4/7 4/7 3/5 4/7 3/5 4/7 4/7 3/5 4/7 3/5 19/35 19/35 19/35 5/7 34/105 3/5 3/5 61/315 61/315 52/315 4/15 4/63 116/315 52/315 107/315 107/315 148/315 107/315 4/15 107/315 107/315 107/315 19/35 18/35 18/35 19/35 19/35 18/35 19/35 19/35 18/35 19/35 18/35 19/35 107/315 52/315 107/315 107/315 4/63 5/21 107/315 43/315 14/45 14/45 139/315 14/45 5/21 5/21 14/45 14/45 22/105 18/35 14/45 121/315 26/63 121/315 26/63 22/105 22/105 4/7 18/35 139/315 18/35 18/35 14/45 5/21 5/21 14/45 14/45 26/63 26/63 121/315 121/315 121/315 26/63 121/315 121/315 26/63 26/63 121/315 26/63 26/63 26/63 26/63 26/63 17/35 17/35 17/35 17/35 17/35 16/35 16/35 17/35 16/35 16/35 17/35 17/35 17/35 17/35 17/35 16/35 17/35 17/35 3/7 3/7 3/5 -4/105 43/315 22/105 107/315 22/105 22/105 18/35 18/35 17/35 18/35 17/35 -53/315 34/315 5/63 5/63 -4/105 -2/21 -1/15 -62/315 14/45 -2/21 5/63 5/63 5/63 34/315 5/63 -2/21 5/63 -62/315 -1/45 5/63 16/315 16/315 19/105 19/105 16/315 -1/45 16/315 5/63 19/105 -1/45 89/315 16/105 19/105 16/105 16/105 16/105 5/63 -16/315 5/63 -2/21 -16/315 -16/315 16/63 14/45 16/63 121/315 16/63 19/105 16/63 16/315 19/105 19/105 16/315 -1/45 16/315 71/315 16/45 71/315 89/315 71/315 71/315 16/63 89/315 16/63 16/105 16/63 16/63 71/315 89/315 18/35 16/45 14/45 89/315 16/45 89/315 16/45 16/63 5/63 71/315 16/63 16/63 71/315 16/105 16/105 5/63 16/63 16/63 16/63 16/63 3/7 3/7 17/35 3/7 3/7 3/7 3/7 2/5 16/45 3/7 17/35 16/45 16/45 3/7 3/7 16/45 3/7 3/7 16/45 16/45 3/7 16/45 17/35 16/315 71/315 16/63 226/315 -13/105 19/105 16/315 -1/45 -13/105 -13/105 16/315 16/63 16/63 71/315 71/315 71/315 16/63 16/63 19/105 -71/315 -16/315 -13/105 16/105 16/105 -16/315 13/105 16/63 13/105 16/315 16/315 16/63 16/315 16/45 71/315 16/105 89/315 71/315 16/105 16/105 16/105 71/315 16/105 71/315 1/45 -16/315 16/105 -16/315 -16/315 1/45 -16/315 1/45 71/315 103/315 62/315 16/63 13/105 62/315 71/315 71/315 103/315 103/315 62/315 13/105 16/63 62/315 13/105 71/315 13/105 71/315 17/35 16/63 103/315 89/315 16/63 16/63 103/315 13/105 16/315 71/315 62/315 281/315 13/105 16/315 16/315 16/315 16/315 16/315 16/315 62/315 71/315 2/21 2/21 2/21 13/105 3/7 16/35 2/5 103/315 3/7 103/315 3/7 3/7 62/315 103/315 62/315 13/105 13/105 71/315 13/105 62/315 16/63 71/315 94/315 71/315 17/63 17/63 94/315 94/315 17/63 94/315 71/315 94/315 94/315 71/315 13/105 13/105 3/7 3/7 2/5 16/63 103/315 3/7 3/7 71/315 62/315 81/35 13/105 16/315 16/315 62/315 71/315 94/315 94/315 94/315 94/315 94/315 71/315 94/315 71/315 71/315 17/63 94/315 94/315 94/315 94/315 17/63 94/315 71/315 94/315 71/315 94/315 94/315 71/315 13/35 13/35 2/5 2/5 2/5 2/5 2/5 13/35 2/5 13/35 12/35 13/35 13/35 13/35 13/35 2/5 11/35 18/35 17/35 -13/35 -1/45 -16/105 -16/105 -13/105 -16/105 1/45 5/63 1/45 16/105 1/45 13/105 16/105 71/315 13/105 13/105 2/21 121/315 71/315 16/105 71/315 13/105 13/105 16/35 103/315 2/5 103/315 2/5 2/5 16/35 103/315 -158/315 -167/315 -16/45 -16/315 -16/63 -89/315 -16/63 -89/315 16/315 16/315 1/45 -5/63 -2/315 -16/315 1/45 1/45 13/105 -2/315 -5/63 -2/315 -11/315 -11/315 -2/315 -2/315 -2/315 -3/7 -16/105 -16/105 -16/105 -199/315 -89/315 -5/63 -22/105 -22/105 -22/105 -19/105 -5/63 -121/315 -89/315 -16/63 16/315 -16/45 -19/105 -19/105 16/63 -5/63 -16/35 -19/105 -14/45 -19/105 -89/315 -19/105 16/45 -89/315 -14/45 -17/35 -14/45 13/105 62/315 62/315 16/105 62/315 1/45 13/105 -89/315 -22/105 -22/105 -19/105 -5/63 -121/315 -89/315 -11/315 -11/315 -2/315 -11/315 -5/63 -2/315 -2/315 13/105 -2/315 -22/105 -11/315 -2/315 -2/315 -5/63 -11/315 -5/63 -16/105 16/315 -2/315 -19/105 -5/63 -89/315 -2/315 -22/105 -2/315 16/35 -89/315 -19/105 -89/315 -5/63 -14/45 -5/63 -89/315 -14/45 -17/35 -22/105 -34/315 -2/315 -43/315 -2/315 -5/63 -2/315 -2/315 -19/105 -43/315 -2/315 -22/105 -43/315 -34/315 -11/315 2/21 2/21 1/45 -11/315 -34/315 2/21 2/21 -34/315 -34/315 -4/63 1/15 1/15 -4/63 -2/315 -11/315 -2/315 -2/315 -11/315 -43/315 -4/63 71/315 71/315 1/15 1/45 -2/315 62/315 1/45 1/15 -2/315 1/45 -2/315 62/315 -2/315 -2/315 -22/105 -4/63 -43/315 -11/315 199/315 -22/105 1/45 -11/315 -2/315 2/21 -11/315 -11/315 -34/315 71/315 1/15 1/45 1/15 2/21 1/15 62/315 1/15 1/45 -2/315 1/45 -43/315 -34/315 -2/315 -34/315 -43/315 -43/315 -2/315 199/315 -22/105 53/315 62/315 53/315 53/315 53/315 13/105 -2/315 1/15 1/15 1/15 -11/315 62/315 13/105 1/15 -2/315 1/15 1/45 -2/315 1/15 4/105 1/15 2/21 -11/315 1/15 -34/315 -34/315 -5/63 -34/315 -22/105 -43/315 -52/315 -5/63 2/21 -34/315 -11/315 -34/315 -11/315 -22/105 -121/315 -43/315 -43/315 -43/315 1/45 53/315 62/315 53/315 1/15 44/315 1/45 16/63 62/315 16/315 62/315 17/63 53/315 -2/315 44/315 62/315 71/315 71/315 17/63 62/315 62/315 -2/315 53/315 1/15 53/315 199/315 -2/315 -2/315 -2/315 -11/315 -43/315 -4/63 1/45 71/315 1/15 1/45 -2/315 62/315 199/315 1/15 -2/315 1/45 -2/315 62/315 -2/315 -2/315 -22/105 -4/63 -43/315 -11/315 647/315 -22/105 53/315 44/315 53/315 44/315 44/315 44/315 53/315 2/5 76/315 53/315 76/315 2/21 17/63 44/315 -2/315 1/9 44/315 1/15 44/315 53/315 53/315 13/105 44/315 1/15 1/15 62/315 2/21 2/21 -2/315 53/315 -34/315 1/15 1/15 44/315 1/15 1/15 -11/315 62/315 1/15 1/15 44/315 2/21 -2/315 2/21 53/315 2/5 53/315 17/63 53/315 17/63 62/315 2/21 2/21 2/21 17/63 2/21 44/315 1/15 -11/315 -34/315 -22/105 1/15 1/15 44/315 62/315 1/15 1/15 1/15 -34/315 -34/315 -5/63 12/35 13/35 12/35 12/35 11/35 13/35 76/315 53/315 12/35 13/35 76/315 12/35 11/35 53/315 1/15 76/315 62/315 13/35 13/35 13/35 62/315 13/35 13/35 13/35 62/315 13/35 38/63 -5/21 1/15 -4/63 -2/315 -5/21 -5/21 -11/315 44/315 1/15 1/9 1/9 44/315 38/63 208/105 3/7 38/63 -34/315 -17/35 -34/315 -26/63 -14/45 -5/21 -2/315 2/21 1/15 -34/315 11/15 -34/315 1/15 -2/315 -22/105 -4/63 -43/315 -5/21 -4/63 -11/315 -14/45 -14/45 -22/105 -22/105 -11/315 44/315 44/315 44/315 44/315 1/15 44/315 94/315 -34/315 71/315 1/15 -2/315 1/15 -34/315 -22/105 -26/63 -107/315 -18/35 -43/315 -52/315 -22/105 -5/21 1/15 -43/315 53/315 53/315 -11/315 1/15 2/21 4/105 -11/315 -11/315 -11/315 -11/315 -11/315 53/315 62/315 4/105 -2/315 53/315 4/105 -43/315 4/105 -2/315 -11/315 -11/315 -52/315 -2/315 -11/315 -11/315 -11/315 -107/315 -52/315 -5/21 38/63 -5/21 1/15 4/105 44/315 1/105 1/105 1/15 -4/63 -4/63 -43/315 1/15 17/63 44/315 1/15 1/15 4/105 -4/63 -4/63 1/15 -43/315 -34/315 -34/315 -34/315 62/315 44/315 1/15 44/315 1/15 -2/315 -43/315 -43/315 -4/63 13/35 76/315 53/315 62/315 76/315 53/315 53/315 53/315 1/9 53/315 4/105 4/105 44/315 4/105 44/315 4/105 -11/315 -11/315 4/105 -2/315 -11/315 53/315 4/105 44/315 -11/315 1/9 -11/315 -11/315 -11/315 -11/315 -11/315 4/105 38/63 -11/315 -11/315 -11/315 -11/315 44/315 -11/315 4/105 -11/315 -52/315 -11/315 -29/315 -52/315 -4/63 -5/21 -5/21 -52/315 38/63 -5/21 4/105 4/105 -5/21 -52/315 638/315 -5/21 -5/21 -5/21 -4/63 -5/21 76/315 76/315 1/9 1/15 1/15 1/9 1/15 4/105 4/105 13/35 44/315 67/315 44/315 44/315 76/315 44/315 -4/63 1/9 1/9 44/315 1/15 -4/63 -4/63 -4/63 -43/315 26/315 4/105 76/315 1/9 4/105 1/15 4/105 13/35 67/315 53/315 44/315 76/315 44/315 53/315 17/63 44/315 76/315 76/315 1/105 1/9 1/105 4/105 -4/63 1/9 7/9 4/105 -4/63 -43/315 1/15 1/15 1/105 1/9 -4/63 4/105 -43/315 -43/315 -43/315 -43/315 44/315 1/15 76/315 1/15 7/9 4/105 -4/63 -14/45 4/105 4/105 -14/45 -14/45 -14/45 4/105 -2/105 -2/105 1/105 -4/63 1/105 -4/63 -4/63 13/35 11/35 76/315 13/35 11/35 67/315 76/315 67/315 76/315 11/35 44/315 76/315 17/63 76/315 1/15 26/315 1/105 44/315 1/9 4/105 76/315 4/105 1/105 1/9 1/9 11/5 1/105 -4/63 1/15 4/105 1/9 4/105 58/315 67/315 1/9 67/315 1/9 1/9 1/9 7/45 1/9 58/315 1/9 67/315 58/315 1/9 67/315 11/35 76/315 4/105 4/105 -14/45 4/105 67/315 67/315 67/315 67/315 58/315 1/9 67/315 1/9 67/315 2/7 2/7 9/35 2/7 1/5 16/35 103/315 2/5 -71/105 -16/105 -17/35 -17/35 -176/315 1/45 -43/315 -43/315 -43/315 -19/105 -34/315 -2/315 -5/21 -5/21 -34/315 -5/21 -4/15 -14/45 -5/21 -5/21 -5/21 -19/105 -19/105 -22/105 -14/45 -4/63 -22/105 -4/63 -11/315 4/105 -29/315 -11/315 1/45 -11/315 -11/315 -4/63 4/105 -4/63 62/315 -2/315 53/315 -11/315 -2/315 -11/315 -4/63 1/105 2/21 -11/315 -43/315 4/105 44/315 44/315 4/105 1/15 -4/63 -4/63 1/105 16/35 17/63 2/21 -11/315 44/315 -2/315 -11/315 12/35 53/315 12/35 12/35 12/35 12/35 53/315 -59/63 -121/315 -194/315 -194/315 -31/45 -194/315 -18/35 -29/45 -194/315 -5/21 -26/63 -107/315 -148/315 -14/45 -19/35 -139/315 -139/315 -107/315 -26/63 -148/315 -34/315 -5/21 -52/315 1/15 -43/315 -22/105 -52/315 -43/315 -5/21 -139/315 -116/315 -26/63 -107/315 -5/21 -107/315 -139/315 -25/63 -116/315 -25/63 -5/21 -116/315 -139/315 -14/45 -139/315 -116/315 -4/63 -22/105 -11/315 -4/63 -22/105 -4/63 -22/105 -11/315 -4/63 -5/21 -107/315 -29/315 -43/315 -4/63 4/105 -52/315 -61/315 -107/315 -52/315 -52/315 -52/315 -52/315 -61/315 -4/15 -4/63 -29/315 -61/315 -38/315 -34/315 -52/315 4/105 -52/315 -43/315 -29/315 4/105 -52/315 -4/63 -11/315 -4/63 -4/15 -29/315 -4/15 -38/315 -38/315 -61/315 -4/63 1/45 -26/63 -19/35 -26/63 263/315 -19/35 -86/105 -4/15 -4/15 -5/21 -5/21 -194/315 -26/63 -47/63 -18/35 13/35 -4/15 -4/15 -25/63 -4/15 -116/315 -107/315 17/63 -116/315 -4/15 -4/7 -148/315 -4/63 -61/315 -61/315 -5/21 -4/63 -116/315 -5/21 -34/105 -34/105 -31/105 -61/315 -116/315 -4/15 -31/105 -52/315 -4/15 -157/315 -25/63 -31/105 -4/15 -116/315 -25/63 -43/315 -139/315 -5/21 -52/315 -148/315 -107/315 -107/315 -11/315 -116/315 -5/21 53/315 17/63 -26/63 -43/315 -18/35 -22/105 -116/315 -5/21 -139/315 -5/21 -139/315 -116/315 -19/35 62/315 -4/63 -4/63 -4/63 -22/105 -148/315 -148/315 -107/315 106/105 -4/15 -4/15 -4/15 44/315 53/315 478/315 44/315 -5/21 -61/315 -4/63 -5/21 -4/63 149/315 -5/21 -61/315 -116/315 -4/15 -4/7 -19/35 254/315 -19/35 -47/63 -31/105 -4/15 -4/15 -4/15 -4/15 -31/105 13/35 -116/315 -116/315 -4/15 -116/315 76/315 -4/15 -25/63 -3/5 -134/315 -4/15 -43/315 -14/45 -4/15 -116/315 13/35 -31/105 -139/315 62/315 -107/315 -25/63 -4/7 -148/315 94/315 -4/15 -116/315 -148/315 -116/315 17/63 76/315 34/21 1/15 -148/315 -19/35 -148/315 -212/315 -25/63 -212/315 1/105 1/105 -43/315 1/105 -43/315 1/9 1/15 1/9 -29/315 1/105 4/105 1/9 4/105 1/105 -43/315 -22/105 1/45 4/105 -43/315 -34/315 -52/315 1/9 -29/315 -4/63 181/315 149/315 -25/63 -25/63 -116/315 -116/315 17/63 -31/105 -52/315 -4/15 -157/315 -25/63 -31/105 -4/15 -116/315 -25/63 -107/315 -139/315 -5/21 -52/315 -148/315 17/63 17/63 -11/315 -116/315 -5/21 53/315 533/315 -38/315 1/105 -38/315 -61/315 -38/315 -38/315 -38/315 -52/315 -38/315 -61/315 -5/21 -4/63 -38/315 -52/315 -4/15 -116/315 -38/315 -61/315 -61/315 -22/105 -5/21 -4/63 -4/15 -38/315 -11/315 -5/21 -4/63 -52/315 -52/315 -148/315 -31/105 -61/315 12/35 -25/63 -4/15 -5/21 -4/63 -29/315 -52/315 -61/315 -5/21 -4/15 -61/315 -116/315 -5/21 -4/15 -116/315 -4/15 -116/315 -4/15 -19/35 -148/315 53/315 -4/63 -148/315 62/315 -52/315 -4/15 -43/315 -31/105 -4/63 -43/315 -4/15 -52/315 -31/105 -4/15 -148/315 -43/315 -25/63 -52/315 -52/315 -139/315 -25/63 -4/15 -116/315 17/63 -61/315 4/105 -52/315 -61/315 -107/315 -4/15 -148/315 -25/63 -3/5 -11/315 -43/315 -61/315 -4/15 -52/315 -116/315 -4/15 -148/315 -116/315 -19/35 -134/315 -148/315 -34/105 -4/15 -61/315 -116/315 -34/105 -2/9 -29/315 -52/315 -4/15 -29/315 -31/105 -38/315 1/105 -52/315 1/105 -29/315 -38/315 1/105 -52/315 -61/315 -61/315 -116/315 -61/315 -61/315 -31/105 -2/9 -61/315 -34/105 -79/315 -43/315 4/105 1/105 -61/315 1/105 -52/315 -38/315 -4/63 -43/315 -61/315 -43/315 -107/315 -61/315 -52/315 -61/315 1/105 -61/315 -61/315 -38/315 -52/315 -61/315 -61/315 -31/105 -52/315 13/35 -148/315 -61/315 -25/63 -2/9 -52/315 -61/315 -25/63 -2/9 -29/315 -29/315 -4/15 -2/9 -4/15 -61/315 -29/315 172/315 -29/315 -29/315 -4/15 -38/315 -2/9 -29/315 -29/315 -2/9 -2/9 44/315 -11/315 -2/105 -4/63 -4/63 1/9 -4/63 -29/315 4/105 -29/315 -4/63 1/9 44/315 -4/63 -29/315 -4/15 -5/21 -11/315 4/105 -52/315 -5/21 -31/105 -2/105 -29/315 -2/9 -31/105 -29/315 -29/315 172/315 12/35 -4/63 172/315 -4/63 -4/63 172/315 124/63 -38/315 -38/315 -47/315 -38/315 -47/315 1/9 1/9 -1/21 -4/63 -38/315 26/315 -4/63 -2/105 -38/315 -4/63 -38/315 26/315 1/105 -61/315 -31/105 -8/45 -38/315 -2/9 -11/315 -52/315 -11/315 -61/315 -4/15 -52/315 -4/15 -38/315 -52/315 -4/15 -52/315 -61/315 -31/105 -25/63 -2/9 -2/9 -2/9 163/315 -34/105 53/315 -4/63 1/9 -4/63 76/315 -11/315 -4/63 -38/315 1/105 -29/315 -2/105 -4/15 4/105 -4/15 -52/315 -5/21 -61/315 -11/315 1/105 -4/15 -31/105 -52/315 -61/315 -4/15 4/105 181/315 -116/315 -52/315 -52/315 -116/315 -34/105 12/35 -2/9 -25/63 13/35 -29/315 -4/63 -29/315 -5/21 -61/315 -29/315 -38/315 -38/315 -2/9 4/105 -4/63 1/105 -61/315 -38/315 -52/315 -61/315 44/315 -2/105 -29/315 -4/63 -29/315 -38/315 -31/105 -31/105 -4/15 1/9 -11/315 1/9 44/315 1/9 -4/15 -2/105 -29/315 -2/105 1/105 -2/105 -29/315 -38/315 -4/63 -29/315 -11/315 -29/315 -52/315 -2/105 -2/105 26/315 -2/105 -4/63 -38/315 1/9 -4/63 -2/105 -4/63 -4/63 26/315 -2/105 -29/315 1/105 1/105 -11/315 -52/315 -4/15 -61/315 -29/315 -4/63 -4/63 -29/315 -5/21 -31/105 -61/315 -31/105 -2/9 -2/9 -61/315 163/315 -34/105 -4/63 -52/315 -2/9 -31/105 -29/315 149/315 -31/105 -29/315 -61/315 -38/315 4/105 -11/315 -61/315 -29/315 -31/105 -29/315 172/315 -4/15 -79/315 -61/315 163/315 -61/315 -61/315 12/35 -25/63 181/315 -116/315 13/35 1/105 26/315 26/315 26/315 1/105 67/315 26/315 1/105 26/315 4/105 26/315 17/315 26/315 4/105 1/105 26/315 -52/315 -61/315 -61/315 -4/15 -61/315 -38/315 -29/315 -38/315 1/105 -31/105 -31/105 -61/315 1/105 -29/315 1/105 1/105 1/105 -38/315 -2/105 -29/315 1/105 -61/315 -116/315 -4/15 -61/315 -1/21 -29/315 -38/315 -61/315 -2/9 -4/63 -31/105 -52/315 -4/15 -31/105 -25/63 -2/9 -31/105 -157/315 -61/315 -34/105 -79/315 -116/315 -61/315 -29/315 -29/315 -31/105 -4/15 -31/105 -31/105 -38/315 -31/105 -31/105 -4/7 -29/45 -52/315 -29/315 1/105 -61/315 17/315 1/105 1/105 -29/315 -61/315 -2/105 -2/105 163/315 -38/315 -52/315 -29/315 44/315 1/9 -4/63 1/9 1/105 1/9 58/315 1/105 26/315 -61/315 -2/105 -31/105 -4/63 1/105 1/105 1/9 1/105 1/105 -52/315 -61/315 12/35 1/9 -61/315 -61/315 -52/315 12/35 -38/315 -52/315 -61/315 -31/105 -25/63 -2/9 -2/9 -2/9 611/315 -34/105 -4/15 -29/315 76/315 181/315 -4/63 -38/315 1/105 163/315 -2/105 -4/15 4/105 -4/15 -52/315 -61/315 1/105 12/35 -31/105 -52/315 -61/315 4/105 629/315 -116/315 -52/315 -52/315 -116/315 -34/105 556/315 -2/9 -25/63 113/63 -2/105 -2/105 -61/315 26/315 -61/315 -1/21 -38/315 17/315 26/315 26/315 1/105 26/315 -38/315 -38/315 26/315 -2/105 -38/315 -2/105 26/315 2/7 17/315 7/45 -2/105 26/315 -2/105 -29/315 -61/315 26/315 8/315 -38/315 -38/315 -61/315 -1/21 -2/9 -1/21 -29/315 -38/315 26/315 1/105 1/9 -52/315 1/9 1/105 -29/315 -61/315 -29/315 26/315 26/315 1/105 -29/315 -29/315 -61/315 1/105 1/9 -52/315 1/105 1/9 1/9 1/9 1/9 67/315 1/9 26/315 -29/315 -29/315 -61/315 -116/315 2/7 7/45 2/7 7/45 8/35 -29/315 58/315 26/315 9/35 58/315 26/315 11/35 11/35 22/45 22/45 28/15 11/35 4/9 163/315 -2/9 -116/315 -2/9 -166/315 -31/105 -34/105 -38/315 -2/105 -1/21 -29/315 13/21 -2/9 -2/105 -61/315 -31/105 -8/45 -38/315 -37/105 -47/315 -2/9 -31/105 -31/105 8/315 17/315 -1/21 -1/21 4/9 22/45 143/35 533/315 -11/315 103/105 44/315 76/315 -4/15 -61/315 -29/315 -25/63 -25/63 4/9 -31/105 -31/105 -116/315 -244/315 -244/315 -4/63 -4/15 -2/9 -221/315 -3/5 12/35 -157/315 -29/315 -38/315 -29/315 4/9 -4/15 -38/315 7/9 -61/315 -29/315 -31/105 13/21 -29/315 -2/105 -38/315 4/9 -25/63 -31/105 -4/15 -31/105 -148/315 -61/315 -34/105 -157/315 -157/315 -37/105 -47/315 -134/315 -34/105 -61/315 -2/9 -212/315 -212/315 -212/315 -212/315 17/315 17/315 17/315 -38/315 -38/315 53/315 1/9 12/35 58/315 1/105 1/9 1/105 -4/63 -31/105 -4/15 -4/63 -29/315 -25/63 -31/105 -31/105 -25/63 -4/63 1/9 -61/315 -1/21 -38/315 -2/105 -2/9 -31/105 -38/315 -4/15 12/35 -29/315 -31/105 -157/315 -25/63 -157/315 44/315 -166/315 164/105 -79/315 -34/105 -31/105 -31/105 -61/315 -31/105 172/315 -116/315 -34/105 -4/15 -31/105 -37/105 1/9 -38/315 -29/315 1/105 -1/21 -38/315 -29/315 -38/315 -38/315 -38/315 -29/315 -2/9 -61/315 -38/315 -34/105 -34/105 163/315 -34/105 1/105 26/315 1/105 17/315 -38/315 1/105 -2/105 -2/105 13/21 13/21 26/315 1/9 17/315 -2/105 -2/105 -2/105 -38/315 -61/315 -47/315 -2/9 -2/9 -61/315 643/315 26/315 -29/315 -38/315 -38/315 -61/315 -29/315 -29/315 -2/9 -47/315 -2/105 -2/9 -47/315 -2/9 -2/9 131/315 13/21 -61/315 -61/315 -61/315 -61/315 -2/105 -29/315 58/315 17/315 -29/315 17/315 -29/315 -2/105 -61/315 -29/315 67/315 26/315 26/315 1/105 -38/315 17/315 -8/105 -79/315 -1/21 -38/315 -2/105 -2/9 -29/315 -2/105 -2/105 -79/315 -1/21 -2/9 -47/315 -38/315 -31/105 -34/105 -38/315 -2/9 -2/105 -61/315 -47/315 -47/315 -34/105 -88/315 -2/9 22/45 -134/315 1/105 -29/315 -31/105 -38/315 -61/315 -2/105 -38/315 -34/105 -2/9 -2/9 163/315 -25/63 -2/9 -2/9 -2/9 -2/9 11/35 -37/105 22/45 -2/9 -25/63 26/315 -1/21 -1/21 -29/315 -38/315 17/315 -8/105 -47/315 -38/315 -47/315 -38/315 -1/21 -1/21 -38/315 -1/21 -79/315 -1/21 -8/45 -79/315 -2/9 -2/9 -25/63 26/315 -38/315 -38/315 -29/315 -1/21 -38/315 -47/315 -2/9 -25/63 -61/315 26/315 8/315 163/315 -38/315 -38/315 -1/21 -38/315 -34/105 611/315 -34/105 -34/105 -34/105 12/35 58/315 26/315 7/45 -2/105 17/315 1/105 -2/105 -2/105 1/105 -29/315 -2/105 -2/105 26/315 -8/105 -1/21 -47/315 8/315 -2/105 -2/105 -47/315 -1/21 22/45 -2/105 -2/9 -2/9 -2/9 -2/9 -47/315 -1/21 -47/315 -2/9 -2/9 -61/315 13/21 -2/9 -31/105 -2/9 26/315 -47/315 -1/21 -34/105 -25/63 -25/63 -25/63 -25/63 -2/9 11/35 -2/9 -8/105 -1/21 -47/315 -2/9 -2/9 -88/315 86/45 -37/105 -79/315 -134/315 131/315 -37/105 -134/315 -3/5 -134/315 -1/21 -134/315 -3/5 547/315 2/7 17/315 8/63 17/315 17/315 26/315 17/315 17/315 -1/21 8/315 -1/21 -47/315 -47/315 -38/315 -38/315 -1/21 -8/105 -47/315 -38/315 17/315 8/315 -1/21 17/315 -38/315 17/315 -38/315 -134/315 -8/105 -47/315 -134/315 -79/315 2/7 17/315 26/315 26/315 -8/105 -47/315 218/315 -47/315 -38/315 -29/315 -47/315 17/315 -1/21 17/315 -38/315 17/315 17/315 209/315 -47/315 -79/315 -79/315 -8/105 -47/315 -79/315 -34/105 -2/15 -8/45 -8/45 -37/105 8/35 8/63 17/315 8/35 17/315 7/45 17/315 -1/21 -11/105 -8/105 -8/105 73/35 -8/105 26/315 8/315 -47/315 31/315 8/315 -1/315 8/315 8/315 12/35 53/315 12/35 -83/105 -4/15 -4/15 -26/63 -4/7 -212/315 -4/7 -19/35 -212/315 -226/315 -29/315 -5/21 -2/9 -2/9 -4/15 -2/9 -38/315 -2/9 -31/105 -29/315 -38/315 -148/315 -31/105 -2/9 -31/105 -2/9 -61/315 -107/315 -14/45 -4/15 -5/21 -52/315 -4/15 -31/105 -37/105 -4/15 -157/315 -31/105 -34/105 -134/315 -4/15 -61/315 -25/63 -31/105 -134/315 -157/315 -148/315 -25/63 -31/105 -31/105 -157/315 -107/315 -139/315 -4/7 -148/315 -2/9 -8/45 -25/63 -116/315 -34/105 -61/315 -2/9 -2/9 -1/21 -79/315 -29/315 -2/105 -34/105 -38/315 -47/315 -4/15 -38/315 -29/315 -38/315 -2/315 -43/315 -4/15 -2/9 -31/105 -2/105 -38/315 26/315 -2/9 -4/63 -4/15 -61/315 -38/315 -52/315 -2/105 -38/315 -2/9 -1/21 1/9 1/105 -31/105 -2/105 -38/315 26/315 -2/105 -2/105 -38/315 12/35 1/9 -52/315 2/7 -47/35 -58/63 -331/315 -5/21 -4/7 -157/315 -29/45 -4/7 -4/7 -46/63 -253/315 -221/315 -212/315 -46/63 -11/315 -11/315 -92/105 -212/315 -157/315 -157/315 -22/35 -4/7 -157/315 -3/5 -212/315 -4/7 -3/5 -239/315 -46/63 -3/5 44/315 -212/315 -212/315 -116/315 -25/63 -37/105 -61/315 -157/315 -34/105 -25/63 -2/9 -31/105 -134/315 -148/315 -166/315 -148/315 -3/5 -212/315 -157/315 76/315 -221/315 -143/315 -25/63 -166/315 -134/315 -134/315 -134/315 -166/315 -3/5 -22/35 -134/315 -166/315 -166/315 -184/315 -148/315 -25/63 -116/315 -139/315 -134/315 -3/5 -166/315 -166/315 -3/5 -157/315 -134/315 -3/5 -4/7 -22/35 -148/315 -166/315 -221/315 -2/9 1/105 -116/315 -116/315 -61/315 -61/315 -37/105 -38/315 -34/105 -157/315 -37/105 -31/105 -34/105 -31/105 -79/315 -79/315 -37/105 -29/315 -38/315 -31/105 -34/105 -2/9 -31/105 -157/315 -116/315 -148/315 -34/105 -134/315 11/35 -5/9 -221/315 -166/315 -166/315 11/35 -34/105 -134/315 -143/315 -5/9 -157/315 -148/315 -157/315 -25/63 1/9 11/35 -25/63 547/315 -37/105 -152/315 -5/9 -25/63 -22/35 -166/315 -5/9 -25/63 -157/315 -2/9 -8/45 -139/315 -116/315 -31/105 -34/105 -29/315 -31/105 -38/315 -2/105 -34/105 -4/7 -31/105 -34/105 -31/105 -2/9 -47/315 -37/105 -116/315 -31/105 -34/105 -116/315 -157/315 -2/9 -31/105 -34/105 -2/9 11/35 -143/315 -3/5 -134/315 -2/9 -134/315 -79/315 -47/315 -88/315 -31/105 -61/315 -38/315 -61/315 -34/105 -47/315 -1/21 -2/9 -2/9 -79/315 26/315 -38/315 -38/315 22/45 -22/35 -37/105 -37/105 -37/105 -88/315 -8/21 -157/315 -143/315 -166/315 -79/315 -37/105 -37/105 -134/315 -88/315 -34/105 -79/315 -37/105 -34/105 -47/315 -34/105 -79/315 -2/9 -34/105 -37/105 -143/315 -88/315 -8/21 -25/63 -25/63 -79/315 -34/105 -61/315 -47/315 -25/63 -37/105 -134/315 -34/105 -38/315 -38/315 -166/315 -8/45 -8/21 46/35 -29/45 -29/315 -4/63 629/315 -116/315 -166/315 -157/315 -166/315 4/105 -3/5 227/315 -22/35 -14/15 -116/315 53/315 -3/5 4/105 -253/315 227/315 -37/105 -37/105 -4/7 -25/63 -148/315 -46/63 -3/5 -3/5 -4/7 -3/5 -157/315 -4/15 -166/315 -166/315 -31/105 -262/315 -221/315 -116/315 122/315 -31/105 9/35 2/7 67/315 103/63 58/315 -2/9 -8/21 -79/315 -134/315 -34/105 2/7 -134/315 -79/315 -5/9 -134/315 -8/21 -37/105 -37/105 -134/315 -37/105 -79/315 2/7 -134/315 -143/315 -37/105 -22/35 7/45 -37/105 -143/315 -24/35 -184/315 -37/105 -25/63 -25/63 -37/105 -134/315 2/7 -143/315 -157/315 1/9 -134/315 -37/105 -23/35 -166/315 76/315 -134/315 -25/63 -22/35 -3/5 58/315 2/7 23/15 37/45 -34/105 -22/35 -166/315 -166/315 -134/315 26/315 -8/45 -8/45 -34/105 -1/21 -34/105 -88/315 -34/105 -79/315 -152/315 -37/105 -37/105 -79/315 -37/105 -37/105 -31/105 -3/5 -116/315 -2/9 -166/315 -116/315 -34/105 -2/105 -37/105 -31/105 58/315 67/315 -43/105 -88/315 -8/21 -152/315 -8/21 -43/105 -8/21 -143/315 -8/21 -79/315 -166/315 -37/105 -88/315 -143/315 -134/315 -134/315 -47/315 -37/105 -34/105 -157/315 -25/63 -37/105 -5/9 -152/315 -61/315 -166/315 -34/105 -143/315 -134/315 -22/35 -5/9 -166/315 17/315 7/45 -134/315 -166/315 -37/105 -37/105 -143/315 -143/315 -25/63 -166/315 -166/315 58/315 -31/105 -61/315 -134/315 -3/5 -134/315 1/105 -116/315 -134/315 -25/63 1/9 -25/63 1/9 67/315 524/315 -139/315 -166/315 -3/5 -157/315 -221/315 -52/315 -79/315 -38/315 -25/63 -38/315 -25/63 -79/315 -25/63 -139/315 -22/35 -3/5 -221/315 -221/315 -3/5 236/315 -34/105 -31/105 -31/105 -34/105 -134/315 -134/315 -134/315 -134/315 -143/315 -23/35 -61/315 -134/315 -166/315 -25/63 -5/9 -134/315 -134/315 -157/315 -166/315 26/315 26/315 -47/315 -47/315 -34/105 -47/315 -34/105 -47/315 -31/105 -5/9 -166/315 94/105 -166/315 -31/105 12/35 58/315 442/315 8/315 -29/315 428/315 1/9 26/315 451/315 -2/105 163/45 43/35 -37/105 -34/105 -31/105 -38/315 -157/315 -37/105 67/315 -79/315 -34/105 -79/315 113/315 -34/105 -88/315 -152/315 -8/21 -2/9 -2/105 -61/315 -2/9 -79/315 22/45 -79/315 -31/105 12/35 -116/315 -37/105 -166/315 -157/315 131/315 -2/9 -79/315 -37/105 -2/9 11/35 113/315 547/315 323/315 -166/315 -3/5 -157/315 -5/9 -143/315 26/315 -166/315 218/315 -166/315 -271/315 -22/35 4/105 -22/35 -3/5 1/105 -262/315 227/315 652/315 -253/315 -253/315 -61/315 43/35 -143/315 -79/315 -143/315 -79/315 -8/21 9/35 -152/315 -37/105 -34/105 -37/105 -143/315 131/315 -143/315 -34/105 -34/105 -8/21 2/7 -134/315 -37/105 -143/315 2/7 -134/315 -143/315 67/315 -22/35 26/315 -5/9 1/9 -134/315 -134/315 26/315 -152/315 -157/315 -143/315 -5/9 -5/9 -134/315 -23/35 -23/35 2/7 7/45 158/105 -1/21 -134/315 -22/35 -5/9 -271/315 -184/315 -248/315 -157/315 -34/105 -143/315 2/7 -143/315 -2/9 11/35 -134/315 -25/63 -3/5 -221/315 -22/35 67/315 -143/315 1/9 -5/9 26/315 -3/5 -46/63 -46/63 26/315 -22/35 -3/5 -239/315 -23/35 -14/15 67/315 1/105 92/63 -22/35 -166/315 -22/35 -262/315 -166/315 -262/315 26/315 -61/315 419/315 -38/315 44/35 -8/105 -2/9 -8/105 -79/315 -79/315 -8/105 -2/9 -2/9 -79/315 -25/63 -2/9 -8/105 -79/315 -38/315 -47/315 -8/105 -61/315 -25/63 -38/315 -2/9 -31/105 -37/105 -8/45 -79/315 29/63 113/315 -34/105 -31/105 -29/315 -1/21 -38/315 -2/9 -38/315 -47/315 -79/315 122/315 -34/105 -134/315 -34/105 -34/105 -25/63 44/315 -37/105 2/7 -2/9 58/315 -152/315 -37/105 -5/9 7/45 -152/315 -5/9 58/315 -134/315 -157/315 -134/315 -143/315 58/315 1/9 -134/315 58/315 268/315 -37/105 -5/9 -152/315 -25/63 -166/315 -34/105 -143/315 58/315 -2/105 -5/9 -166/315 17/315 71/45 -22/35 -166/315 -37/105 -37/105 -143/315 7/45 67/315 -166/315 -166/315 506/315 -157/315 -25/63 -22/35 -134/315 58/315 67/315 15/7 67/315 227/315 103/63 284/63 -8/45 -37/105 -13/63 -47/315 -34/105 -8/45 -47/315 -37/105 -5/9 -88/315 -8/21 -34/105 -37/105 -8/21 -134/315 -8/45 -13/63 -79/315 -8/21 -134/315 -37/105 -8/21 -134/315 -37/105 -8/21 -37/105 -37/105 -143/315 -5/9 -3/5 -5/9 -37/105 -166/315 -38/315 -47/315 -37/105 -34/105 -2/9 -34/105 -34/105 -134/315 58/315 -143/315 26/315 -2/9 -34/105 -2/9 -34/105 -79/315 -134/315 -166/315 11/35 2/7 227/315 -31/105 -88/315 -38/315 -79/315 -47/315 -143/315 -31/105 -8/21 -47/315 -2/9 -134/315 -79/315 -79/315 -37/105 2/7 -79/315 -2/105 -61/315 -2/9 -2/9 -79/315 -2/9 -157/315 -79/315 -134/315 -143/315 -37/105 -8/21 -143/315 -184/315 -61/315 -38/315 -1/21 -79/315 -47/315 -37/105 -2/9 -61/315 -79/315 -31/105 -134/315 -2/9 -143/315 -37/105 -166/315 -88/315 -134/315 -134/315 -79/315 -143/315 -166/315 -79/315 -2/105 -2/105 -25/63 -79/315 -2/9 -2/9 -37/105 -37/105 -46/63 -152/315 -143/315 -5/9 7/45 -38/315 -25/63 -88/315 -34/105 -79/315 122/315 -34/105 -37/105 -47/315 -2/9 122/315 -166/315 -157/315 -166/315 -8/21 -5/9 58/315 -34/105 -25/63 1/9 -47/315 -37/105 -88/315 -143/315 26/315 -2/105 -8/105 -47/315 -1/21 -2/9 -47/315 -37/105 -79/315 -97/315 -134/315 -31/105 -143/315 2/7 -5/9 -134/315 538/315 -262/315 -184/315 -23/35 -61/315 -34/105 -34/105 -2/9 -2/9 -8/21 -37/105 -37/105 -34/105 -166/315 -134/315 -5/9 2/7 1/9 -5/9 -5/9 -8/21 -152/315 -46/105 -31/105 -34/105 -79/315 -8/21 -37/105 -37/105 -8/45 -37/105 -8/21 11/35 -23/35 -88/315 -143/315 -8/21 -88/315 -43/105 -2/9 -2/9 -8/105 -79/315 -8/105 -79/315 -88/315 -2/9 -47/315 -2/9 -134/315 -37/105 -79/315 2/7 -79/315 113/315 -79/315 187/105 -8/45 -143/315 -8/45 -88/315 -13/63 -8/45 -88/315 -97/315 -2/105 17/315 -8/105 -8/45 8/315 -2/105 -8/45 -47/315 -34/105 -88/315 -2/9 -37/105 -1/21 -8/45 8/315 -47/315 -47/315 -13/63 -79/315 -79/315 -79/315 -8/45 -143/315 -8/21 -2/9 -37/105 -134/315 -37/105 -37/105 -143/315 -97/315 -166/315 -5/9 -46/63 -152/315 -37/105 -8/21 -152/315 -8/21 -8/21 -152/315 -8/21 -37/105 9/35 -184/315 -37/105 -184/315 -43/105 -143/315 -152/315 -23/45 -134/315 -31/105 -79/315 17/315 -2/9 -79/315 -8/45 -47/315 -47/315 -8/45 -37/105 -134/315 -8/21 -2/9 -8/45 -143/315 -79/315 -38/315 -34/105 -79/315 -79/315 -134/315 -134/315 -22/35 -88/315 -134/315 -22/35 -143/315 -134/315 -37/105 -37/105 -5/9 -37/105 -47/315 -37/105 -5/9 -143/315 -8/21 -8/21 -134/315 -134/315 -5/9 -37/105 26/315 -23/35 11/35 -22/35 1/105 -88/315 -88/315 -5/9 -97/315 -8/21 -8/21 -88/315 136/315 -1/21 -34/105 -13/63 -34/105 -37/105 -8/105 22/45 -79/315 -88/315 -34/105 -8/45 -1/21 22/45 -37/105 -79/315 122/315 -37/105 -97/315 -88/315 136/315 -37/105 -79/315 131/315 -47/315 122/315 -38/315 -38/315 -88/315 -37/105 -79/315 -37/105 -88/315 -134/315 -37/105 -79/315 -37/105 -88/315 -166/315 -134/315 -143/315 -152/315 -88/315 -97/315 -152/315 -88/315 -88/315 136/315 8/35 -34/105 9/35 -37/105 -37/105 9/35 584/315 -29/315 -47/315 -38/315 26/315 -1/21 -2/105 -31/105 -37/105 -8/45 -8/105 -8/45 -88/315 -34/105 -1/21 2/7 -34/105 -34/105 -38/315 59/105 86/45 -134/315 -31/105 -2/105 26/315 -38/315 -2/9 -34/105 -8/105 -37/105 -143/315 -1/21 -38/315 2/7 -38/315 22/45 -1/21 22/45 86/45 -134/315 -143/315 -2/9 11/35 11/35 -38/315 547/315 -88/315 -143/315 9/35 -37/105 136/315 -37/105 -37/105 2/7 529/315 -79/315 346/315 2/7 22/45 94/105 1027/315 -47/315 -97/315 -88/315 -37/105 -13/63 -88/315 -88/315 -8/45 -152/315 -152/315 -106/315 -13/63 -43/105 -47/315 -88/315 17/315 -8/45 8/315 -8/45 8/63 -38/315 -79/315 -74/315 -11/105 -8/45 -13/63 -1/21 -88/315 -8/21 -8/45 -34/105 -43/105 -88/315 -8/45 -1/21 -143/315 -143/315 -143/315 -134/315 -43/105 -23/45 -47/315 -79/315 -8/45 -2/9 -79/315 -37/105 -37/105 -2/9 -166/315 -143/315 -8/21 113/315 -8/21 -8/21 9/35 11/35 -47/315 -1/21 -2/105 1/9 -2/105 -79/315 -37/105 -8/45 -47/315 -79/315 -2/9 -2/9 -166/315 -143/315 -2/9 227/315 9/35 -79/315 -8/45 -37/105 26/315 -38/315 -47/315 -79/315 -8/45 -34/105 -8/45 -37/105 -8/21 -143/315 -8/21 -88/315 -37/105 -88/315 -8/45 -152/315 -152/315 -8/21 -79/315 -79/315 -47/315 -8/45 -8/45 -8/45 -47/315 -47/315 -8/21 -5/9 -143/315 -8/21 8/315 -38/315 -88/315 -37/105 -88/315 -143/315 -34/105 -34/105 8/315 -1/21 8/315 26/315 -47/315 8/315 8/315 7/45 -38/315 8/315 8/315 -143/315 -143/315 -143/315 -88/315 -8/45 -79/315 -13/63 -1/21 -88/315 -79/315 -37/105 -8/45 -8/45 -8/45 -47/315 -143/315 -143/315 -8/21 -79/315 -79/315 -79/315 -47/315 -8/45 -47/315 -37/105 -8/105 -8/45 -11/105 -47/315 -8/45 -1/315 -79/315 -8/45 -8/45 -88/315 -8/21 -47/315 -8/105 -1/21 -37/105 -37/105 -37/105 -8/45 -47/315 -79/315 -143/315 -47/315 -79/315 -79/315 -8/45 -37/105 26/315 -8/45 -79/315 -47/315 -34/105 -1/21 -79/315 -47/315 -13/63 -152/315 -143/315 58/315 -152/315 -143/315 -8/21 -8/21 -79/315 -143/315 113/315 -5/9 -43/105 136/315 -8/21 -37/105 7/45 -184/315 -23/35 9/35 -37/105 -37/105 -79/315 -47/315 -43/105 -88/315 113/315 -88/315 -143/315 -23/35 -143/315 -79/315 -88/315 -1/21 -38/315 -79/315 -97/315 -37/105 -8/21 -134/315 -8/21 -79/315 59/105 -143/315 26/315 22/45 -166/315 -152/315 8/35 -152/315 17/315 -8/45 -8/45 -47/315 -11/105 -47/315 -8/105 8/315 -37/105 8/315 -8/105 8/315 -11/105 -1/315 -8/45 -2/63 -11/105 -79/315 -47/315 2/7 29/63 -37/105 -88/315 -47/315 -8/105 17/315 -79/315 -79/315 -47/315 -8/45 -79/315 -79/315 -47/315 -8/45 -37/105 -5/9 -88/315 -8/21 -37/105 -5/9 -239/315 -22/35 -37/105 -79/315 -79/315 -79/315 -79/315 -47/315 -47/315 -8/105 -88/315 -47/315 -79/315 -79/315 113/315 -8/45 -47/315 17/315 -1/21 -47/315 8/315 -79/315 -143/315 -34/105 -47/315 26/315 113/315 -8/45 -79/315 9/35 -166/315 -143/315 -8/21 187/105 -8/21 -8/21 529/315 -37/105 -79/315 -2/105 -79/315 -8/45 -47/315 113/315 -2/9 -2/9 -166/315 -143/315 15/7 529/315 -8/45 -8/105 -143/315 -8/105 -8/45 -8/21 -11/105 -8/105 8/315 -11/105 -8/105 -88/315 -8/45 -8/105 -1/315 -8/45 -8/45 -13/63 -8/45 -1/21 -79/315 -1/21 8/35 -1/315 6/35 8/315 118/315 184/105 104/315 104/315 104/315 113/315 127/315 139/35 71/45 538/315 26/315 13/15 7/45 9/35 -8/21 -97/315 -13/63 -23/45 -8/21 104/315 -88/315 -152/315 -79/315 -23/35 -8/45 -37/105 -97/315 -257/315 -184/315 -13/63 -74/315 -8/105 104/315 -8/21 -13/63 209/315 -97/315 -88/315 -8/21 53/105 -13/63 -13/63 -97/315 29/63 -8/21 -88/315 -5/9 -43/105 -184/315 -7/15 -106/315 -43/105 -19/315 -2/15 58/315 7/45 43/35 131/315 -2/9 -37/105 122/315 -37/105 -47/315 -152/315 22/45 -37/105 -8/21 29/63 -37/105 -88/315 -23/35 7/45 -184/315 -5/9 7/45 9/35 -5/9 58/315 -143/315 -34/105 -23/35 -67/63 -2/9 -8/45 -5/9 -101/105 -88/315 -37/105 -88/315 -88/315 104/315 -13/63 113/315 -37/105 -88/315 -5/9 -143/315 9/35 -5/9 -8/21 -2/105 -239/315 -262/315 -193/315 -152/315 -239/315 -43/105 -248/315 11/35 17/315 -38/315 -79/315 17/315 7/45 -1/315 -47/315 -8/105 -8/45 29/63 17/315 -8/45 -8/105 -11/105 -47/315 29/63 -88/315 -8/105 -47/315 2/7 -1/21 -37/105 -37/105 -79/315 -79/315 -8/21 9/35 -152/315 529/315 -38/315 -5/9 50/63 -79/315 -8/21 529/315 -152/315 -5/9 9/35 -8/45 -47/315 -79/315 8/315 -97/315 -8/21 -5/9 -13/63 -43/105 -13/63 8/35 -37/105 -88/315 -37/105 9/35 17/315 -24/35 31/21 -23/35 -23/45 29/63 -143/315 -43/105 -37/105 -88/315 -37/105 -8/21 -88/315 -37/105 29/63 -79/315 -143/315 -97/315 -37/105 -88/315 -143/315 -43/105 -8/21 136/315 17/315 -1/315 -8/105 -88/315 -74/315 -88/315 88/45 -8/45 -88/315 -88/315 -88/315 -88/315 -47/315 -8/45 -97/315 -8/45 -97/315 -74/315 -88/315 104/315 8/15 -88/315 -13/63 -11/105 -43/105 -88/315 8/15 104/315 -8/45 -47/315 -88/315 -8/45 -8/21 -43/105 29/63 -8/21 -88/315 -97/315 -97/315 -23/45 104/315 104/315 -152/315 -8/105 -11/105 -8/105 -79/315 -8/45 31/315 17/315 -11/105 8/15 -8/45 29/63 -11/105 -1/315 -13/63 53/105 -88/315 -97/315 104/315 -79/315 -8/45 113/315 8/15 53/105 136/315 113/315 -11/105 -8/45 -13/63 -2/15 -13/63 -13/63 136/315 -11/105 -88/315 -88/315 88/45 -8/21 593/315 -106/315 -13/63 -88/315 607/315 -8/21 187/105 -143/315 -88/315 -88/315 -37/105 -8/21 -43/105 -8/21 104/315 -88/315 -97/315 -152/315 -8/21 7/45 -1/315 -2/15 -8/21 -13/63 8/315 -13/63 -1/315 -8/45 -13/63 -2/63 -13/63 -97/315 -88/315 -13/63 -13/63 -8/105 -13/63 -8/21 -88/315 -1/21 8/315 -1/315 -8/45 -8/45 -13/63 -13/63 -13/63 -13/63 -23/63 -74/315 -97/315 -106/315 -97/315 -43/105 -97/315 -13/63 -8/45 -23/45 -13/63 -152/315 -88/315 -152/315 -8/21 -106/315 -43/105 -97/315 -106/315 -43/105 -43/105 -106/315 118/315 -23/45 -79/315 -8/45 -88/315 -97/315 -8/45 -8/21 -152/315 -152/315 104/315 8/35 -43/105 -143/315 -8/21 -8/21 -152/315 -11/105 -11/105 -2/15 -13/63 -97/315 -97/315 -97/315 -2/15 -106/315 -74/315 -2/15 -43/105 -106/315 -8/45 -74/315 -24/35 -23/45 -88/315 -97/315 -97/315 -152/315 -24/35 -13/63 -8/21 -106/315 -23/45 -43/105 8/63 -43/105 -184/315 -23/35 -74/315 -43/105 73/45 -2/15 -2/15 -97/315 -2/15 -106/315 -11/105 26/45 -7/15 69/35 -83/315 -17/105 2/7 -92/105 -37/105 -166/315 -37/105 -157/315 -166/315 -29/45 -46/63 -239/315 -262/315 -157/315 -46/63 -253/315 -89/105 -8/45 -8/45 -34/105 -37/105 -148/315 -157/315 -143/315 -88/315 -13/63 -166/315 -152/315 -143/315 -97/315 -8/21 -166/315 -37/105 -134/315 -88/315 -8/21 -23/35 -79/315 -8/21 -88/315 -8/21 -134/315 -134/315 -79/315 -37/105 -37/105 -23/35 -221/315 -5/9 -152/315 -143/315 -143/315 -37/105 -143/315 -166/315 -5/9 -4/7 -157/315 -139/315 -3/5 -157/315 -34/105 -47/315 -8/21 -37/105 -37/105 -143/315 -79/315 -5/9 -152/315 -2/9 -143/315 -5/9 26/315 9/35 -134/315 -148/315 -184/315 -37/105 -8/45 -97/315 -22/35 -37/105 -8/21 -143/315 -8/45 -8/45 -88/315 -8/105 -152/315 -13/63 -47/315 -88/315 -8/21 -79/315 -2/9 -8/45 -38/315 -79/315 -157/315 -5/9 -8/45 -47/315 -31/105 -8/45 -1/21 -51/35 -19/21 -326/315 -44/45 -92/105 -367/315 -37/105 -3/5 -24/35 -14/15 -239/315 -46/63 -5/9 -24/35 -29/315 -4/63 -262/315 -221/315 26/315 -46/63 -248/315 -257/315 -47/315 -47/315 -104/105 -271/315 -221/315 -2/105 -239/315 419/315 -221/315 -2/105 -143/315 -193/315 -5/9 -23/35 -5/9 -193/315 -23/35 -152/315 -184/315 -239/315 -5/9 -184/315 -239/315 -24/35 -5/7 -23/35 -221/315 -5/9 -23/35 -2/105 -46/63 -23/35 -221/315 -262/315 26/315 -5/7 8/315 -239/315 -239/315 -166/315 -152/315 -134/315 -46/63 -34/105 -23/45 -143/315 -239/315 -152/315 -143/315 -88/315 -152/315 -184/315 -23/45 -152/315 -43/105 -43/105 -34/63 -143/315 -37/105 -37/105 -79/315 -34/105 -8/21 -23/35 -22/35 -152/315 -5/9 -5/9 -152/315 -152/315 -8/21 -152/315 -143/315 -134/315 -23/35 -37/105 -8/21 9/35 -184/315 -22/35 -23/35 -262/315 -5/9 -5/9 -184/315 -239/315 -152/315 8/63 -257/315 -221/315 -5/9 1/9 -239/315 -14/15 -23/35 17/315 -271/315 -239/315 -2/105 -262/315 -166/315 17/315 158/105 -24/35 -23/45 -193/315 -43/105 -193/315 -202/315 -5/9 -152/315 -5/9 -184/315 -184/315 -193/315 -24/35 -23/45 -24/35 -184/315 -152/315 -184/315 -184/315 -23/35 -262/315 -5/7 8/63 -24/35 -5/7 -23/35 -23/35 -5/7 -239/315 -257/315 -257/315 -5/9 -221/315 -5/9 26/315 -221/315 -184/315 -23/35 -262/315 -271/315 -262/315 -23/35 -24/35 31/21 -23/35 8/63 -2/105 -23/35 -239/315 -8/45 -23/35 -143/315 -8/21 -97/315 -34/105 -79/315 -79/315 -47/315 -22/35 -166/315 -143/315 -166/315 -34/105 -79/315 -97/315 -23/45 -184/315 -46/105 -43/105 -8/21 -97/315 -37/105 -184/315 -23/45 -8/21 -184/315 -166/315 -8/21 9/35 -43/105 -184/315 -5/9 -5/9 -23/35 -23/45 -193/315 1/5 9/35 -134/315 -37/105 -152/315 529/315 -143/315 58/315 8/35 -5/9 7/45 -104/105 -23/45 -5/7 1/5 -248/315 -271/315 17/315 -184/315 -143/315 7/45 -5/9 -152/315 8/315 8/315 -24/35 73/45 506/315 -5/9 50/63 -23/45 -152/315 -5/7 -26/35 -19/21 -239/315 -193/315 -37/105 -152/315 -97/315 -5/9 -143/315 -5/9 -88/315 -143/315 -47/315 -8/105 -23/35 -152/315 -43/105 -166/315 -23/35 -24/35 -152/315 -5/9 -152/315 -5/9 -184/315 -184/315 -23/45 -43/105 1/5 -23/35 -152/315 -143/315 -5/9 -143/315 -152/315 26/315 -37/105 -152/315 7/45 -8/9 -193/315 -43/105 -271/315 -5/9 -152/315 -23/45 -97/315 -152/315 -8/45 -184/315 -184/315 -193/315 -43/105 -23/45 -46/105 -8/45 -43/105 -43/105 118/315 -37/105 -79/315 -143/315 -79/315 -88/315 113/315 -97/315 -88/315 -88/315 -13/63 -37/105 -152/315 104/315 -257/315 -193/315 -34/63 -193/315 -97/315 -193/315 -46/105 -184/315 -239/315 -23/45 -43/105 -43/105 -23/45 -23/45 -5/9 -43/105 -43/105 -152/315 -8/21 6/5 4 -239/315 -262/315 163/315 -1/21 593/315 -152/315 43/35 -38/315 86/45 122/315 1516/315 199/63 -24/35 -193/315 -8/105 -5/9 -24/35 26/315 -1/21 -38/315 -79/315 -104/105 40/63 -2/105 -38/315 -101/105 -37/105 -157/315 -24/35 -5/9 -22/35 -134/315 -23/45 -8/21 -143/315 -37/105 -143/315 -88/315 -184/315 -5/9 -166/315 -37/105 -248/315 -184/315 -271/315 -184/315 -24/35 -22/35 -23/35 -46/63 -152/315 -5/9 -166/315 -8/21 -47/315 -193/315 -152/315 -152/315 -47/315 86/315 8/35 104/63 8/35 -43/105 -8/21 -5/9 -5/9 19/63 8/63 479/315 22/315 17/315 31/21 8/35 8/63 488/315 8/63 158/105 26/315 31/21 -1/21 1178/315 689/315 -106/315 -97/315 -88/315 -8/45 -152/315 -13/63 8/35 -46/105 -23/45 -193/315 6/35 -23/45 -46/105 -211/315 -34/63 -43/105 -8/21 -8/21 -43/105 -43/105 19/63 -43/105 -143/315 7/45 -5/9 -43/105 -5/7 -5/9 9/35 -152/315 -8/21 -193/315 -143/315 8/63 19/63 488/315 61/63 -152/315 -248/315 -5/9 -23/45 -152/315 8/315 -34/63 -106/315 -5/7 -106/315 -46/105 6/35 -34/63 -46/105 -184/315 -46/105 -23/45 104/315 -23/45 -8/21 -43/105 -106/315 1/5 -8/21 -23/45 -152/315 8/63 -5/9 -97/315 8/63 -184/315 8/35 -152/315 7/45 -23/45 -24/35 -23/45 -1/315 -202/315 -23/35 8/315 -23/45 -202/315 -193/315 -47/315 -24/35 -289/315 -104/105 1/5 31/315 149/105 223/315 -8/21 -5/7 -193/315 -257/315 -5/7 -2/63 -23/35 -43/105 -23/45 1/5 -23/45 -152/315 17/315 -152/315 -23/35 17/315 -184/315 8/63 -23/45 7/45 -24/35 88/105 -23/35 -23/35 -248/315 -1/21 8/63 401/315 -152/315 -248/315 -5/9 -193/315 -184/315 -8/105 7/45 442/315 -5/9 -24/35 -239/315 -239/315 -47/315 8/35 433/315 209/315 31/21 241/315 922/315 -83/315 -43/105 -74/315 -46/105 -46/105 -74/315 -43/105 -8/45 -5/9 -5/9 -97/315 -184/315 -8/45 -1/315 -97/315 -5/9 -23/45 -34/63 -46/105 -143/315 -248/315 -152/315 -193/315 -193/315 -34/63 -184/315 22/315 31/315 -184/315 -24/35 -152/315 -43/105 -23/45 -152/315 -8/21 -23/45 -184/315 8/63 -166/315 -37/105 -184/315 -184/315 -152/315 -2/105 -8/21 8/63 17/315 158/105 -7/15 -202/315 -7/15 -97/315 -193/315 -46/105 -46/105 -23/45 -5/7 -34/63 -193/315 -193/315 -23/45 -34/63 -5/7 -7/15 -7/15 -34/63 -34/63 -184/315 -193/315 -193/315 -184/315 -43/105 -97/315 -43/105 -23/45 -23/45 -184/315 -23/35 -152/315 -23/35 -43/105 -43/105 1/5 -152/315 -152/315 8/63 -152/315 -5/9 8/35 8/315 8/63 488/315 -8/21 -152/315 -152/315 -152/315 -152/315 -152/315 -152/315 8/35 17/315 -34/105 -143/315 -37/105 7/45 26/315 -5/9 -22/35 -184/315 -152/315 -257/315 -23/35 -239/315 -24/35 -271/315 -5/9 -239/315 -88/315 -79/315 -34/105 -1/21 -166/315 -88/315 -97/315 -152/315 -97/315 -152/315 -106/315 -23/45 -8/21 -8/105 -8/21 -97/315 -8/21 -79/315 -23/45 -22/35 -8/21 -97/315 -79/315 -152/315 -22/35 -152/315 -5/9 -184/315 -24/35 -24/35 -184/315 40/63 -248/315 -248/315 -23/35 209/315 -248/315 218/315 -239/315 22/45 -2/105 -152/315 -152/315 -43/105 -37/105 -152/315 -152/315 -184/315 -184/315 -5/7 -143/315 -193/315 -184/315 -248/315 -8/21 -5/7 -5/9 -24/35 -24/35 -184/315 -5/9 -1/315 -1/315 -1/315 -43/105 -152/315 -152/315 -37/105 17/21 17/315 17/315 8/63 152/105 -11/105 221/63 39/35 -79/315 41/35 6/5 401/315 353/105 -47/315 -88/315 61/63 199/63 -23/45 -8/21 -97/315 -184/315 -46/105 31/315 -8/21 -8/45 -184/315 -23/45 9/35 -37/105 -43/105 7/45 -8/21 -97/315 104/315 -184/315 8/63 -152/315 -152/315 1/5 -46/105 -143/315 -23/45 -193/315 -24/35 -152/315 -34/63 -23/45 8/35 86/315 73/45 41/45 -184/315 -248/315 -24/35 -26/35 -202/315 -2/63 -37/105 -37/105 -43/105 104/315 -152/315 -8/45 136/315 -88/315 -37/105 -152/315 9/35 -24/35 7/45 -152/315 8/35 -193/315 88/105 -166/315 -184/315 -184/315 8/35 -239/315 -5/7 -248/315 -79/315 9/35 8/63 71/45 -24/35 -184/315 -5/9 -5/7 -152/315 8/315 8/315 218/315 152/105 232/315 -184/315 -184/315 -8/105 -257/315 232/315 88/45 -23/35 -8/9 -88/315 39/35 -24/35 -8/105 -1/21 -38/315 -101/105 -47/315 -88/315 62/105 -101/105 593/315 29/63 86/45 794/315 1763/315 -23/45 -23/45 8/63 -202/315 -8/21 -46/105 19/63 -23/45 -23/45 31/315 -5/7 -43/105 8/63 -5/7 -11/105 -26/35 -1/315 -152/315 -43/105 -34/63 104/315 -23/45 -43/105 9/35 -184/315 -5/7 7/45 -5/7 17/315 -257/315 -152/315 -193/315 8/35 -193/315 -1/315 -5/7 -1/21 -5/7 8/63 -248/315 -8/45 -24/35 -1/21 8/35 -23/45 -23/45 -1/315 -248/315 -5/7 -5/7 -257/315 -184/315 -248/315 -289/315 8/63 -8/105 424/315 -11/105 8/7 -143/315 7/45 -184/315 -184/315 8/315 -193/315 8/315 113/315 -152/315 -1/21 -23/35 -239/315 -47/315 -8/45 241/315 158/105 -43/105 -43/105 -88/315 -43/105 -152/315 -43/105 -106/315 -43/105 -106/315 -152/315 -88/315 -43/105 -43/105 -152/315 -152/315 -43/105 -8/45 -88/315 127/315 -152/315 -8/21 -8/21 7/45 19/63 1/5 -8/21 -88/315 -88/315 -8/21 9/35 8/63 8/35 88/105 -34/63 -1/315 -152/315 -184/315 -193/315 1/5 -8/45 -1/315 232/315 -5/7 -24/35 -34/63 -202/315 31/315 -8/105 -184/315 -184/315 8/63 -184/315 8/315 -43/105 1/5 73/45 -24/35 -152/315 8/63 712/315 40/63 488/315 1384/315 -184/315 -24/35 -152/315 8/63 8/63 712/315 31/21 13/15 74/35 -13/63 -106/315 -43/105 -97/315 -97/315 -43/105 -193/315 -152/315 -23/45 -106/315 -43/105 -43/105 -23/45 -34/63 -184/315 1/5 1/5 -8/21 -43/105 -47/315 -8/21 -239/315 -43/105 -46/105 -106/315 -179/315 -47/315 -88/315 -11/105 -8/45 -13/63 -43/105 -13/63 -43/105 -106/315 -23/45 -2/15 -43/105 -43/105 -8/45 -37/105 -8/21 -106/315 -23/45 -5/7 -46/105 -46/105 -34/63 6/35 -88/315 -8/21 -2/15 -97/315 -74/315 127/315 -8/21 -88/315 -13/63 -8/21 104/315 -88/315 -152/315 -23/45 -74/315 -23/45 136/315 -97/315 -8/21 8/63 -13/63 -152/315 -43/105 -43/105 -106/315 -43/105 -193/315 -1/21 -8/105 -11/105 -13/63 -11/105 -8/21 -88/315 -37/105 -97/315 -37/105 -5/9 -8/105 -43/105 -97/315 -106/315 -152/315 -13/63 -184/315 -43/105 19/63 -34/63 8/63 -193/315 -5/7 -152/315 181/105 -257/315 -34/63 -5/7 -43/105 -202/315 -257/315 -37/105 -152/315 -143/315 -152/315 -8/45 -13/63 -74/315 -97/315 -97/315 -97/315 -23/45 -43/105 -37/105 -43/105 -8/21 -152/315 -97/315 -5/9 -8/21 -43/105 -23/45 8/35 19/63 8/63 -23/45 -23/45 -13/63 -13/63 -24/35 -106/315 -43/105 -43/105 8/315 -2/15 -88/315 -11/105 -88/315 -13/63 -11/105 -8/105 -88/315 -152/315 -106/315 -43/105 -8/105 -8/21 -34/63 1/5 1/5 8/315 -23/45 1/5 -248/315 152/105 -202/315 -1/315 -184/315 -24/35 -8/45 -143/315 -43/105 -8/21 -88/315 136/315 -184/315 -152/315 -46/105 -46/105 19/63 -152/315 -5/9 8/35 -184/315 -8/21 -8/21 -106/315 8/63 -88/315 -88/315 -24/35 8/315 7/45 -193/315 -184/315 -8/45 -106/315 127/315 -43/105 -97/315 115/63 -7/15 -193/315 -8/105 -13/63 -8/45 -11/105 -11/105 -83/315 -74/315 -97/315 -13/63 -46/105 127/315 -193/315 -184/315 -23/45 8/63 433/315 -5/7 -47/315 -43/105 -8/21 -88/315 -43/105 -43/105 8/63 -5/7 -211/315 -34/63 -34/63 -211/315 1/5 -27/35 -43/105 -97/315 -193/315 -43/105 -46/105 -193/315 -23/45 -193/315 -34/63 -257/315 -47/315 -46/105 -46/105 -34/63 -7/15 -248/315 -193/315 -257/315 -202/315 -46/105 6/35 -23/45 22/315 -34/63 5/3 -152/315 -8/21 -43/105 -13/63 -152/315 -74/315 -74/315 -23/45 8/35 -23/45 -97/315 118/315 181/105 -88/315 -152/315 -152/315 8/63 -97/315 8/63 488/315 -43/105 88/105 8/35 977/315 -46/105 -106/315 -97/315 -23/63 -193/315 -202/315 -202/315 -106/315 -106/315 -46/105 -7/15 -46/105 -34/63 -106/315 -202/315 -179/315 -23/45 -202/315 -34/63 -97/315 -8/45 -13/63 22/315 -8/105 -13/63 -83/315 -74/315 -11/105 -74/315 -106/315 -8/21 -34/63 -8/45 -106/315 -106/315 -13/63 -97/315 -46/105 -23/45 -34/63 -106/315 -97/315 -13/63 -106/315 -193/315 -43/105 -13/63 -43/105 -152/315 -34/63 -34/63 -34/63 -43/105 -46/105 -46/105 -34/63 -24/35 -193/315 -34/63 -43/105 -5/7 -202/315 -34/63 -202/315 -202/315 -23/45 31/315 -202/315 8/35 -5/7 -11/105 -43/105 -8/105 -13/63 -43/105 -43/105 -106/315 -88/315 -43/105 -43/105 -8/21 -184/315 -43/105 -8/21 -184/315 -43/105 -248/315 -193/315 -152/315 -97/315 -7/15 -193/315 -46/105 1/5 -5/7 -193/315 -34/63 1/5 -193/315 -5/7 31/315 -34/63 -179/315 109/315 -34/63 -46/105 19/63 -43/105 31/315 -43/105 -8/21 -106/315 -43/105 -11/105 -97/315 -7/15 -83/315 118/315 -97/315 -43/105 -23/45 -13/63 104/315 -23/63 1/5 -43/105 -8/21 -13/63 -23/45 19/63 -88/315 -46/105 -23/45 -46/105 86/315 -43/105 -97/315 -97/315 -106/315 -46/105 -97/315 19/63 115/63 -152/315 -97/315 1/5 -97/315 115/63 -5/7 -152/315 -46/105 86/315 86/315 178/105 -23/45 319/315 127/315 17/21 991/315 17/315 -13/63 -97/315 -8/45 40/63 -47/315 -97/315 -43/105 -13/63 19/63 115/63 -8/21 328/315 -152/315 -47/315 29/63 29/63 593/315 -97/315 -97/315 -8/45 136/315 -152/315 -23/45 319/315 -74/315 -106/315 -23/63 -46/105 -43/105 -106/315 -257/315 -23/45 -7/15 -211/315 -46/105 1/5 -83/315 -74/315 -2/15 -97/315 -23/63 -7/15 -202/315 -34/63 -43/105 1/5 -13/63 -23/45 -46/105 -23/45 -74/315 -13/63 -8/45 -74/315 -106/315 -46/105 -43/105 -43/105 31/315 86/315 -193/315 -46/105 -43/105 -23/45 -43/105 -43/105 -106/315 -43/105 -43/105 -13/63 -23/45 -74/315 -1/315 -74/315 -11/105 -74/315 -2/63 -74/315 -19/315 -13/63 -2/63 -43/105 1/5 -97/315 -106/315 -46/105 -13/63 19/63 1/5 -23/45 -13/63 -43/105 -97/315 -2/15 -11/105 -106/315 -106/315 -74/315 -43/105 -97/315 -8/45 -46/105 -23/45 -23/45 -13/63 -23/45 -23/63 -13/63 -23/63 -106/315 -97/315 -106/315 -97/315 1/5 -46/105 31/315 -23/45 -34/63 127/315 -8/105 6/35 -202/315 -46/105 -97/315 -23/45 -34/63 -34/63 -106/315 -8/21 -46/105 -193/315 1/5 -11/105 -19/315 -74/315 -17/105 -13/63 -23/45 -43/105 1/5 73/45 -43/105 -106/315 172/105 11/45 68/315 27/7 502/315 73/45 1/5 6/35 31/315 6/35 424/315 8/15 -7/15 86/315 -106/315 -83/315 -188/315 118/315 -46/105 -179/315 109/315 -46/105 -7/15 -34/63 13/315 -179/315 -202/315 6/35 19/63 -13/63 -298/315 -83/315 -124/315 -7/15 -7/15 -23/63 68/315 -124/315 118/315 -106/315 -202/315 6/35 -202/315 -44/63 -8/45 146/63 127/315 19/63 136/315 -43/105 8/63 328/315 19/63 127/315 -106/315 1/5 -202/315 -193/315 319/315 1/5 -193/315 -11/105 -11/105 -257/315 40/63 -193/315 8/35 115/63 1/5 6/35 31/315 -193/315 -38/45 2/7 8/315 -97/315 -8/45 8/35 -43/105 -97/315 -23/63 -43/105 -2/63 -2/15 -74/315 127/315 -11/105 53/105 -74/315 -83/315 -23/63 109/315 -13/63 -46/105 86/315 127/315 566/315 -46/105 -46/105 1/5 41/45 -43/105 1/5 296/315 1/5 19/63 -97/315 -43/105 181/105 -34/63 -34/63 502/315 73/45 149/105 -193/315 -1/315 -106/315 -46/105 -179/315 -202/315 22/315 383/315 -55/63 19/63 109/315 127/315 -34/63 -23/45 -46/105 -43/105 -43/105 -23/63 -83/315 -46/105 -106/315 10/21 -46/105 -46/105 -43/105 -46/105 -13/63 -23/45 -23/63 -43/105 -34/63 -34/63 -46/105 -83/315 -52/105 -74/315 -83/315 118/315 -23/63 -46/105 566/315 -23/63 116/63 6/35 118/315 -46/105 -7/15 -34/63 11/45 -179/315 -17/105 -52/105 -74/315 11/45 -23/63 -83/315 109/315 -179/315 11/45 -2/63 -106/315 -7/15 -23/63 -7/15 86/315 -7/15 22/315 -19/315 -83/315 -23/63 -23/63 118/315 -83/315 173/315 86/315 -106/315 -34/63 22/315 86/315 20/63 -124/315 69/35 -7/15 5/3 -46/105 -4/21 -23/63 -52/105 -124/315 -83/315 -106/315 -7/15 -106/315 -46/105 -52/105 -7/15 -188/315 -7/15 -211/315 -92/315 -52/105 -24/35 -193/315 -239/315 -5/9 -24/35 -262/315 -89/105 -248/315 -101/105 -271/315 -23/45 -8/21 -23/45 -46/105 -23/35 -184/315 -184/315 -253/315 -184/315 -97/315 -43/105 -106/315 -193/315 -23/45 -46/105 -23/45 -24/35 -34/63 -152/315 -184/315 -193/315 -24/35 -23/45 -43/105 -43/105 -23/45 -193/315 -143/315 -5/9 -152/315 -79/315 31/315 -239/315 31/315 -184/315 -253/315 -43/105 -8/21 -46/105 -23/45 -97/315 -8/21 -11/7 -107/105 -67/63 -104/105 -317/315 -24/35 -38/315 -38/315 -101/105 -107/105 -26/35 -8/45 -143/315 -353/315 -11/105 -271/315 -8/105 -8/9 -257/315 6/5 401/315 -47/315 -271/315 -257/315 -2/15 -298/315 383/315 -104/105 -97/315 8/315 1114/315 -179/315 -193/315 -23/45 -202/315 -26/35 -211/315 -193/315 -5/7 -24/35 -24/35 -193/315 8/315 -24/35 -24/35 8/35 -26/35 -7/15 -179/315 -38/45 -211/315 -26/35 -8/9 -5/7 -34/63 -26/35 -5/7 31/315 -23/45 -248/315 -248/315 -257/315 -26/35 -8/9 -107/105 -2/63 -47/315 -101/105 -5/7 -8/105 -248/315 -24/35 -104/105 -202/315 -38/45 -38/45 -23/45 -257/315 -46/105 -248/315 -239/315 -152/315 -143/315 -67/63 -24/35 -26/35 -38/45 -211/315 -34/63 -7/15 -257/315 -193/315 -23/45 -43/105 -5/7 -248/315 -202/315 -34/63 -34/63 -23/45 -5/7 -5/7 -211/315 -257/315 -26/35 -202/315 -26/35 22/315 -179/315 -27/35 -193/315 -193/315 -38/45 -202/315 -211/315 1/7 -184/315 -23/45 -23/45 -184/315 -193/315 8/35 -5/9 -193/315 -23/45 8/63 -8/105 -289/315 -5/7 -248/315 -239/315 -193/315 -193/315 8/315 73/45 -23/45 -1/315 31/315 -193/315 31/315 -5/7 -202/315 -289/315 -34/63 -101/105 -5/7 -8/9 -5/7 -289/315 -193/315 -8/105 -38/45 22/315 -298/315 -1/315 -11/105 -107/105 -193/315 -2/63 146/105 -248/315 -2/9 -101/105 -1/315 401/315 -88/315 -248/315 -8/105 56/45 -248/315 40/63 401/315 -26/35 -55/63 -27/35 1/7 -55/63 -34/63 -211/315 -55/63 -202/315 -257/315 31/315 -202/315 -257/315 -26/35 -5/7 -38/45 502/315 22/315 -257/315 -26/35 -107/105 -5/7 -2/63 -38/45 -239/315 -193/315 -23/45 -46/105 -8/45 -26/35 -24/35 -23/45 -34/63 -184/315 8/63 -8/21 -8/21 31/21 -184/315 8/63 -202/315 -2/63 -179/315 -202/315 -5/7 -179/315 6/35 -24/35 -23/45 502/315 -193/315 6/35 -193/315 -8/105 22/315 -74/315 -202/315 -34/63 -2/15 149/105 -5/7 8/15 -107/105 -202/315 -46/105 -97/315 -43/105 88/105 -24/35 -289/315 -38/45 -257/315 -38/45 -193/315 -5/7 -193/315 -34/63 31/315 22/315 -5/7 -23/45 -193/315 8/63 319/315 -2/15 -55/63 -211/315 -46/105 -257/315 -193/315 -179/315 -34/63 -5/7 -202/315 6/35 -202/315 -7/15 11/45 136/315 -8/21 118/315 -46/105 -27/35 -211/315 -2/63 136/35 2371/315 -257/315 127/315 -104/105 29/63 8/7 607/315 19/63 296/63 137/45 337/315 138/35 41/35 1201/315 -13/63 -74/315 -8/105 -97/315 -5/9 -7/15 -43/105 -43/105 -193/315 -152/315 -23/35 -34/63 -5/7 -248/315 -23/45 -193/315 -23/35 -34/63 -23/45 -8/21 -88/315 -184/315 -97/315 -179/315 -34/63 -202/315 -34/63 -7/15 -46/105 -43/105 -46/105 -46/105 -152/315 -106/315 -43/105 -97/315 -23/45 -26/35 -257/315 -34/63 -24/35 -193/315 -152/315 -26/35 -26/35 -8/9 -202/315 -257/315 -193/315 -248/315 -24/35 -7/15 -106/315 -1/315 1/7 484/315 4/35 31/315 479/315 31/315 22/315 94/63 31/315 169/45 7/3 -23/63 -202/315 -211/315 -23/45 -46/105 -202/315 -23/45 -248/315 -248/315 31/315 146/105 22/315 493/315 13/315 83/63 146/105 -74/315 1142/315 653/315 -11/105 -8/45 83/63 83/63 83/63 1096/315 31/315 149/105 -13/63 71/35 221/63 584/315 317/63 -52/105 -23/63 -7/15 -179/315 -124/315 4/35 -23/63 -106/315 -179/315 -7/15 86/315 -97/315 -23/45 -83/315 6/35 -46/105 -74/315 86/315 -106/315 -1/315 118/315 -211/315 -211/315 -211/315 4/315 -188/315 -5/7 -2/63 -211/315 -4/5 -26/35 -2/15 -38/45 -284/315 -38/45 13/315 4/35 452/315 269/315 -202/315 -307/315 -26/35 -4/5 -27/35 -4/45 -193/315 -34/63 -179/315 1/7 -34/63 -34/63 22/315 -34/63 -202/315 1/5 -26/35 -2/63 -34/63 6/35 -26/35 82/105 -24/35 -193/315 -26/35 6/35 -5/7 -211/315 -13/63 31/315 149/105 -5/7 -38/45 -26/35 -11/105 22/315 383/315 232/315 94/63 17/21 104/35 -188/315 -188/315 13/315 -44/63 -34/63 -52/105 68/315 -7/15 -27/35 -17/105 -298/315 -23/63 13/315 -211/315 -19/315 -27/35 13/315 -202/315 -52/105 -188/315 11/45 -7/15 -211/315 -1/315 -211/315 22/315 -211/315 31/315 -38/45 -34/63 -34/63 6/35 -7/15 -2/63 -23/45 1/7 -34/63 31/315 -202/315 -2/63 -257/315 -11/105 1/7 -179/315 -34/63 -2/63 -179/315 79/105 -298/315 22/315 -211/315 -26/35 13/315 -1/315 -38/45 -107/105 -106/315 6/35 94/63 82/105 146/105 214/315 886/315 -193/315 -1/315 -34/63 6/35 -34/63 22/315 -202/315 278/315 31/315 -193/315 31/315 -8/45 -248/315 -257/315 -257/315 31/315 149/105 152/105 -188/315 -188/315 -106/315 -179/315 -211/315 -7/15 -52/105 -211/315 -7/15 -211/315 -52/105 -211/315 -106/315 -179/315 -74/315 -46/105 -34/63 -46/105 -74/315 -179/315 1/7 -26/35 -26/35 -202/315 13/315 146/105 -193/315 -202/315 -202/315 -34/63 31/315 -11/105 -23/45 31/315 -52/105 -52/105 -179/315 -7/15 -179/315 -179/315 -34/63 -26/35 -52/105 -179/315 -211/315 -211/315 -211/315 -202/315 -46/105 -46/105 -248/315 86/315 31/315 -23/45 -193/315 -184/315 -257/315 -23/45 -202/315 -298/315 -38/45 -289/315 -257/315 -107/105 -46/105 -43/105 -74/315 -193/315 -23/63 -11/105 -46/105 -8/45 -46/105 -43/105 -74/315 -202/315 -202/315 -179/315 -43/105 -211/315 -257/315 -202/315 -34/63 -34/63 -257/315 -211/315 -97/315 -179/315 -193/315 -106/315 -97/315 -202/315 -193/315 -202/315 -34/63 -202/315 -184/315 -43/105 -26/35 -26/35 214/315 -26/35 191/315 -193/315 127/315 -11/105 -38/45 -289/315 -8/45 83/63 -74/315 38/35 137/45 328/315 584/315 347/105 6/35 502/315 -2/63 -23/45 -179/315 22/315 6/35 1/7 -202/315 -19/315 -23/45 -179/315 1/5 -46/105 19/63 -2/63 31/315 -202/315 31/315 22/315 -202/315 22/315 6/35 -202/315 -202/315 79/105 -26/35 -27/35 -74/315 -26/35 -19/315 -2/63 223/315 461/315 79/105 -8/21 19/63 -5/7 22/315 -26/35 223/315 19/63 -43/105 17/21 -5/7 8/63 -11/105 -2/63 223/315 71/35 22/315 -2/15 2 191/315 277/105 1727/315 -289/315 53/105 863/315 -88/315 86/315 -179/315 13/315 -2/63 6/35 13/315 -27/35 22/315 278/315 -2/15 -2/15 -46/105 -211/315 -27/35 1/5 -26/35 -2/63 214/315 -2/63 86/315 -34/63 -34/63 -34/63 -34/63 86/315 1/5 1/7 22/315 -202/315 -2/63 -211/315 -2/63 -26/35 242/105 -34/63 -46/105 -179/315 -55/63 -8/45 -97/315 -74/315 -193/315 -74/315 -202/315 -7/15 -179/315 1/7 -44/63 -7/15 548/315 -4/5 -52/105 -44/63 -43/105 -97/315 -46/105 -106/315 -23/63 -17/105 -23/63 -23/63 -106/315 -34/63 -7/15 -7/15 11/45 1/7 -7/15 -23/63 -202/315 -179/315 -13/63 -97/315 -19/315 -46/105 -83/315 -43/105 -46/105 -23/45 -74/315 -202/315 -52/105 68/315 68/315 -2/15 -211/315 13/315 -202/315 461/315 -188/315 1/7 -179/315 -211/315 -17/105 -193/315 -46/105 -34/63 -34/63 86/315 -7/15 -92/315 -124/315 173/315 -7/15 -34/63 11/45 -43/105 -46/105 -34/63 -83/315 19/63 -46/105 -106/315 -46/105 6/35 6/35 -179/315 -106/315 -43/105 -7/15 109/315 -179/315 22/315 -211/315 -38/45 -106/315 557/315 -188/315 -23/63 -27/35 -13/63 -106/315 -2/63 -17/105 -92/315 -23/63 -83/315 -7/15 -46/105 -7/15 -23/63 118/315 109/315 -179/315 -179/315 1/7 -2/63 -211/315 146/105 -27/35 -43/105 -34/63 -106/315 -23/63 -23/63 -46/105 -46/105 -46/105 22/315 -74/315 -124/315 109/315 22/315 -7/15 -34/63 94/63 -188/315 -106/315 -83/315 -106/315 -2/15 -124/315 -92/315 -74/315 -106/315 -106/315 -92/315 -2/63 86/315 -23/63 6/35 1/7 82/105 -34/63 -43/105 -7/15 86/315 -43/105 -202/315 -179/315 -34/63 -43/105 -46/105 -46/105 -7/15 -27/35 -2/63 -92/315 -17/105 -92/315 11/45 -46/105 -4/5 -284/315 -284/315 -83/315 -179/315 -211/315 -22/21 -52/105 4/35 172/105 -298/315 -211/315 143/105 -211/315 79/105 1/7 941/315 -34/63 6/35 -106/315 -179/315 11/45 -23/63 589/315 -23/45 31/315 479/315 -23/63 -52/105 -188/315 -7/15 -211/315 4/315 -7/15 -27/35 -179/315 4/35 4/315 -7/15 -2/63 -83/315 -52/105 -52/105 -7/15 -179/315 -211/315 -179/315 -211/315 68/315 -179/315 82/105 1/7 13/315 -202/315 -188/315 4/35 -179/315 -74/315 -52/105 -52/105 6/35 -106/315 -46/105 -7/15 5/3 269/315 -52/105 -7/15 -52/105 -4/21 -83/315 -46/105 -92/315 -124/315 -7/15 -179/315 131/35 95/63 4/315 461/315 13/45 59/315 20/63 -52/105 11/45 292/315 20/63 -11/21 3/35 -229/315 283/315 4/35 4/315 77/45 4/35 3/35 38/35 11/45 82/105 82/105 -27/35 58/45 118/315 5/3 278/315 -124/315 -7/15 -52/105 -179/315 20/63 68/315 109/315 548/315 4/35 269/315 1/7 493/315 461/315 4/35 68/315 20/63 -211/315 -52/105 -23/63 -101/315 -11/21 -92/315 -92/315 -52/105 -188/315 -11/21 77/45 13/45 -11/21 -11/21 68/315 -19/45 -197/315 -257/315 -101/105 -104/105 -1/315 6/35 -202/315 -202/315 -202/315 -248/315 -349/315 -34/63 -202/315 -5/7 -362/315 -376/315 -104/105 -97/315 337/315 -298/315 -23/63 319/315 374/315 -13/63 347/105 -83/315 154/45 -44/63 -188/315 -27/35 -211/315 -202/315 6/35 -55/63 -55/63 -44/63 -38/45 -55/63 -55/63 4/35 -26/35 -11/105 -289/315 -26/35 -257/315 -1/315 -4/5 -4/5 -211/315 -188/315 -307/315 -2/15 -211/315 -107/105 13/315 -202/315 -22/21 -2/15 -202/315 -202/315 -353/315 -27/35 -8/21 -257/315 -257/315 -8/9 -24/35 -107/105 397/315 -19/315 -55/63 -4/45 4/315 -211/315 -38/45 -27/35 -211/315 22/315 -2/63 -55/63 -298/315 493/315 -55/63 -19/315 -55/63 -27/35 -55/63 13/315 -211/315 -83/315 4/315 31/315 -34/63 -193/315 -26/35 -11/105 383/315 -257/315 -2/15 -27/35 -38/45 -17/105 -22/21 -74/315 13/315 58/45 143/105 -26/35 26/45 58/45 -107/105 -4/5 -4/21 -4/45 -27/35 -202/315 -38/45 -193/315 -2/15 -27/35 -55/63 -2/63 -2/63 4/35 467/63 1249/105 118/315 136/315 1279/315 1238/315 977/315 -211/315 -23/45 -52/105 -52/105 -34/63 -46/105 -7/15 -46/105 -7/15 -26/35 -193/315 -202/315 -248/315 -26/35 -211/315 -38/45 -289/315 -44/63 -7/15 -179/315 -211/315 -52/105 -46/105 -179/315 -43/105 -83/315 -46/105 -74/315 -44/63 -44/63 -26/35 -188/315 -27/35 -211/315 -202/315 -52/105 -7/15 -27/35 -34/63 -202/315 13/315 4/3 -4/45 443/315 -4/45 1147/315 233/105 -2/15 143/105 143/105 74/21 662/315 1663/315 -7/15 -44/63 -188/315 -307/315 -211/315 -38/45 -46/105 -38/45 143/105 143/105 1133/315 461/315 -83/315 676/315 589/315 1549/315 127/315 2 1087/315 59/315 169/105 -1/63 -179/315 -11/21 3/35 4/315 -1/63 -52/105 -4/21 3/35 -179/315 -188/315 -11/21 68/315 -188/315 1/7 4/35 79/105 11/45 -202/315 -7/15 1/7 -7/15 20/63 -7/15 13/315 11/45 -1/63 -44/63 -44/63 4/35 -92/315 -44/63 73/105 -316/315 4/315 -29/35 -17/105 388/315 -116/105 -4/45 443/315 76/105 20/7 -202/315 13/315 -27/35 4/315 79/105 -19/315 -27/35 6/35 -2/15 -27/35 58/45 59/315 -11/21 3/35 4/315 4/315 3/35 -44/63 68/315 28/45 -188/315 -197/315 -188/315 -44/63 -19/315 -211/315 13/315 13/315 52/63 -2/63 3/35 -188/315 -188/315 -188/315 -188/315 -83/315 -188/315 -46/105 -27/35 -307/315 -74/315 1/7 493/315 -106/315 -188/315 1/7 -7/15 -7/15 -7/15 -27/35 -27/35 -46/105 79/105 173/315 269/315 -19/315 4/315 6/35 13/315 79/105 173/315 101/35 -202/315 4/35 -284/315 -52/105 169/105 -46/105 -83/315 -124/315 -52/105 68/315 -229/315 -1/63 443/315 -29/35 -7/15 -83/315 -7/15 -52/105 -124/315 -124/315 4/315 -179/315 -19/45 59/315 41/63 484/315 -52/105 -46/105 11/45 -124/315 -101/315 -124/315 -179/315 109/315 -4/45 13/45 251/315 -44/63 -211/315 -52/105 -179/315 -11/21 -92/315 -23/63 -179/315 -83/315 -27/35 -4/21 -19/45 68/315 -19/45 -101/315 169/105 37/35 34/35 10/63 283/315 69/35 137/63 59/315 77/45 -22/63 -142/315 -101/315 -58/105 -38/45 977/315 1046/315 95/63 -1/63 -44/63 -4/5 -19/315 -113/105 -4/5 4/315 -2/63 -38/45 -197/315 -92/315 -55/63 -113/105 -353/315 -289/315 -17/105 397/315 1237/105 -188/315 -202/315 -46/105 -7/15 -188/315 -197/315 -211/315 -211/315 -179/315 -44/63 -38/45 -106/315 3/35 95/63 -211/315 -11/21 4/315 -188/315 -7/15 -7/15 137/105 137/105 223/63 667/315 1627/315 367/105 -284/315 -55/63 274/315 -37/315 10/63 187/315 -44/63 4/35 -197/315 59/315 4/315 68/315 36/35 -116/105 -52/105 -19/45 283/315 -52/105 -22/63 -52/105 13/7 -29/105 -4/45 -11/9 -44/63 -197/315 -211/315 -55/63 361/105 0 -55/63
0 1/35 3/70 2/35 2/35 3/70 2/35 1/14 1/14 1/14 1/14 3/35 3/35 3/35 1/35 2/35 1/14 1/14 1/14 1/14 2/35 1/14 3/35 1/14 13/630 1/14 3/35 3/35 3/35 3/35 3/35 3/35 1/10 1/10 1/10 3/35 1/10 3/35 1/10 1/10 3/35 1/10 3/35 4/35 4/35 4/35 0 3/70 2/35 2/35 2/35 2/35 1/14 1/14 1/14 13/630 1/14 3/35 3/35 13/630 3/35 1/14 3/35 3/35 3/35 3/35 1/10 1/10 3/35 3/35 1/10 3/35 3/35 1/10 3/35 1/10 3/35 3/35 1/14 3/35 3/35 1/14 3/35 11/315 3/35 1/10 1/10 11/315 1/10 3/35 3/35 1/10 1/10 1/10 31/630 1/10 4/35 1/10 4/35 1/10 1/10 1/10 1/14 31/630 11/315 31/630 31/630 1/10 3/35 3/35 1/10 1/10 1/10 1/10 4/35 4/35 4/35 1/10 4/35 4/35 1/10 1/10 4/35 1/10 1/10 1/10 1/10 1/10 4/35 4/35 4/35 4/35 4/35 9/70 9/70 4/35 9/70 9/70 4/35 4/35 4/35 4/35 4/35 9/70 4/35 4/35 1/7 1/7 1/35 3/70 2/315 1/14 2/315 1/14 1/14 1/14 1/14 3/35 1/14 3/35 2/35 13/630 3/35 3/35 3/70 1/14 2/35 1/14 -19/630 1/14 3/35 3/35 3/35 13/630 3/35 1/14 3/35 1/14 11/315 11/315 1/10 1/10 11/315 11/315 1/10 3/35 1/10 11/315 11/315 3/35 11/315 1/10 11/315 1/10 1/10 1/10 3/35 1/10 11/315 1/14 1/10 1/10 31/630 1/14 31/630 -1/63 31/630 11/315 31/630 1/10 11/315 11/315 1/10 3/35 1/10 4/35 31/630 4/35 11/315 4/35 4/35 1/10 11/315 1/10 1/10 1/10 1/10 4/35 11/315 -19/630 31/630 13/630 11/315 31/630 11/315 31/630 1/10 3/35 4/35 1/10 1/10 4/35 1/10 1/10 3/35 1/10 1/10 1/10 1/10 4/35 4/35 3/35 4/35 4/35 4/35 4/35 9/70 1/10 4/35 3/35 1/10 1/10 4/35 4/35 1/10 4/35 4/35 1/10 1/10 4/35 1/10 3/35 1/10 4/35 1/10 1/14 3/35 11/315 1/10 3/35 3/35 3/35 1/10 1/10 1/10 4/35 4/35 4/35 1/10 1/10 -1/63 3/35 1/10 3/35 31/630 31/630 1/10 4/35 31/630 4/35 1/10 1/10 -1/630 31/630 -1/630 4/63 31/630 3/35 4/63 31/630 31/630 31/630 4/63 31/630 4/63 4/35 1/10 31/630 1/10 1/10 4/35 1/10 4/35 4/35 4/63 9/70 31/630 4/35 9/70 4/35 4/35 4/63 4/63 9/70 4/35 31/630 9/70 4/35 4/35 4/35 4/35 -1/15 31/630 4/63 -1/63 31/630 31/630 4/63 4/35 1/10 4/35 9/70 11/315 4/35 1/10 1/10 1/10 1/10 1/10 1/10 9/70 4/35 9/70 9/70 9/70 4/35 4/63 1/10 7/90 4/63 4/63 4/63 4/63 4/63 9/70 4/63 9/70 4/35 4/35 4/35 4/35 9/70 31/630 4/35 9/70 4/35 1/7 1/7 9/70 9/70 1/7 9/70 4/35 9/70 9/70 4/35 4/35 4/35 4/63 4/63 7/90 31/630 4/63 4/63 4/63 4/35 9/70 3/35 4/35 1/10 1/10 9/70 4/35 9/70 9/70 9/70 9/70 9/70 4/35 9/70 4/35 4/35 1/7 9/70 9/70 9/70 9/70 1/7 9/70 4/35 9/70 4/35 9/70 9/70 4/35 1/7 1/7 9/70 9/70 9/70 9/70 9/70 1/7 9/70 1/7 11/70 1/7 1/7 1/7 1/7 9/70 6/35 3/70 2/35 1/35 -2/45 1/14 1/14 2/315 1/14 11/315 2/35 11/315 -19/630 11/315 3/35 13/630 11/315 3/35 3/35 1/10 -2/45 11/315 13/630 11/315 3/35 3/35 1/14 3/35 1/10 3/35 1/10 1/10 1/14 3/35 3/70 2/35 13/630 -19/630 13/630 3/35 13/630 3/35 -19/630 -19/630 -1/63 11/315 31/630 1/14 -1/63 -1/63 -1/63 31/630 11/315 31/630 4/35 4/35 1/10 1/10 1/10 2/35 1/14 1/14 1/14 2/35 11/315 -1/63 1/10 1/10 1/10 11/315 11/315 3/35 3/35 13/630 -19/630 1/14 3/35 3/35 1/14 -1/63 1/14 11/315 1/10 11/315 11/315 11/315 1/14 11/315 1/10 3/35 1/10 -1/63 -1/630 -1/630 13/630 -1/630 -1/63 -1/63 3/35 1/10 1/10 11/315 11/315 3/35 3/35 4/35 4/35 31/630 4/35 11/315 1/10 1/10 -1/63 1/10 1/10 4/35 31/630 1/10 11/315 4/35 11/315 13/630 109/630 31/630 11/315 11/315 3/35 1/10 1/10 1/10 1/14 3/35 -1/63 11/315 -1/63 1/10 -1/63 11/315 1/10 3/35 -1/630 -1/630 -1/630 4/63 -1/630 3/35 -1/630 -1/630 11/315 4/63 -1/630 31/630 4/63 31/630 4/63 -1/630 -1/630 3/35 4/63 31/630 -1/630 -1/630 31/630 31/630 9/70 4/63 4/63 9/70 31/630 4/35 31/630 31/630 4/35 4/35 9/70 -1/15 -1/63 4/63 11/315 31/630 -1/630 -1/63 4/63 31/630 11/315 31/630 -1/630 31/630 31/630 1/10 9/70 4/35 4/35 11/315 1/10 3/35 4/63 -1/630 -1/630 4/63 4/63 31/630 -1/15 4/63 3/35 4/63 -1/630 4/63 -1/630 4/63 -1/63 31/630 -1/63 4/35 31/630 31/630 31/630 4/35 4/35 31/630 11/315 1/10 4/63 -1/630 4/63 4/63 4/63 11/315 31/630 4/35 4/35 4/35 4/35 -1/630 -1/63 4/63 31/630 4/63 11/315 31/630 4/35 9/70 4/35 31/630 4/35 4/35 1/10 1/10 3/35 31/630 1/10 4/35 9/70 -1/63 -1/630 31/630 4/63 31/630 4/63 1/10 3/35 4/35 4/35 4/35 3/35 4/63 -1/630 4/63 4/63 7/90 3/35 13/630 1/10 1/14 1/10 4/315 4/63 31/630 7/90 -1/630 -1/63 43/315 4/315 -1/630 -1/630 31/630 4/63 4/63 4/63 11/315 31/630 31/630 31/630 4/35 4/35 9/70 -1/63 -1/63 4/63 11/315 31/630 -1/630 11/315 4/63 31/630 11/315 31/630 -1/630 31/630 31/630 1/10 9/70 4/35 4/35 3/35 1/10 4/63 9/70 4/63 9/70 9/70 9/70 4/63 -1/630 7/90 4/63 7/90 31/630 4/63 9/70 31/630 1/7 9/70 4/35 9/70 4/63 4/63 11/315 9/70 4/35 4/35 1/10 31/630 31/630 31/630 4/63 1/10 4/35 4/35 9/70 4/35 4/35 4/35 1/10 4/35 4/35 9/70 31/630 31/630 31/630 4/63 -1/630 4/63 4/63 4/63 4/63 31/630 31/630 31/630 31/630 4/63 31/630 9/70 4/35 4/35 1/10 1/10 4/35 4/35 9/70 1/10 4/35 4/35 4/35 1/10 1/10 3/35 9/70 4/35 9/70 9/70 1/7 4/35 9/70 4/35 9/70 4/35 9/70 9/70 1/7 4/35 4/35 9/70 1/10 4/63 4/63 4/35 1/10 4/63 4/63 4/63 1/10 4/63 1/10 4/35 4/63 9/70 31/630 4/35 4/35 4/35 9/70 4/35 1/7 1/7 9/70 1/10 1/14 3/35 1/10 31/630 3/35 31/630 1/10 1/10 4/35 31/630 -1/630 4/63 31/630 -1/63 31/630 4/63 31/630 1/10 9/70 4/35 4/35 9/70 4/35 1/10 1/10 1/10 1/10 4/35 9/70 9/70 9/70 9/70 4/35 9/70 -13/126 -1/630 -1/63 4/315 -1/630 4/315 -1/630 31/630 1/10 4/35 1/10 4/35 9/70 31/630 4/35 4/315 4/63 4/315 4/315 4/63 4/315 1/10 7/90 4/63 4/63 4/63 4/63 4/63 4/315 -11/210 7/90 1/10 4/315 7/90 4/63 7/90 -1/630 4/63 4/63 9/70 -1/630 4/63 4/63 4/63 4/35 9/70 4/35 31/630 4/35 4/63 9/70 7/90 1/7 1/7 4/63 9/70 9/70 4/35 4/63 4/315 7/90 4/63 4/63 9/70 9/70 9/70 4/63 4/35 31/630 31/630 31/630 31/630 17/630 4/315 17/630 4/315 1/10 4/63 4/63 7/90 -4/105 17/630 4/315 -11/210 17/630 4/315 4/315 4/35 29/315 4/315 7/90 7/90 7/90 7/90 7/90 7/90 4/63 4/63 7/90 -1/630 4/63 4/35 7/90 7/90 4/63 29/315 4/63 4/63 4/63 4/63 4/63 7/90 31/630 4/63 4/63 4/63 4/63 7/90 4/63 7/90 4/63 9/70 4/63 1/7 9/70 9/70 4/35 4/35 9/70 31/630 4/35 7/90 7/90 4/35 9/70 1/10 4/35 4/35 4/35 9/70 4/35 7/90 7/90 1/7 4/63 4/63 1/7 4/63 9/70 9/70 -4/105 7/90 29/315 7/90 7/90 7/90 7/90 9/70 1/7 1/7 7/90 4/63 9/70 9/70 9/70 4/35 11/70 9/70 7/90 1/7 9/70 4/63 9/70 -4/105 29/315 4/315 7/90 7/90 7/90 4/315 4/315 7/90 7/90 7/90 1/7 1/7 1/7 9/70 9/70 1/7 4/63 9/70 9/70 4/35 4/63 4/63 1/7 1/7 9/70 9/70 4/35 4/35 4/35 4/35 7/90 4/63 7/90 4/63 4/63 9/70 9/70 1/10 9/70 9/70 1/10 1/10 1/10 9/70 11/70 11/70 1/7 9/70 1/7 9/70 9/70 4/35 29/315 7/90 4/35 29/315 29/315 7/90 29/315 7/90 29/315 7/90 7/90 4/315 7/90 4/63 11/70 1/7 7/90 1/7 9/70 7/90 9/70 1/7 1/7 1/7 4/35 1/7 9/70 4/63 9/70 1/7 9/70 11/70 1/7 1/7 1/7 1/7 1/7 1/7 6/35 1/7 11/70 1/7 1/7 11/70 1/7 1/7 29/315 7/90 9/70 9/70 1/10 9/70 1/7 1/7 1/7 1/7 11/70 1/7 1/7 1/7 1/7 11/70 11/70 6/35 11/70 1/5 3/70 2/35 1/14 0 -23/210 2/35 2/35 -1/126 -46/315 -1/63 -1/63 -1/63 2/315 -17/210 -17/210 3/35 3/35 -19/630 11/315 1/10 13/630 3/35 11/315 3/35 -2/45 10/63 -19/630 13/630 31/630 1/14 31/630 -1/63 -1/630 4/63 3/35 2/315 3/35 -1/63 31/630 -1/630 31/630 -17/210 11/90 -1/15 -1/63 13/630 11/315 1/10 4/35 -19/630 11/315 11/315 31/630 31/630 31/630 31/630 3/35 1/10 1/10 4/35 -23/210 -1/63 -19/630 11/315 31/630 13/630 11/315 1/10 3/35 31/630 31/630 31/630 1/10 3/35 1/35 -2/45 1/14 1/14 2/315 1/14 -19/630 3/35 13/630 -1/15 -19/630 -1/63 31/630 13/630 -1/63 -1/63 -1/63 -1/63 109/630 31/630 -17/210 -1/63 -1/630 -37/315 -1/15 13/630 -1/630 -1/15 -1/63 11/315 31/630 1/14 -1/63 -1/63 -1/63 11/315 4/35 31/630 4/35 -1/63 1/10 11/315 -19/630 11/315 1/10 -1/630 13/630 -1/15 -1/630 -19/630 -1/630 13/630 -1/15 -1/630 -1/63 -1/63 4/315 11/315 -11/210 -11/210 -1/630 4/63 3/35 -1/630 -1/630 -1/630 -1/630 4/63 31/630 -1/630 4/63 4/63 7/90 13/630 1/10 -11/210 -1/630 43/315 4/315 -11/210 -1/630 -1/630 -1/63 -1/630 31/630 4/63 31/630 9/70 9/70 4/35 1/10 2/35 13/630 3/35 13/630 2/35 3/35 1/14 1/10 1/10 3/35 3/35 -19/630 -17/210 3/35 -19/630 -1/63 -11/210 -1/630 4/63 -1/630 -1/630 3/35 11/315 -1/630 -1/630 31/630 31/630 -11/210 4/315 4/315 11/315 -11/210 -1/630 -1/63 9/70 9/70 4/63 4/63 31/630 31/630 4/35 -1/630 31/630 4/35 4/35 4/63 31/630 31/630 4/35 -1/15 11/315 59/315 -1/630 31/630 -1/63 -1/63 -1/63 31/630 11/315 3/35 11/315 109/630 -1/15 13/630 13/630 31/630 -1/63 -1/63 -1/63 -1/63 31/630 11/315 -23/126 -1/630 -1/630 -1/630 -17/210 1/10 1/10 11/315 13/630 1/10 1/10 1/10 1/10 11/315 1/14 1/10 -1/15 4/315 -11/210 11/315 -11/210 -1/63 11/315 4/315 -1/630 -1/630 1/10 11/315 1/14 11/315 3/35 4/63 -1/630 -1/630 -1/630 -1/630 4/63 -1/63 31/630 31/630 -1/630 31/630 1/10 -1/630 4/35 4/35 9/70 -1/630 -1/63 109/630 -1/630 31/630 -1/63 4/63 -1/63 13/630 59/315 4/63 31/630 31/630 13/630 -1/630 31/630 31/630 31/630 11/315 1/10 1/14 3/35 31/630 11/315 31/630 1/10 4/35 1/10 4/315 4/315 11/315 4/315 -1/15 4/315 -1/63 4/315 4/315 4/315 31/630 4/315 -11/210 4/315 11/315 13/630 2/35 31/630 11/315 13/630 -1/630 4/315 4/315 -1/630 -1/63 -1/63 4/35 4/35 31/630 31/630 11/315 4/35 -1/630 31/630 4/35 4/35 4/63 31/630 31/630 4/35 -1/63 11/315 59/315 -1/630 31/630 11/315 11/315 -1/63 31/630 11/315 3/35 3/35 9/70 4/315 9/70 4/63 9/70 7/90 9/70 -1/630 9/70 4/63 -1/63 127/630 7/90 -1/630 31/630 31/630 9/70 4/63 4/35 109/630 11/315 -1/630 31/630 9/70 -1/63 -1/63 -1/630 -1/630 -1/630 1/10 4/35 4/35 1/10 4/35 31/630 -1/63 127/630 4/63 -1/630 4/63 11/315 31/630 4/35 31/630 59/315 31/630 31/630 31/630 31/630 31/630 11/315 1/10 3/35 1/10 1/10 1/14 -13/126 -11/210 -1/63 4/315 -13/126 -1/63 -11/210 -11/210 4/315 -11/210 -1/630 -37/315 4/63 -11/210 -11/210 3/35 4/63 -1/630 -1/630 -1/63 4/315 -13/126 -11/210 4/315 -1/63 -1/630 31/630 4/35 4/35 -1/63 -1/15 4/315 -1/630 -11/210 -1/630 -1/630 31/630 -1/630 11/315 9/70 31/630 17/630 31/630 -4/105 -1/630 17/630 17/630 -4/105 31/630 -1/630 -4/105 4/315 17/630 -4/105 31/630 -4/105 -4/105 17/630 -4/105 -11/210 4/315 4/315 1/10 4/315 4/315 4/63 7/90 4/315 7/90 29/315 -1/63 -11/210 -4/105 4/315 -4/105 -11/210 17/630 31/630 11/315 4/35 11/315 3/35 4/35 -11/210 4/315 -4/105 4/315 4/315 17/630 19/126 4/315 4/315 4/63 -1/630 -1/63 31/630 4/315 4/63 7/90 -1/630 4/315 4/63 7/90 4/315 4/315 1/10 7/90 -1/630 4/315 4/315 -1/630 4/315 4/315 1/10 7/90 7/90 4/315 4/315 7/90 7/90 -13/126 11/315 17/630 -1/630 19/126 -4/105 -11/210 4/315 31/630 4/315 -11/210 -4/105 -11/210 -1/630 4/315 1/10 3/35 11/315 31/630 1/10 3/35 4/63 17/630 4/315 7/90 4/63 4/315 4/315 -1/630 31/630 -11/210 -1/630 -1/630 -1/630 -1/630 31/630 7/90 7/90 1/7 7/90 1/7 -4/105 4/315 29/315 -1/630 7/90 17/630 -11/210 7/90 7/90 -1/630 7/90 17/630 4/315 4/63 4/63 11/70 7/90 9/70 43/315 31/630 -1/15 4/63 31/630 -1/630 -1/630 7/90 31/630 31/630 -1/630 4/63 4/63 4/35 9/70 9/70 9/70 4/63 9/70 -37/315 -11/210 -4/105 -1/630 -11/210 -1/15 -1/630 7/90 4/315 4/315 7/90 31/630 -1/630 31/630 -1/630 -1/63 4/63 -1/15 4/315 -1/630 4/63 -1/630 4/63 31/630 -1/630 -1/63 31/630 31/630 -1/630 31/630 9/70 31/630 9/70 4/35 11/315 4/35 31/630 4/35 3/35 4/315 4/315 7/90 7/90 7/90 -13/126 -11/210 -4/105 4/315 17/630 -1/630 4/315 -11/210 17/630 4/315 -11/210 4/315 7/90 4/63 4/63 31/630 -4/105 -1/63 -4/105 -13/126 -4/105 1/10 7/90 4/315 7/90 4/315 7/90 4/315 7/90 31/630 4/35 11/315 4/35 1/10 17/630 7/90 17/630 7/90 -11/210 7/90 -4/105 19/126 17/630 -11/210 -1/630 17/630 7/90 4/315 4/315 4/315 -1/15 -1/630 -1/630 4/63 4/315 -11/210 -11/210 4/315 -1/63 4/63 4/63 4/63 9/70 9/70 4/63 4/63 9/70 -11/210 -1/630 7/90 4/63 4/315 -1/63 4/63 4/315 4/63 7/90 -1/630 43/315 4/63 4/315 4/63 4/315 -1/630 31/630 1/7 4/63 4/63 4/63 4/63 31/630 4/35 -1/63 31/630 11/315 4/315 7/90 7/90 7/90 4/63 -4/105 17/630 4/315 17/630 -1/630 7/90 29/315 7/90 -1/630 4/63 7/90 31/630 4/63 4/63 31/630 4/63 9/70 4/63 9/70 4/35 4/35 4/35 4/35 4/315 4/315 4/315 4/315 4/315 7/90 7/90 4/63 4/315 4/63 31/630 31/630 4/63 1/7 4/63 9/70 4/63 9/70 31/630 4/35 31/630 -1/630 4/63 4/63 7/90 4/35 4/35 4/35 9/70 1/7 -1/630 4/315 4/315 4/315 4/63 31/630 4/63 4/63 7/90 4/63 4/35 1/10 3/35 1/10 4/35 4/315 4/63 29/315 4/315 4/315 4/315 4/63 7/90 7/90 4/63 7/90 1/10 4/35 31/630 4/35 1/10 4/35 4/315 52/315 17/630 4/315 17/630 4/63 7/90 4/63 19/126 4/315 4/315 4/315 4/315 4/315 -1/630 4/63 31/630 4/63 4/63 4/63 -1/630 31/630 7/90 -1/630 4/63 4/63 4/35 9/70 9/70 9/70 4/35 9/70 -1/630 4/315 -11/210 -1/63 -1/630 7/90 4/315 4/63 7/90 31/630 -1/630 31/630 -1/630 4/63 4/315 31/630 4/63 -1/630 4/63 -1/630 11/315 31/630 31/630 -1/630 31/630 9/70 1/10 9/70 4/35 3/35 7/90 7/90 4/63 7/90 4/63 1/7 9/70 1/7 7/90 7/90 4/63 9/70 9/70 9/70 9/70 7/90 7/90 7/90 7/90 17/630 29/315 29/315 7/90 7/90 7/90 4/63 4/63 7/90 11/70 9/70 7/90 4/63 1/7 9/70 1/7 4/35 9/70 7/90 4/315 4/315 31/630 4/315 4/315 4/63 4/63 4/35 7/90 7/90 4/35 4/63 4/63 4/35 4/315 4/315 31/630 4/315 4/315 4/315 4/315 4/315 4/63 4/315 7/90 4/35 4/63 4/63 1/10 9/70 1/7 9/70 1/7 11/70 4/35 7/90 9/70 29/315 7/90 7/90 4/35 4/35 9/70 9/70 1/10 4/35 31/630 4/35 7/90 -1/630 7/90 9/70 4/63 9/70 7/90 17/630 29/315 4/315 4/315 7/90 7/90 4/63 4/63 11/70 7/90 1/7 1/7 9/70 4/63 4/63 11/70 1/7 1/7 1/7 31/630 9/70 2/35 3/35 3/35 3/35 1/10 1/10 -1/630 4/315 4/315 4/63 4/63 -1/630 4/63 4/63 -1/630 1/10 1/10 -11/210 -1/630 7/90 4/35 4/35 31/630 4/35 4/315 7/90 4/315 -1/630 -1/630 7/90 -37/315 4/315 4/315 4/63 4/315 4/315 7/90 7/90 -1/630 4/63 4/63 31/630 4/63 31/630 4/63 9/70 4/35 4/35 1/7 1/7 9/70 9/70 4/63 9/70 1/10 1/10 1/10 1/10 1/7 1/7 1/7 9/70 9/70 -1/63 -4/45 -13/126 -47/630 -4/45 -4/45 -4/45 -1/630 4/315 -11/210 -1/630 -4/105 4/315 4/315 4/315 4/315 -1/630 4/315 4/315 13/315 17/630 17/630 17/630 4/315 17/630 -11/210 -1/630 -4/105 4/315 4/63 4/63 4/63 31/630 9/70 1/10 1/7 9/70 4/315 4/315 4/315 4/315 -11/210 1/10 7/90 -11/210 4/315 1/7 -4/45 17/630 4/63 4/63 13/315 17/630 -4/105 17/630 17/630 17/630 -4/105 17/630 4/35 17/630 7/90 7/90 4/315 7/90 -4/105 -1/42 4/63 13/315 17/630 -4/105 17/630 17/630 4/315 4/315 -1/42 4/63 13/315 17/630 17/630 17/630 17/630 4/35 29/315 7/90 7/90 4/315 4/63 -1/42 -4/105 17/630 17/630 4/35 4/35 4/35 7/90 29/315 17/630 7/90 29/315 7/90 7/90 4/63 4/315 4/315 4/315 4/315 4/315 17/630 4/63 -1/42 13/315 -4/105 13/315 -4/105 17/630 4/315 -4/105 -4/45 -1/42 -1/42 -4/105 9/70 13/315 67/630 29/315 29/315 17/630 17/630 7/90 -4/105 17/630 17/630 29/315 29/315 7/90 29/315 17/630 4/315 7/90 17/630 7/90 17/630 4/315 29/315 29/315 7/90 11/70 7/90 7/90 9/70 -4/105 -4/105 4/315 17/630 4/315 17/630 17/630 7/90 7/90 7/90 4/315 4/63 7/90 7/90 7/90 7/90 4/63 1/7 7/90 7/90 4/63 17/630 29/315 29/315 4/315 7/90 29/315 11/70 1/7 7/90 1/7 7/90 29/315 29/315 7/90 29/315 1/7 29/315 11/70 1/7 7/90 7/90 4/63 17/630 7/90 7/90 4/315 29/315 7/90 1/7 7/90 4/63 4/315 7/90 1/18 4/315 17/630 17/630 13/315 9/70 7/90 4/63 7/90 7/90 7/90 -43/210 -1/42 -1/42 13/315 17/630 13/315 -4/105 17/630 17/630 -4/105 -4/105 17/630 17/630 9/70 67/630 29/315 29/315 67/630 17/630 17/630 29/315 29/315 7/90 17/630 7/90 7/90 7/90 7/90 29/315 29/315 29/315 7/90 7/90 4/315 4/315 7/90 4/315 7/90 9/70 29/315 29/315 7/90 4/63 4/63 4/63 4/63 7/90 4/63 7/90 67/630 29/315 29/315 7/90 7/90 11/70 9/70 1/7 1/7 9/70 4/63 1/7 9/70 4/35 9/70 29/315 9/70 4/35 4/35 -1/42 29/315 67/630 29/315 29/315 17/630 29/315 29/315 29/315 11/70 29/315 1/7 1/7 7/90 7/90 29/315 11/70 1/7 7/90 29/315 67/630 29/315 29/315 7/90 29/315 7/90 9/70 11/70 1/7 9/70 1/7 -1/42 29/315 17/630 17/630 11/70 1/7 7/90 1/7 7/90 4/315 1/7 13/315 29/315 29/315 7/90 29/315 29/315 29/315 1/7 1/7 1/7 11/70 1/7 1/7 9/70 13/70 11/70 11/70 1/7 67/630 67/630 29/315 67/630 29/315 13/315 29/315 29/315 6/35 11/70 11/70 1/7 11/70 17/630 11/70 1/7 6/35 11/70 6/35 11/70 11/70 1/14 2/35 13/630 1/35 -17/210 -17/210 -37/630 1/14 13/630 1/14 -2/45 13/630 13/90 -37/315 -2/21 -1/630 -1/630 -19/630 -11/210 -11/210 -1/630 11/315 -37/315 -11/210 13/630 -1/15 -1/630 11/315 -11/210 -1/15 -2/45 3/70 -19/630 -2/45 1/14 1/14 -1/63 4/35 -19/630 11/315 -1/63 31/630 1/10 -17/210 -1/15 -1/63 59/315 31/630 11/315 109/630 -1/63 3/35 -1/63 11/315 34/315 10/63 -19/630 1/14 -1/630 7/90 3/35 13/630 1/10 -1/63 -1/630 -1/630 4/315 4/63 -1/15 -11/210 -1/630 19/126 4/315 13/630 1/10 11/315 1/10 -37/630 -2/45 13/630 -1/630 43/315 -11/210 31/630 -11/210 -1/630 1/14 11/90 -1/15 31/630 -19/630 -1/630 -1/630 1/10 4/63 -1/15 -1/15 11/315 -1/630 -1/630 31/630 -1/630 -1/630 31/630 -17/210 -1/15 -19/630 1/10 0 -37/630 2/35 -46/315 -19/630 -1/63 2/315 -17/210 -19/630 1/10 11/315 3/35 -19/630 1/10 -2/45 10/63 -19/630 -19/630 -37/315 -1/15 -1/630 -19/630 -37/315 -1/15 13/630 11/90 -1/15 4/35 31/630 -1/63 -17/210 -19/630 -17/210 -83/630 -37/315 -4/105 -1/15 -1/63 -13/126 -1/63 -13/126 3/35 -11/210 -17/210 -1/630 -19/630 -1/15 13/630 -1/15 11/90 -1/63 4/315 -1/63 -11/210 -11/210 -11/210 -11/210 -1/630 11/315 -1/630 -11/210 -1/630 127/630 7/90 -19/630 -1/63 -19/630 2/35 31/630 43/315 -11/210 -11/210 43/315 43/315 -11/210 -1/15 11/90 -1/630 11/90 -1/630 59/315 -11/210 -53/315 -19/630 -19/630 -37/315 -37/315 4/315 -13/126 -11/210 11/315 4/315 -37/315 -11/210 -1/63 4/315 -4/105 4/315 -1/15 -13/126 -1/63 -11/210 -13/126 3/35 11/315 -19/630 13/630 -11/210 -1/630 -1/15 4/63 3/35 -1/630 -1/630 -1/15 -11/210 -1/630 4/315 4/63 11/315 13/630 -1/15 -1/15 -1/63 -1/15 -1/63 -1/63 4/315 9/70 4/63 -1/15 31/630 -1/630 4/35 -1/63 11/315 -11/210 17/630 2/35 -19/630 -1/63 31/630 -37/315 3/35 -13/126 -13/126 -1/630 13/630 -1/15 -1/630 -1/63 -11/210 4/315 4/315 -19/630 -1/63 31/630 -19/630 11/315 -11/210 3/35 -11/210 -11/210 -1/63 4/315 11/315 -11/210 -13/126 31/630 -4/105 -4/105 17/630 3/35 -1/63 -1/630 -1/63 31/630 -4/45 -4/45 1/10 1/10 -4/105 -97/630 -11/210 -13/126 -11/210 1/10 4/315 4/315 4/315 7/90 7/90 11/315 4/35 1/10 -4/105 4/315 4/315 19/126 17/630 -11/210 -4/105 4/315 -11/210 -4/105 -1/630 4/315 -1/630 -1/630 4/315 4/63 7/90 7/90 11/315 11/315 4/35 -11/210 3/35 -4/105 43/315 4/315 19/126 -11/210 -11/210 -13/126 -1/630 9/70 9/70 3/70 10/63 3/35 13/630 2/35 1/14 31/630 -1/63 31/630 -19/630 11/315 3/35 1/10 1/10 -19/630 10/63 11/315 -19/630 11/315 3/35 4/35 4/35 1/14 -53/315 -17/210 -1/630 -1/15 -37/315 -19/630 -37/315 -37/315 -83/630 -11/210 -11/210 -53/315 1/10 -1/63 -83/630 -13/126 3/35 4/315 -11/210 11/315 -1/63 -1/630 -97/630 -1/42 -4/45 -1/630 -1/630 -11/210 -1/630 -4/45 -4/105 -11/210 17/630 -4/105 -4/105 31/630 -4/105 -4/105 -11/210 -11/210 4/315 -4/105 1/10 4/63 -4/105 4/315 7/90 7/90 -4/105 11/315 43/315 -4/105 19/126 -11/210 4/315 -1/63 -1/63 19/126 -4/105 4/315 -11/210 13/630 31/630 11/315 1/10 3/35 -1/630 -1/630 11/315 -1/63 -13/126 -1/630 -11/210 -11/210 -1/630 -1/630 -1/42 -1/42 -1/630 -4/45 -13/126 17/630 -1/630 -4/105 17/630 4/315 4/63 -4/105 -4/105 4/315 -1/15 11/315 1/14 -1/630 31/630 -19/630 -13/126 -13/126 -4/105 -1/15 -1/630 -1/15 1/7 17/630 7/90 7/90 7/90 29/315 7/90 4/315 7/90 -4/105 -1/630 68/315 17/630 4/315 -11/210 -11/210 4/315 4/315 -1/630 59/315 43/315 4/315 4/63 9/70 -37/315 -1/630 -11/210 4/315 -11/210 -1/630 4/63 31/630 4/35 4/63 -11/210 -1/630 68/315 4/315 4/315 4/315 -1/15 -1/630 31/630 -1/630 3/35 -37/315 -11/210 59/315 -1/630 11/315 1/14 -11/210 -1/15 -1/15 -1/15 -1/63 -1/63 -19/630 2/35 127/630 43/315 43/315 59/315 -83/630 -4/105 -13/126 -1/63 -13/126 -1/63 -4/105 -37/315 -2/45 31/630 -1/63 -1/63 -1/63 -1/63 -19/630 31/630 -1/63 -1/63 31/630 -1/630 -11/210 -1/630 -11/210 4/63 4/63 -1/15 -1/630 -1/630 -37/315 4/315 -11/210 -1/630 -1/15 -1/630 -97/630 -97/630 4/315 4/315 -11/210 4/315 -11/210 4/315 -37/315 4/35 31/630 31/630 31/630 -1/63 11/90 -1/630 1/10 9/70 -1/63 13/630 59/315 -1/630 11/315 31/630 2/35 3/35 -4/105 -13/126 -1/15 -97/630 -1/63 -4/105 -37/315 -4/105 -1/630 -4/105 4/315 -1/630 17/630 17/630 17/630 -1/630 -13/126 3/35 -1/630 -4/105 -13/126 -4/105 -1/15 -19/630 1/14 4/63 31/630 11/315 -1/15 -1/630 -4/105 -4/105 -13/126 11/315 4/315 -1/63 -1/15 31/630 11/315 11/315 4/315 4/315 -1/630 -1/630 1/10 -1/630 4/35 -1/630 109/630 -1/630 59/315 -1/63 31/630 11/315 1/14 -1/63 11/315 11/315 3/35 4/315 -4/105 4/315 -4/105 7/90 4/315 7/90 -4/105 -11/210 -4/105 4/315 -37/315 4/315 -13/126 19/126 17/630 -11/210 -11/210 -4/105 4/315 -11/210 -1/630 4/315 -1/15 -1/630 -1/630 4/63 -1/63 -11/210 -11/210 -1/630 7/90 -1/15 4/315 4/315 4/315 -11/210 4/63 4/63 -1/630 4/35 1/10 4/35 -1/630 -1/630 4/315 4/35 9/70 9/70 -1/15 19/126 4/315 -11/210 4/315 -11/210 -1/15 -1/630 43/315 59/315 59/315 -1/630 -1/15 4/315 -1/63 4/63 -1/630 43/315 -1/630 -1/630 31/630 127/630 59/315 4/63 4/63 31/630 -1/63 11/315 13/630 -1/630 -1/630 -1/630 31/630 31/630 31/630 31/630 11/315 3/35 1/10 1/14 17/630 -1/630 17/630 -4/105 4/63 17/630 -13/126 -1/630 4/63 -1/63 -13/126 17/630 -4/105 -1/630 -4/105 17/630 -1/63 -1/63 -1/630 -1/630 -1/63 4/315 17/630 4/315 4/315 4/315 31/630 -1/63 3/35 4/63 -1/630 31/630 -11/210 -4/105 4/315 -11/210 31/630 31/630 31/630 31/630 11/315 13/630 4/315 -1/630 -1/630 -1/630 9/70 4/315 4/63 4/63 7/90 4/63 -1/630 -11/210 43/315 127/630 4/315 -1/630 -1/63 -1/630 -1/630 109/630 4/315 4/63 9/70 -1/15 -1/630 -11/210 4/315 -1/630 31/630 4/63 31/630 4/35 4/35 -1/630 -1/630 68/315 4/315 4/315 4/63 -1/63 -1/630 31/630 31/630 43/315 -1/15 -1/630 -1/630 -1/630 -1/63 11/315 -1/63 11/315 11/315 1/14 17/630 4/315 1/7 4/315 -11/210 17/630 -4/105 4/315 4/63 7/90 9/70 127/630 4/63 7/90 -11/210 29/126 29/315 -4/105 7/90 -1/630 4/315 9/70 -1/630 68/315 7/90 4/315 4/315 4/315 4/63 -1/63 4/63 4/35 31/630 -13/126 -4/105 4/315 -1/630 -11/210 -11/210 -1/630 -11/210 31/630 4/63 1/10 19/126 -11/210 -11/210 -1/630 4/315 -11/210 31/630 59/315 -1/630 3/35 -1/63 -47/630 -13/126 -44/315 -44/315 -4/45 -37/315 -1/42 -44/315 -11/210 -1/630 -4/45 -4/45 -4/45 -13/126 4/315 -13/126 -1/63 -11/210 -11/210 4/315 -11/210 -1/63 -4/45 -1/630 -4/105 -4/105 17/630 -4/105 17/630 -1/63 -97/630 -44/315 -4/45 -44/315 -4/45 -11/210 -1/15 4/315 -1/15 -1/630 -97/630 -4/105 -4/45 -11/210 -1/42 1/10 -13/126 -4/45 -4/105 -11/210 -4/45 -43/210 -43/210 -1/15 -4/45 -97/630 -97/630 -4/105 -4/105 1/10 7/90 4/315 4/315 4/315 -11/210 -1/63 -1/42 1/10 -4/45 -13/126 -1/630 -4/105 -4/45 -13/126 -13/126 31/630 11/315 31/630 17/630 4/315 -11/210 -13/126 3/35 -1/15 -4/45 -4/105 17/630 4/315 -13/126 -97/630 -47/630 -4/45 -44/315 -13/126 -4/45 -4/105 -4/45 13/315 -11/210 -1/63 4/315 -11/210 4/315 -1/630 -1/630 31/630 9/70 4/63 -1/15 -1/630 -1/630 -13/126 -13/126 17/630 -4/105 -4/105 -13/126 -11/210 -11/210 4/315 -11/210 -1/63 4/315 4/63 -1/42 17/630 1/18 -1/63 -1/630 4/315 7/90 -4/45 4/35 -47/630 -4/105 -1/42 -37/315 4/315 -1/42 4/63 17/630 -1/42 13/315 -11/210 -1/630 -47/630 4/35 -47/630 -4/45 -1/42 1/10 4/315 -1/630 31/630 4/63 -4/105 -11/210 -4/45 -4/105 -4/105 4/315 -1/42 4/63 -1/42 -1/42 13/315 -1/42 -1/42 13/315 -13/126 -4/45 -47/630 -1/42 -47/630 -43/210 -1/42 4/315 -1/630 7/90 -1/630 4/63 -44/315 -1/42 -47/630 -4/45 -4/45 -1/105 4/35 -4/45 -4/105 -1/42 -4/105 17/630 -13/126 -4/105 -11/210 -4/105 -4/105 -4/105 13/315 31/630 4/35 1/10 9/70 -4/105 17/630 17/630 17/630 17/630 17/630 7/90 4/315 4/315 7/90 4/315 7/90 29/315 4/315 17/630 29/315 -1/630 -1/15 4/315 -4/45 -13/126 -4/105 -1/42 4/35 -4/45 -1/42 -4/105 -11/210 17/630 -13/126 -1/42 -4/105 4/63 -1/630 31/630 4/63 4/63 31/630 31/630 1/10 9/70 31/630 1/10 -4/105 1/10 -4/105 -4/105 4/315 4/315 -4/105 -4/105 4/315 52/315 17/630 17/630 19/126 19/126 4/315 4/315 -1/630 4/63 -1/15 -1/630 -1/63 17/630 17/630 4/35 29/315 17/630 17/630 17/630 17/630 -4/45 31/630 13/315 -11/210 52/315 -1/42 -13/126 4/63 17/630 -13/126 -1/42 -4/105 -11/210 4/63 4/63 31/630 -4/105 13/315 17/630 17/630 -4/105 -4/105 3/35 -4/45 -11/210 1/10 -13/126 17/630 4/315 -4/105 -4/105 17/630 31/630 -4/105 -4/105 4/315 17/630 1/10 31/630 4/35 7/90 17/630 29/315 7/90 17/630 17/630 17/630 7/90 -11/210 4/315 4/315 4/315 4/315 7/90 -1/15 -4/45 31/630 -97/630 -4/45 -1/630 -1/63 4/315 113/630 -1/42 -1/42 17/630 19/126 -4/105 -1/630 1/10 19/126 -13/126 -4/105 -11/210 31/630 -1/63 -1/630 -1/630 31/630 31/630 -11/210 -1/42 4/315 4/315 -4/45 -13/126 -11/210 -13/126 -11/210 -4/105 -11/210 -1/630 31/630 4/35 31/630 11/315 11/315 31/630 3/35 17/630 4/315 4/315 -4/105 17/630 4/315 4/315 -1/630 4/63 -4/105 -11/210 -1/630 -11/210 -1/630 -1/63 -4/105 29/315 17/630 -4/105 29/315 7/90 17/630 17/630 7/90 7/90 11/70 29/315 1/7 52/315 7/90 -4/45 -1/42 -1/42 17/630 -1/42 -13/126 4/315 67/630 13/315 -1/42 29/315 -4/105 17/630 7/90 17/630 -11/210 29/315 17/630 17/630 -4/105 4/315 4/63 4/315 -1/630 29/315 1/7 -4/105 -4/105 17/630 -11/210 -4/105 -4/105 4/63 -11/210 -1/630 4/315 7/90 4/315 9/70 7/90 4/63 -23/105 -4/45 -4/45 -13/126 -53/315 -13/126 -4/105 4/315 17/630 4/315 -4/105 -11/210 -11/210 -1/630 4/315 -11/210 -37/315 4/315 4/63 9/70 4/35 -13/126 -1/630 4/315 4/63 7/90 31/630 9/70 -4/105 17/630 4/315 17/630 17/630 -4/105 17/630 7/90 7/90 7/90 7/90 -4/45 -4/45 -4/45 -1/42 -1/42 -1/42 -4/105 -4/45 17/630 4/315 4/315 17/630 -1/42 -13/126 17/630 -4/105 17/630 4/315 -11/210 -1/630 -1/42 -4/45 -1/42 -13/126 4/315 -47/630 -1/42 -44/315 31/630 -47/630 -1/42 4/35 4/35 4/35 17/630 17/630 -4/105 29/315 -4/105 17/630 -4/105 4/315 17/630 17/630 17/630 4/315 4/315 4/315 7/90 4/63 4/63 4/63 4/63 9/70 4/63 4/35 -1/42 113/630 13/315 -4/45 17/630 13/315 -4/105 17/630 17/630 17/630 7/90 4/35 -1/42 -4/45 52/315 -4/105 4/315 17/630 -4/105 -4/105 4/315 4/315 -4/105 -4/105 17/630 4/315 -43/210 -1/42 -4/105 -4/45 -11/210 -4/45 -4/105 -4/45 13/315 7/90 4/315 -1/630 7/90 4/315 7/90 7/90 4/315 4/315 4/315 4/63 1/7 7/90 7/90 4/63 4/63 9/70 4/63 4/63 -4/105 -4/105 -4/105 -4/105 29/315 17/630 4/315 17/630 4/315 4/63 4/315 -4/105 17/630 -4/105 1/10 4/315 29/315 4/315 7/90 -1/630 17/630 -4/105 -4/105 4/315 -1/630 -11/210 -1/630 7/90 7/90 7/90 -4/105 17/630 17/630 4/315 29/315 4/315 7/90 7/90 4/63 -1/42 -1/42 -1/42 13/315 13/315 17/630 67/630 29/315 4/315 -4/105 31/630 4/315 4/63 7/90 4/315 -1/42 -4/45 4/315 -4/105 -4/105 17/630 -4/105 4/315 4/315 17/630 -4/105 4/63 17/630 17/630 4/35 4/63 4/35 -1/630 -4/105 -4/105 4/315 -4/105 -4/105 4/63 -4/105 -1/42 17/630 -4/105 4/315 -4/105 4/315 17/630 4/63 4/35 4/35 -4/105 -1/42 -4/105 4/63 19/126 -4/105 31/630 4/315 17/630 -4/105 4/315 -1/630 4/315 7/90 4/63 9/70 7/90 4/35 -4/105 -4/105 -13/126 -4/105 17/630 4/315 4/315 -11/210 -11/210 -1/630 4/315 -1/15 4/63 17/630 17/630 4/63 17/630 17/630 9/70 29/315 7/90 7/90 13/315 17/630 7/90 17/630 17/630 13/315 17/630 17/630 29/315 17/630 4/63 4/35 4/63 9/70 1/7 67/630 9/70 11/70 9/70 7/90 9/70 7/90 4/315 1/7 3/35 4/35 31/630 -1/630 4/35 4/63 4/63 17/630 13/315 13/315 29/315 17/630 17/630 17/630 7/90 -4/45 4/315 -1/42 -4/105 29/315 1/7 7/90 13/315 67/630 -1/42 17/630 17/630 29/315 -4/45 13/315 17/630 17/630 13/315 13/315 29/315 29/315 -4/105 17/630 17/630 4/315 29/315 7/90 6/35 11/70 29/315 6/35 11/70 -1/630 4/63 3/35 3/35 1/10 -4/105 -13/126 -4/105 -4/45 17/630 -13/126 -4/105 17/630 -4/105 -4/105 17/630 4/315 4/315 7/90 4/315 4/315 4/315 4/63 -11/210 4/315 -1/630 4/315 4/35 31/630 -1/42 4/315 4/35 17/630 -4/105 17/630 17/630 17/630 29/315 -4/105 -4/105 17/630 4/315 4/315 4/315 4/315 7/90 -1/630 4/63 31/630 1/7 7/90 4/63 1/7 9/70 -1/15 4/315 -1/630 -4/45 -4/45 -4/45 -19/315 -44/315 -47/630 -47/630 -4/45 -4/45 -47/630 -47/630 -19/315 -44/315 -4/45 -47/630 -47/630 -44/315 -1/630 -4/105 4/315 4/315 4/315 4/315 -1/42 -4/105 17/630 4/315 -13/126 -4/105 -11/210 -4/45 -1/42 4/315 17/630 -4/105 -4/105 17/630 -4/105 4/315 17/630 13/315 17/630 -4/105 13/315 13/315 13/315 17/630 -4/45 -1/42 -4/45 -4/105 4/315 7/90 4/63 4/315 1/7 -4/45 4/63 13/315 -4/45 -1/42 -4/45 -1/42 -1/42 -4/45 -4/45 -4/45 4/63 13/315 -4/45 -1/42 4/63 13/315 -1/42 -1/42 -4/105 -19/315 -47/630 7/90 1/18 -1/42 17/630 17/630 7/90 7/90 7/90 7/90 4/315 7/90 13/315 -47/630 13/315 1/18 -1/42 17/630 -1/42 -1/42 -1/105 -1/105 13/315 -1/42 -1/42 17/630 -47/630 4/315 -1/42 -47/630 -1/42 13/315 4/63 9/70 -1/42 13/315 13/315 29/315 17/630 17/630 17/630 -47/630 -1/105 -47/630 -4/45 -1/42 -19/315 -4/21 -1/105 -1/42 7/90 4/63 -1/105 -1/105 13/315 13/315 -1/42 13/315 17/630 -4/45 -1/42 -4/105 -1/42 13/315 17/630 -4/105 -1/105 7/90 13/315 1/18 13/315 13/315 17/630 -1/105 -1/42 -1/42 17/630 9/70 4/35 67/630 13/315 -1/42 29/315 17/630 4/315 -4/105 -1/42 -1/42 4/63 9/70 29/315 17/630 17/630 -1/42 13/315 17/630 17/630 4/315 -1/105 1/18 -1/42 13/315 -47/630 29/315 -1/105 -1/42 -1/105 1/18 13/315 13/315 -1/42 -1/105 13/315 -47/630 -1/105 -1/42 -1/42 -44/315 -47/630 -1/105 -1/42 -1/42 1/7 -1/105 13/315 13/315 38/315 67/630 13/315 67/630 13/315 13/315 13/315 13/315 -1/42 29/315 13/315 17/630 -1/42 17/630 -1/42 67/630 29/315 13/315 67/630 29/315 13/315 67/630 67/630 29/315 -4/45 -1/42 -1/42 13/315 -1/42 17/630 17/630 17/630 17/630 17/630 29/315 -4/105 17/630 17/630 17/630 13/315 13/315 67/630 13/315 29/315 29/315 29/315 67/630 11/70 67/630 67/630 29/315 11/70 -1/42 67/630 7/90 29/315 17/630 29/315 29/315 17/630 7/90 13/315 17/630 67/630 29/315 29/315 7/90 29/315 7/90 4/315 67/630 29/315 1/7 67/630 67/630 29/315 67/630 11/70 13/315 67/630 6/35 6/35 6/35 6/35 1/14 3/70 -1/15 -19/630 -1/15 -2/21 -19/630 -1/45 -19/630 11/315 109/630 -2/21 -19/630 34/315 17/35 -13/126 -13/126 -83/630 -1/15 -37/630 -2/45 -1/63 -13/126 -4/105 -19/630 -11/210 -1/63 -4/105 -11/210 -17/210 -1/15 -17/210 1/10 1/10 11/315 -37/315 31/630 -13/126 -11/210 -17/210 1/14 -1/15 -1/63 11/315 11/315 2/35 -1/63 -11/210 -1/63 3/35 -1/15 -1/63 -19/630 3/35 -1/126 34/315 -1/45 34/315 26/63 -83/630 -53/315 -11/210 -1/15 -37/315 43/315 -37/315 -1/63 -1/630 13/630 -37/315 59/315 109/630 -1/15 1/14 31/126 1/10 -1/15 -13/126 -4/105 13/630 -1/63 31/630 -1/63 -11/210 -13/126 1/10 -13/126 -1/630 -4/105 11/315 -13/126 19/126 -1/63 -17/210 1/10 -19/630 -1/63 -2/45 43/315 -13/126 11/315 22/105 31/630 -1/63 1/35 -2/21 -19/630 -37/630 31/126 3/35 -37/315 -2/21 -1/630 13/630 -1/15 -19/630 -37/315 -1/630 -2/45 3/70 -19/630 -2/45 1/14 1/14 -1/630 4/35 -1/63 59/315 -1/630 -1/63 2/35 -83/630 -1/15 34/315 82/315 -83/630 -23/105 -4/45 -37/315 -1/15 11/315 -4/105 -1/15 -97/630 -13/126 -1/63 -53/315 -13/126 -1/63 19/126 -4/105 -1/15 2/315 11/315 -1/15 -17/210 1/14 -53/315 34/315 -19/630 13/630 4/315 -11/210 -1/15 -37/315 13/630 -13/126 -83/630 -17/210 109/630 -4/45 -37/315 -1/15 -97/630 -37/315 -43/210 -11/210 -11/210 -4/45 -11/210 -4/45 4/35 -1/42 -1/63 -37/315 -1/63 -37/315 -19/630 -11/210 -1/15 13/630 -11/210 43/315 -1/15 -11/210 31/630 31/630 31/630 -37/315 1/14 -1/63 11/315 -97/630 11/315 -11/210 -17/210 -37/315 -19/630 -37/315 -1/15 -13/126 -1/63 -13/126 19/126 4/315 2/315 -1/15 2/315 -1/63 -19/630 3/35 3/35 3/35 -1/63 109/630 -19/630 47/210 -37/315 11/90 -1/630 -4/45 -4/105 -4/45 -4/105 17/630 -1/15 -11/210 -1/15 -1/630 1/10 -4/45 -13/126 -4/45 1/10 -13/126 -97/630 -13/126 -11/210 -1/15 1/14 4/63 -13/126 19/126 -4/105 -37/315 3/35 -4/105 43/315 4/315 68/315 -1/15 2/315 -1/15 -17/210 2/315 -1/630 -1/63 1/14 3/35 173/630 3/35 -13/126 3/35 3/35 -13/126 173/630 3/35 3/35 -97/630 -1/63 -1/15 -13/126 -4/45 -83/630 -37/315 -1/63 -37/315 13/630 -17/210 -1/15 -17/210 -83/630 -1/63 -4/45 -4/105 -1/630 17/630 -4/45 -11/210 -4/45 -37/315 -1/630 -4/105 -97/630 -1/630 -17/210 -97/630 -1/15 -4/45 1/10 -1/63 -1/15 -1/63 -4/105 4/315 -4/105 -1/15 -19/630 -1/15 -13/126 -1/63 -1/15 11/90 -13/126 3/35 11/315 1/10 -4/105 4/315 -4/105 31/630 11/315 -1/63 -13/126 11/315 -37/315 -37/315 -13/126 -11/210 -11/210 -1/630 4/315 -19/630 -1/63 -19/630 4/315 -13/126 4/315 9/70 2/35 -1/63 4/63 -37/315 -13/126 -4/45 3/35 -1/15 43/315 -11/210 11/315 -1/63 -43/210 -1/63 -11/210 4/315 -17/210 -1/63 31/630 -11/210 -1/15 -1/630 -1/15 -1/630 1/10 -4/105 -4/105 4/315 -1/63 -1/630 -1/15 43/315 -1/15 -1/630 -19/630 11/315 -13/126 3/35 31/630 -4/105 -4/45 3/35 -1/15 -11/210 -4/45 -44/315 31/630 -13/126 -1/630 -1/630 4/63 -4/45 4/35 -1/42 -97/630 -4/105 -4/45 -1/42 11/315 -37/315 -1/15 -37/315 -1/630 -1/15 4/63 -1/630 31/630 -44/315 59/315 1/10 31/630 4/35 -4/105 17/630 -4/105 -4/105 4/315 17/630 -1/630 11/315 4/63 -4/45 -4/105 -4/105 4/35 3/35 -4/45 -4/45 -13/126 -13/126 1/14 3/70 59/315 11/90 34/315 -1/63 3/35 1/10 10/63 109/630 13/630 -19/630 3/70 2/35 -1/630 4/63 -1/630 -1/15 -1/630 -83/630 -1/15 109/630 -1/63 31/630 1/10 -17/210 109/630 -1/63 -1/15 -2/21 1/10 -1/63 1/14 -83/630 -44/315 -43/210 -53/315 -53/315 -53/315 -23/90 -11/210 -37/315 -17/210 -53/315 -11/210 -97/630 -1/63 -97/630 -13/126 -17/210 11/315 -19/630 -43/210 -37/315 -83/630 -13/126 -23/105 -4/105 -97/630 -97/630 -17/63 -47/630 -11/210 -13/126 -13/126 4/35 31/630 43/315 11/315 -4/45 -1/630 4/315 17/630 -1/15 -1/15 1/10 -1/630 -11/210 -13/126 -19/630 1/14 11/315 11/315 -19/630 -1/15 -79/630 -4/21 -97/630 -97/630 -13/126 -4/21 -43/210 -47/630 -4/105 4/315 -1/42 -4/105 -47/630 -1/105 -1/42 -4/105 -11/210 31/630 -4/105 4/63 -44/315 -4/45 -1/15 -1/15 11/315 -4/105 4/315 -1/15 -1/15 31/630 -11/210 4/315 -1/15 -1/630 -4/45 -11/210 -53/315 -13/126 -1/630 -1/15 -44/315 -13/126 -13/126 -1/42 -47/630 4/63 -47/630 -1/42 -1/42 -1/42 -47/630 -1/630 -47/630 4/35 -97/630 -4/45 -13/126 4/35 -47/630 -4/45 -43/210 4/315 -1/630 -1/630 -1/63 -44/315 -13/126 -97/630 -97/630 -13/126 11/315 -4/45 19/126 -4/45 -4/105 17/630 -1/15 -11/210 -4/45 -1/42 -4/45 11/315 -1/630 4/35 1/10 -4/105 4/315 4/63 4/315 -97/630 -4/105 -4/45 -4/105 4/315 17/630 -1/15 4/35 4/35 -4/45 -4/45 -1/630 -1/63 1/10 13/45 3/35 31/630 -13/126 -4/45 11/315 19/126 -13/126 43/315 -1/15 -1/630 43/315 -11/210 -1/63 31/630 19/126 11/315 -4/45 -13/126 -13/126 -1/63 13/630 -1/15 31/630 -1/63 -1/63 11/315 -13/126 -1/63 -37/315 -1/15 -1/15 -17/210 -1/105 -4/105 -47/630 -47/630 17/630 -47/630 -44/315 -97/630 -1/15 11/315 -4/105 -11/210 -23/90 -44/315 -44/315 11/315 4/315 -1/42 17/630 -37/315 -1/630 -11/210 4/315 -4/45 -1/42 -11/210 17/630 -4/105 -11/210 -1/630 1/10 4/315 4/315 -1/630 -97/630 -4/45 -11/210 -13/126 -19/630 -37/315 -11/210 -1/630 -11/210 -17/210 -97/630 -13/126 -37/315 -83/630 13/315 17/630 29/315 -4/45 -4/105 -1/42 -1/42 -4/45 -4/105 17/630 4/315 68/315 52/315 -1/42 -4/105 11/45 13/315 -1/42 -1/42 -13/126 -4/105 4/315 1/10 4/35 -4/45 -4/45 -4/105 -4/45 -13/126 11/315 -13/126 3/35 -4/45 -4/45 -4/105 -13/126 -13/126 -11/210 -97/630 -37/315 -97/630 -11/210 -11/210 -1/630 31/630 -97/630 1/10 -13/126 1/10 -13/126 -13/126 -97/630 -1/15 109/630 11/315 -1/63 -37/315 1/14 3/35 13/630 1/10 1/10 68/315 11/315 13/45 1/10 43/315 13/45 3/35 -13/126 -53/315 -83/630 -23/105 -17/210 -13/126 -4/45 -11/210 -4/45 -11/210 -1/42 -4/45 -11/210 -97/630 -11/210 -4/45 -97/630 -53/315 4/315 -17/210 -11/210 -4/45 -17/63 -11/210 -17/210 -97/630 -1/63 -11/210 -11/210 -11/210 -11/210 -1/630 -11/210 -11/210 43/315 -1/15 -11/210 -83/630 -37/315 -17/210 1/14 -1/630 -1/630 4/63 -1/15 -1/630 -1/630 -13/126 -13/126 4/315 -53/315 -4/105 -13/126 -11/210 -13/126 4/315 -37/315 -11/210 -13/126 -13/126 -37/315 -44/315 -44/315 -44/315 -4/105 -13/126 -13/126 -53/315 4/63 43/315 -37/315 -13/126 -1/630 4/315 3/35 4/35 43/315 -1/63 109/630 -1/63 2/315 59/315 -1/630 11/315 2/35 -4/45 -13/126 -44/315 -11/210 -1/42 -4/45 -13/126 -43/210 -11/210 -4/45 -23/105 -1/15 -4/105 -37/315 -13/126 -44/315 -43/210 -11/210 -97/630 -11/210 -11/210 -4/45 -1/42 -37/315 4/315 4/315 -1/630 -11/210 -1/42 -4/45 -1/630 17/630 4/315 -4/105 -1/630 -1/630 -1/630 17/630 17/630 17/630 -37/315 11/315 4/315 -11/210 -1/630 -11/210 -97/630 -97/630 43/315 1/10 11/315 -1/630 -1/15 -1/630 -13/126 -4/105 -13/126 -19/630 -11/210 -11/210 -1/630 3/35 4/63 31/630 11/315 -1/63 -11/210 -1/15 -1/630 -1/630 -1/15 -4/105 -13/126 -13/126 31/630 -19/630 -1/630 -11/210 -13/126 -13/126 -11/210 4/315 -1/630 1/10 -37/315 -1/630 -1/630 4/35 19/126 -11/210 43/315 41/126 43/315 -1/15 -1/630 11/90 59/315 -1/63 -1/63 13/630 13/630 2/35 -4/45 -4/45 -13/126 17/630 -97/630 -1/42 -4/45 -4/45 -4/45 -4/105 4/315 -4/105 -13/126 -4/105 4/315 7/90 4/315 -97/630 4/35 -1/42 -97/630 -4/45 -4/45 -53/315 -11/210 -4/105 -53/315 -4/105 -37/315 4/315 31/630 -4/45 -97/630 52/315 -4/105 -4/105 -37/315 -4/105 -13/126 -11/210 -11/210 -1/630 -1/15 -97/630 -4/45 -4/45 -4/105 -11/210 -4/105 4/315 -4/105 -13/126 -11/210 4/315 -1/630 -11/210 31/630 4/63 1/10 11/315 -53/315 1/10 19/126 -11/210 -4/105 -13/126 -53/315 -13/126 -1/15 3/35 3/35 43/315 -11/210 -1/15 -17/210 4/315 -4/45 -11/210 4/315 -11/210 -4/45 -1/42 4/315 7/90 -11/210 -97/630 -4/45 4/315 -11/210 -11/210 -4/45 -13/126 -11/210 -4/45 -1/630 -11/210 -11/210 -1/15 -4/105 -4/105 -11/210 -11/210 -1/630 -1/630 -1/15 -11/210 -1/630 -1/630 17/630 4/315 -13/126 1/10 -4/105 -4/105 -1/630 4/315 127/630 -4/105 1/10 29/126 17/630 -4/105 -11/210 1/10 -13/126 -13/126 1/10 -11/210 -4/45 -4/105 4/315 -11/210 -13/126 -13/126 -11/210 -1/630 -1/630 1/10 1/10 -13/126 -13/126 -11/210 -11/210 -11/210 -1/63 -37/315 -19/630 -44/315 -1/42 -4/105 -4/105 -4/45 -4/45 4/315 -13/126 4/315 113/630 -4/45 -4/45 -4/105 17/630 -13/126 68/315 -4/105 -11/210 4/315 -1/15 -11/210 -1/63 -4/45 -79/630 -79/630 -19/315 -1/15 -97/630 -44/315 -97/630 -44/315 -4/45 -76/315 4/315 -37/210 -44/315 -37/210 -4/21 -4/45 -43/210 -37/315 -97/630 -79/630 -4/105 4/315 -47/630 -47/630 -47/630 -47/630 -11/210 -13/126 -37/210 4/315 -37/210 -4/21 -1/630 -13/126 -4/45 -13/126 -13/126 -97/630 -11/210 -4/105 -79/630 4/63 -23/90 -4/21 -1/630 -97/630 -4/45 -1/630 -4/105 -4/105 17/630 -4/105 4/315 -1/15 -97/630 -44/315 -4/45 -44/315 -13/126 -11/210 -1/15 4/315 -1/15 -1/63 -43/210 -4/105 -4/45 -1/42 1/10 -4/45 -11/210 -44/315 -44/315 -47/630 -11/210 4/315 4/315 -97/630 -4/45 -4/105 -1/42 -4/45 -4/45 -1/42 -4/105 -1/15 -1/630 -1/15 -1/630 -23/90 -4/21 -79/630 4/315 -4/21 -4/21 -44/315 -44/315 -53/315 -4/105 -13/126 -11/210 -4/105 -37/315 -13/126 -4/105 -44/315 -1/630 -44/315 -13/126 4/63 -44/315 -4/21 -4/21 -11/210 -47/630 -44/315 -44/315 -43/210 -37/210 -11/210 -76/315 -97/630 -4/21 -76/315 -23/90 -97/630 -13/126 -79/630 -44/315 -193/630 -11/210 -1/42 -4/45 -4/45 -1/630 -4/45 -4/45 31/630 31/630 17/630 -4/105 -13/126 1/10 -11/210 -1/63 -4/105 1/10 -13/126 -13/126 -11/210 -11/210 9/70 -47/630 -44/315 -1/630 59/315 -97/630 -11/210 -11/210 -11/210 -47/630 -97/630 -43/210 -1/630 -1/630 -1/630 -1/15 -4/45 31/630 -13/126 -47/630 -44/315 -4/45 -4/45 -4/45 13/315 -4/105 -97/630 -4/45 -13/126 -4/21 -4/21 -19/315 -79/630 -44/315 -4/21 -47/630 -44/315 -4/45 -1/630 -4/45 -13/126 -1/63 4/315 -53/315 -4/105 -13/126 -1/630 -44/315 -44/315 -13/126 4/315 29/315 -47/630 -1/42 -1/105 -4/45 13/315 4/315 -4/105 4/315 52/315 17/630 4/63 -4/45 4/35 -47/630 -4/105 -37/315 -47/630 -47/630 -47/630 -1/105 1/10 4/315 4/63 7/90 -1/42 -1/42 -4/45 -1/42 -1/42 13/315 1/10 -13/126 -4/105 -4/105 -11/210 7/90 -79/630 4/63 31/630 4/35 -44/315 -47/630 -4/45 31/630 1/10 -11/210 -1/630 4/315 -1/630 31/630 -4/45 -13/126 -13/126 -37/315 -47/630 -47/630 -4/21 -1/105 4/315 7/90 7/90 -47/630 -47/630 -47/630 -1/105 -47/630 -1/42 -1/42 -1/42 13/315 -4/45 -1/42 -1/42 -4/45 -97/630 -4/45 -79/630 -23/90 -44/315 -19/315 7/90 -76/315 -47/630 -47/630 -43/210 -1/42 -23/90 -47/630 17/630 -4/105 -4/105 17/630 4/315 7/90 -79/630 4/315 -4/21 -47/630 -4/45 -4/45 -44/315 -44/315 -97/630 9/70 -47/630 -1/42 -44/315 -47/630 -47/630 -47/630 -1/630 4/315 7/90 -4/45 -4/105 -1/42 -1/42 17/630 -1/42 4/315 -4/105 17/630 -13/126 -4/105 4/315 -4/105 -43/210 -44/315 4/63 -4/45 -47/630 -1/630 4/35 -44/315 -11/210 -1/630 4/63 -11/210 -1/630 4/315 1/10 -4/45 31/630 -4/45 13/315 -4/105 -1/42 -4/45 4/63 -4/45 -1/42 -4/105 4/63 4/63 4/63 -1/42 13/315 13/315 -1/42 -1/42 4/35 -4/45 -4/105 4/35 -11/210 -47/630 4/63 -44/315 4/315 61/315 -1/105 -47/630 -4/45 4/63 4/315 4/315 -1/630 -1/105 -4/105 -44/315 -97/630 -44/315 4/315 4/315 19/126 -47/630 -4/45 -47/630 -1/42 4/35 -44/315 -4/45 -47/630 -1/42 -4/45 -4/45 -4/45 -1/630 -44/315 -4/45 -4/45 -4/105 4/35 -1/630 -1/42 -1/42 -1/42 17/630 -4/105 -4/45 -4/45 -4/105 4/315 -53/315 4/315 -44/315 -1/630 -43/210 -37/315 -4/45 4/63 -44/315 -4/105 -4/45 31/630 -13/126 -1/630 -37/315 -1/15 -1/15 -1/63 -4/45 -4/45 -43/210 -97/630 -1/630 -4/45 -4/45 -1/42 -47/630 13/315 -1/42 -4/45 17/630 4/315 -4/105 13/315 1/7 17/630 -4/21 -19/315 -47/630 -47/630 -4/45 -1/105 13/315 17/630 -1/42 4/315 4/63 -4/105 4/315 7/90 4/63 9/70 -4/45 -13/126 17/630 17/630 7/90 -4/45 -44/315 4/315 -1/42 -4/105 -1/42 -4/45 -4/45 -44/315 -44/315 -47/630 -44/315 -4/45 -44/315 4/315 -47/630 -44/315 -47/630 -4/45 17/630 -79/630 7/90 -19/315 4/315 -79/630 4/315 4/63 -44/315 -1/42 -1/42 -4/45 -4/45 4/315 -4/105 -4/105 4/315 4/63 7/90 -4/21 9/70 -1/42 -47/630 4/35 -44/315 -43/210 -1/42 -4/45 -4/105 -4/45 -4/45 13/315 -4/21 -1/105 -47/630 -44/315 -47/630 -44/315 -4/105 -1/42 -4/105 -4/105 17/630 -4/105 -1/630 17/630 7/90 -47/630 -44/315 -4/45 -1/42 -1/42 -47/630 -13/126 -1/42 -4/105 -4/45 -4/105 -19/315 -1/42 -1/105 -4/105 4/315 4/315 4/63 4/35 4/315 7/90 11/70 13/315 11/70 4/35 7/90 4/315 -4/45 17/630 -4/105 17/630 -1/630 -1/630 -1/105 -47/630 -47/630 -19/315 1/18 -47/630 -47/630 13/315 -1/105 -47/630 13/315 -47/630 13/315 13/315 -1/42 -1/42 -44/315 -4/45 17/630 -1/105 1/18 -1/105 13/315 -1/105 1/18 67/630 -47/630 -47/630 -1/42 -1/42 -1/42 67/630 -1/630 1/14 -44/315 -44/315 -43/210 -44/315 -11/210 -43/210 -44/315 -44/315 -47/630 -4/45 -1/42 -4/45 -4/45 -4/45 -4/105 -4/105 -4/105 -4/105 -13/126 4/315 -1/630 -4/45 -4/45 -1/42 -4/45 -4/45 17/630 1/14 -11/210 4/315 -13/126 -1/630 4/315 -4/45 -19/315 -4/21 -79/630 -47/630 -47/630 -4/45 -44/315 -4/45 -37/210 -19/315 -19/315 -19/315 -76/315 -79/630 -47/630 -4/21 -47/630 -47/630 -79/630 -44/315 -44/315 -4/21 -4/105 -13/126 -4/105 -4/105 -4/45 -4/45 4/315 17/630 -47/630 -1/42 -4/45 -4/105 -44/315 -4/45 -1/42 17/630 13/315 -47/630 -1/42 4/315 1/7 -4/105 -19/315 -4/21 17/630 -4/105 -79/630 -4/21 -4/21 -19/315 -19/315 -79/630 -79/630 -79/630 -79/630 -79/630 -4/21 -79/630 -76/315 -4/105 -19/315 -4/21 17/630 17/630 -79/630 -19/315 1/210 -1/42 -19/315 -47/630 13/315 17/630 7/90 -19/315 1/18 7/90 17/630 17/630 29/315 -47/630 -1/105 -1/105 -1/9 1/210 -37/210 -1/105 -19/315 -19/315 -1/105 -1/105 -1/105 -143/630 -79/630 -1/105 -19/315 -1/105 -47/630 -1/105 -1/42 -1/9 -19/315 -19/315 -1/105 -47/630 -19/315 -19/315 -47/630 -79/630 -47/630 -1/42 -47/630 1/18 1/18 -1/105 -1/105 13/315 -47/630 1/210 -1/105 1/210 1/18 -19/315 -79/630 -1/105 -79/630 -47/630 1/210 -1/105 1/18 -1/105 13/315 1/18 67/630 -17/210 -1/63 2/315 -46/315 -17/210 -37/630 0 1/14 18/35 82/315 -37/315 -23/126 -37/315 -11/210 -2/21 -17/210 -19/630 -1/45 -83/630 -53/315 -37/315 -1/630 -1/15 -37/315 31/630 -37/315 -17/210 31/630 13/630 13/630 139/315 13/630 -37/315 -1/15 -37/315 -1/15 11/315 -2/21 2/315 13/630 2/35 -1/15 -2/45 3/35 1/14 41/315 -37/315 1/14 -11/210 11/315 3/35 -19/630 2/35 -1/15 -2/21 173/630 41/315 -83/630 -37/630 -37/630 -2/45 -1/63 -13/126 -17/210 2/35 -1/63 3/35 2/35 -83/630 -17/210 11/315 -1/126 34/315 2/35 178/315 3/35 -13/126 -11/210 43/315 173/630 -37/315 -7/30 31/126 -4/21 -23/105 -23/105 -97/630 -13/126 4/63 -37/315 -1/15 -17/210 -17/210 11/315 -83/630 13/630 13/630 1/14 -13/126 -4/21 -44/315 -11/210 -44/315 -13/126 -19/630 -53/315 -1/630 -13/126 -53/315 -53/315 -101/315 -83/630 13/630 11/315 -43/210 1/14 -1/15 31/630 -2/21 -2/45 -53/315 13/630 109/630 13/630 -19/630 31/630 -13/126 -97/630 -53/315 -37/315 127/630 -17/210 -2/21 -83/630 2/35 -2/45 47/210 -13/126 -13/126 -44/315 -97/630 -4/21 -1/15 -53/315 -37/315 -23/105 -53/315 -17/210 -97/630 -97/630 -11/210 -37/315 -1/15 -1/63 -4/105 -37/315 -13/126 1/10 -13/126 -13/126 4/63 4/63 -53/315 11/315 -11/210 31/630 -44/315 4/63 13/630 -1/15 -1/15 -17/210 11/315 -83/630 -2/45 -1/63 -53/315 -17/210 -19/630 3/35 3/35 -17/210 34/315 3/35 -53/315 13/630 11/315 11/315 3/35 59/315 43/315 43/315 -37/315 -97/630 -1/15 -97/630 -2/45 -37/315 -83/630 11/315 -1/15 -53/315 -19/630 -11/210 31/630 31/630 -37/315 43/315 -1/15 59/315 -97/630 19/126 -19/630 3/70 -2/45 -37/315 2/315 11/90 79/210 109/630 47/210 173/630 -83/630 34/315 -13/126 4/315 -44/315 -44/315 -4/45 -43/210 -44/315 -4/105 -13/126 -37/315 -53/315 -13/126 -1/15 -1/630 -1/63 -97/630 -1/630 -43/210 11/315 -13/126 11/315 59/315 -97/630 31/630 -2/21 11/315 -53/315 -13/126 -19/630 -11/210 -83/630 -53/315 -1/630 -17/210 13/630 -83/630 109/630 -2/45 -17/210 13/630 -13/126 -11/210 -44/315 -11/210 -37/315 -44/315 -13/126 -17/210 -53/315 -11/210 -37/315 -43/210 11/315 1/14 -1/630 -1/630 -97/630 -1/630 -13/126 -1/15 3/35 -17/210 3/35 -13/126 -43/210 -23/105 11/315 109/630 -83/630 -1/15 -1/630 -1/15 -1/630 -53/315 11/315 -37/315 -13/126 -37/315 31/630 -37/315 -53/315 3/35 13/630 3/35 -11/210 -4/45 -44/315 -13/126 -1/63 -1/15 4/315 31/630 -37/315 -11/210 -13/126 31/630 -4/21 4/315 -83/630 -83/630 1/10 19/126 4/315 -4/45 -13/126 1/14 1/35 3/35 43/315 173/630 2/315 11/90 -1/63 -1/15 1/14 3/35 14/45 13/90 2/35 -2/45 -37/315 -11/210 -23/126 -37/315 -46/315 -4/105 -1/15 -1/15 -1/15 -23/126 -2/21 -11/210 11/315 1/14 3/35 -1/63 2/35 -13/126 -53/315 -23/126 -23/126 -83/630 -23/105 -4/21 -43/210 -97/630 -43/210 -76/315 -43/210 -23/105 -43/210 -13/126 -83/630 -23/90 -53/315 -17/63 -53/315 -13/126 -1/15 -97/630 -83/630 -1/63 -23/126 -43/210 -43/210 -17/210 -11/210 11/315 -53/315 -83/630 -83/630 -4/45 -43/210 -101/315 -4/45 -47/630 -47/630 -37/315 -37/315 -1/63 -1/630 -11/210 -37/315 -37/315 -23/105 4/315 1/10 4/63 -1/63 127/630 1/10 -37/315 109/630 1/14 -53/315 -13/126 -13/126 -4/45 -44/315 -1/15 -1/630 -1/630 -1/630 -4/105 3/35 -19/630 -1/15 3/35 -1/63 -17/210 -1/63 -1/15 -1/15 -53/315 -2/45 -19/630 -46/315 -37/210 -4/21 -44/315 -44/315 -37/210 -37/210 -4/21 -43/210 -44/315 -4/105 -193/630 -37/315 -37/315 -4/21 -43/210 -13/126 -43/210 -43/210 -23/90 -53/315 -5/14 -4/45 4/63 -4/45 -79/630 -47/630 -37/315 -13/126 -4/45 -1/42 -13/126 -11/210 -1/630 17/630 -11/210 -4/105 -47/630 -1/42 -44/315 -97/630 -4/105 -13/126 -79/630 -4/45 -47/630 -37/315 -1/630 4/35 -4/45 -13/126 -1/630 -13/126 1/10 127/630 -1/15 31/630 -13/126 -13/126 -11/210 31/630 -43/210 -19/630 -37/315 -11/210 -13/126 -1/15 -4/45 -37/315 -1/63 -1/15 -1/15 31/630 -13/126 -37/315 -13/126 -1/63 -23/126 -97/630 -23/105 -7/30 -79/630 -79/630 -44/315 -47/630 -97/630 -79/630 -79/630 -76/315 -4/105 4/315 -1/630 -4/21 -44/315 -4/21 -44/315 -4/45 4/63 -97/630 7/90 7/90 -4/21 -76/315 -4/105 -37/315 4/315 -43/210 -4/21 -1/15 31/630 31/630 -97/630 -97/630 4/315 31/630 -37/315 -4/21 -23/90 -37/315 -13/126 -11/210 -37/315 -37/315 -4/21 -4/21 -1/630 -97/630 -4/21 -44/315 -11/210 -97/630 -4/21 -97/630 -4/21 -37/315 -11/210 -1/15 -1/630 -97/630 -13/126 -43/210 -13/126 -13/126 -11/210 11/315 -53/315 19/126 -1/630 -1/630 -1/630 -1/630 -23/90 -37/315 43/315 -1/15 47/210 47/210 3/35 11/315 -1/63 -53/315 -17/210 -1/42 -79/630 -43/210 -4/45 -4/45 -76/315 -79/630 4/63 -44/315 4/63 -1/42 -4/45 -193/630 -4/21 -43/210 -43/210 -13/126 -43/210 -193/630 -4/45 -44/315 -13/126 -13/126 -97/630 -44/315 -13/126 -1/15 -97/630 -13/126 -13/126 -53/315 -53/315 -1/63 -1/63 -79/630 -79/630 4/63 -44/315 -44/315 -4/21 -11/210 31/630 7/90 -4/21 -44/315 -44/315 -44/315 -11/210 127/630 -11/210 109/630 -97/630 -37/315 11/315 -1/63 -83/630 -1/63 -1/15 -1/630 1/10 31/630 59/315 59/315 11/315 -97/630 -53/315 -43/210 -37/315 -4/45 -17/63 -97/630 -23/126 -13/126 -53/315 -43/210 -13/126 -13/126 -44/315 -23/105 -4/105 -37/315 -13/126 -23/90 -13/126 -37/315 -44/315 -23/105 -4/105 -37/315 -13/126 -101/315 -13/126 -37/315 -43/210 -97/630 -13/126 -7/30 -101/315 -97/630 -97/630 -13/126 -97/630 -53/315 -23/105 -37/315 11/315 1/10 11/315 -19/630 -37/315 -13/126 -11/210 3/35 173/630 1/14 -2/21 -97/630 -13/126 -43/210 -37/315 -4/45 -97/630 -97/630 -4/21 -13/126 -44/315 -37/315 -4/45 -23/105 -97/630 -101/315 -13/126 -17/63 -11/210 -37/315 -97/630 -97/630 -23/90 -97/630 -13/126 -13/126 -44/315 -13/126 -4/105 -11/210 -13/126 -44/315 -1/630 -37/315 -4/105 -4/45 -83/630 -23/105 -1/63 -11/210 -11/210 -37/315 -53/315 -53/315 -23/105 3/35 13/630 11/315 -13/126 -1/15 -1/15 -43/210 -97/630 -13/126 -37/315 -1/15 3/35 5/21 3/35 -53/315 47/210 -23/90 -4/21 -44/315 -97/630 -43/210 -44/315 -4/45 -43/210 -43/210 -13/126 -13/126 -11/210 4/63 -44/315 -17/63 -97/630 31/630 -43/210 -13/126 -97/630 -13/126 -97/630 -97/630 -13/126 -97/630 -1/15 -44/315 -97/630 -1/630 -97/630 4/63 -43/210 -1/630 -11/210 -13/126 -11/210 -4/105 4/315 1/14 -37/315 -13/126 -1/15 -43/210 1/10 -4/45 -44/315 -44/315 -47/630 -76/315 -37/210 -79/630 -37/210 -37/210 -37/315 -37/315 -11/210 -23/90 -4/21 -4/21 4/315 -4/21 -23/90 -43/210 -44/315 -4/45 -4/45 -4/21 -92/315 -4/21 -13/126 -44/315 -53/315 -23/105 -92/315 -11/210 -76/315 -37/315 -97/630 -53/315 -193/630 -11/210 -37/210 -37/210 -37/210 -1/630 -4/45 -4/45 -97/630 -4/105 -79/630 -76/315 -4/21 4/315 -44/315 -1/63 -13/126 1/10 -13/126 -13/126 -44/315 -1/42 -1/42 -12/35 -4/45 1/10 -76/315 -53/315 -11/210 -11/210 -44/315 -17/63 -43/210 -1/630 -43/210 -1/630 -97/630 -4/105 -97/630 -1/15 -44/315 -44/315 -4/45 -11/210 4/315 -1/630 -43/210 -4/45 -1/42 -4/45 -4/105 -37/315 -11/210 -193/630 -4/21 -79/630 4/315 -4/21 -4/105 -13/126 -4/105 -4/21 -11/210 -44/315 4/63 -76/315 -4/21 -13/126 -4/45 -13/126 -44/315 -53/315 -13/126 31/630 -4/45 -92/315 -43/210 -1/630 -43/210 -11/210 -43/210 -37/210 -76/315 -97/630 -76/315 -97/630 -13/126 -79/630 -193/630 -4/21 -11/210 -23/90 -1/42 -143/630 -43/210 -23/90 -43/210 -143/630 -257/630 -43/210 -92/315 -13/126 -4/21 -43/210 -11/210 -37/315 4/63 -43/210 43/315 31/630 -4/105 -97/630 -1/63 -13/126 -13/126 -4/21 -4/45 -23/90 -79/630 -4/45 -143/630 -4/21 -13/126 -1/42 -47/630 -47/630 -4/45 -4/45 52/315 127/630 -37/210 -79/630 -79/630 31/630 -4/105 4/315 -4/45 -44/315 -44/315 -4/45 31/630 -97/630 -97/630 52/315 4/315 -4/105 -76/315 -1/15 -1/63 11/315 -92/315 -79/630 -79/630 -76/315 -4/45 17/630 -4/21 -44/315 -4/21 -79/630 -1/42 -44/315 -5/14 -76/315 17/630 -79/630 -4/45 -4/105 4/315 -76/315 -4/45 -79/630 -44/315 -11/210 -4/21 4/315 1/10 -79/630 -47/630 -44/315 -97/630 17/630 17/630 -13/126 -193/630 31/630 -76/315 -4/105 -4/105 -1/42 -4/45 -1/42 -1/42 -4/105 -43/210 -143/630 -37/210 -4/21 -4/45 1/7 13/315 -47/630 -4/45 -1/9 -1/9 -37/210 -37/210 -44/315 -37/210 -37/210 -19/315 -19/315 -19/315 -19/315 -79/630 -79/630 -19/315 -79/630 -19/315 -193/630 -76/315 -97/630 -97/630 -4/21 -43/210 -11/210 4/315 -13/126 -79/630 -4/21 -143/630 -92/315 -79/630 -47/630 -4/21 -37/210 -37/210 -76/315 -44/315 -4/45 -4/21 -1/42 -47/630 -143/630 -44/315 -143/630 -12/35 -17/105 -17/105 -5/18 -5/18 -143/630 -47/630 -17/105 13/315 -1/9 -17/105 -1/9 -37/210 -1/9 -1/9 -2/21 1/35 59/630 -46/315 -23/126 -83/630 -23/126 -83/630 -23/210 0 13/630 1/14 -2/45 -83/630 59/630 3/70 -46/315 -1/45 13/630 -37/315 -2/45 1/14 -2/45 41/315 -23/105 173/630 -23/90 -23/90 -23/105 -23/105 -7/30 -23/126 -53/315 -37/315 -1/630 -19/630 -1/63 -1/63 1/10 -17/210 -46/315 -2/21 13/630 2/315 -2/45 -43/210 -43/210 -1/15 -5/14 -53/315 -23/126 -101/315 -46/315 -1/15 -83/630 -83/630 -23/126 -7/30 13/630 -46/315 59/315 -37/630 -2/21 34/315 59/630 -37/630 82/315 -37/315 -53/315 -23/105 -43/210 -43/210 -53/315 -17/210 -53/315 -53/315 -83/630 -23/126 -1/15 -17/210 11/315 -37/315 -37/315 11/315 -1/63 -23/105 -1/15 43/315 11/315 1/10 -46/315 -7/30 -46/315 47/210 2/315 2/35 22/105 109/630 -23/105 -7/30 -53/315 -17/210 13/630 -17/63 -17/210 43/315 41/126 -7/30 13/630 178/315 -43/210 -43/210 -23/90 -1/15 -23/126 13/630 -46/315 -83/630 -1/63 59/315 13/630 -17/210 19/126 2/35 0 -19/630 59/630 2/35 -83/630 67/105 -37/315 -62/315 -13/126 -13/126 -19/630 -17/210 -1/15 -17/210 -23/105 -83/630 -46/315 -23/126 -23/210 -19/630 3/35 109/630 2/35 -97/630 -23/105 -53/315 -53/315 -43/210 -7/30 -1/15 -2/45 -17/63 -23/126 -179/630 -23/90 -23/90 -23/126 -13/126 -1/63 -23/105 -23/126 -13/126 -23/105 -1/63 -7/30 -23/126 -23/105 -97/630 -13/126 -4/45 -97/630 -4/45 -4/21 -17/210 -37/315 -1/15 -83/630 -7/30 -22/63 -37/315 -1/630 -97/630 11/315 43/315 13/630 -17/210 -17/210 -53/315 -53/315 -53/315 -23/105 -53/315 -23/90 -37/315 -37/315 82/315 13/630 -46/315 -76/315 -4/21 -92/315 -53/315 -76/315 -76/315 -97/630 -4/21 -193/630 -43/210 -12/35 -53/315 -97/630 -4/105 -193/630 -97/630 -101/315 -13/126 -17/63 -17/63 -17/210 -53/315 -53/315 -17/63 -5/14 -17/63 -53/315 -13/35 -4/21 -43/210 -1/630 -13/126 -97/630 -43/210 -76/315 -13/126 -43/210 -4/21 -37/315 -13/126 -11/210 -97/630 -4/21 -23/90 -43/210 -83/630 -23/105 11/315 -1/630 -17/63 -37/315 43/315 -83/630 1/14 -1/63 -17/210 -92/315 -12/35 -92/315 -13/126 -43/210 -92/315 -193/630 -43/210 -97/630 -11/210 4/35 -97/630 -97/630 -23/105 43/315 -1/15 -37/315 -23/90 13/630 -4/21 -23/90 -193/630 -193/630 -23/90 -23/105 -11/210 -7/30 -37/315 43/315 43/90 -23/105 -53/315 -7/30 -97/630 -23/105 -23/105 -53/315 -17/63 -23/105 -23/105 -211/630 -101/315 -17/63 -101/315 -53/315 -23/90 -179/630 -17/63 -23/105 -37/315 -23/105 1/14 -13/126 -11/210 -43/210 -4/45 13/630 -17/63 -97/630 31/630 -11/210 -76/315 -4/21 -4/21 -92/315 -23/105 -23/105 -23/105 31/630 -97/630 -5/14 -1/630 -53/315 -92/315 -76/315 -37/315 -97/630 -193/630 -23/126 -1/63 -23/90 -44/315 -43/210 -53/315 -101/315 -13/126 -124/315 -92/315 -11/210 -37/315 -1/630 43/315 4/315 -13/126 -17/63 -1/63 -23/105 -1/15 -1/630 -4/45 -13/126 -4/45 -76/315 -4/21 3/35 -5/18 -5/18 -76/315 -11/21 -23/105 -92/315 -124/315 -239/630 -239/630 -52/105 -23/70 -23/210 0 3/70 -101/315 -101/315 -17/210 -7/30 -62/315 -62/315 -83/630 -83/630 -19/90 -101/630 -149/315 -7/30 10/63 10/63 89/315 -23/315 -46/315 2/315 1/35 -7/30 -37/630 -11/42 -26/105 -83/630 11/315 -2/45 -2/45 -26/105 -17/210 -101/630 31/126 -17/63 -23/105 -2/21 -37/315 -19/630 -7/30 -46/315 -26/105 -23/105 -23/105 -23/105 -101/315 -101/315 -62/315 13/630 146/315 -257/630 -23/105 -289/630 -17/63 -23/126 -211/630 11/315 -17/63 -83/630 -23/126 -17/210 1/14 -17/210 11/315 -1/63 -179/630 -97/630 13/630 -52/105 -68/105 -11/42 0 -101/630 2/35 -13/105 19/105 -26/105 -29/30 0
0 0 1/210 0 0 1/70 1/105 1/210 1/210 1/210 1/210 0 0 0 1/35 2/105 1/70 1/70 1/70 1/70 2/105 1/70 1/105 1/70 -23/630 1/70 1/105 1/105 1/105 1/105 1/105 1/105 1/210 1/210 1/210 1/105 1/210 1/105 1/210 1/210 1/105 1/210 1/105 0 0 0 1/21 1/30 1/35 1/35 1/35 1/35 1/42 1/42 1/42 -17/630 1/42 2/105 2/105 -17/630 2/105 1/42 2/105 2/105 2/105 2/105 1/70 1/70 2/105 2/105 1/70 2/105 2/105 1/70 2/105 1/70 2/105 2/105 1/42 2/105 2/105 1/42 2/105 -2/63 2/105 1/70 1/70 -2/63 1/70 2/105 2/105 1/70 1/70 1/70 -23/630 1/70 1/105 1/70 1/105 1/70 1/70 1/70 1/42 -23/630 -2/63 -23/630 -23/630 1/70 2/105 2/105 1/70 1/70 1/70 1/70 1/105 1/105 1/105 1/70 1/105 1/105 1/70 1/70 1/105 1/70 1/70 1/70 1/70 1/70 1/105 1/105 1/105 1/105 1/105 1/210 1/210 1/105 1/210 1/210 1/105 1/105 1/105 1/105 1/105 1/210 1/105 1/105 0 0 1/21 3/70 -4/315 1/30 -4/315 1/30 1/30 1/30 1/30 1/35 1/30 1/35 4/105 -11/630 1/35 1/35 3/70 1/30 4/105 1/30 17/126 1/30 1/35 1/35 1/35 -11/630 1/35 1/30 1/35 1/30 -1/45 -1/45 1/42 1/42 -1/45 -1/45 1/42 1/35 1/42 -1/45 -1/45 1/35 -1/45 1/42 -1/45 1/42 1/42 1/42 1/35 1/42 -1/45 1/30 1/42 1/42 -17/630 1/30 -17/630 -23/315 -17/630 -1/45 -17/630 1/42 -1/45 -1/45 1/42 1/35 1/42 2/105 -17/630 2/105 -1/45 2/105 2/105 1/42 -1/45 1/42 1/42 1/42 1/42 2/105 -1/45 -43/630 -17/630 -11/630 -1/45 -17/630 -1/45 -17/630 1/42 1/35 2/105 1/42 1/42 2/105 1/42 1/42 1/35 1/42 1/42 1/42 1/42 2/105 2/105 1/35 2/105 2/105 2/105 2/105 1/70 1/42 2/105 1/35 1/42 1/42 2/105 2/105 1/42 2/105 2/105 1/42 1/42 2/105 1/42 1/35 1/42 2/105 1/42 1/30 1/35 -1/45 1/42 1/35 1/35 1/35 1/42 1/42 1/42 2/105 2/105 2/105 1/42 1/42 41/315 1/35 1/42 1/35 -17/630 -17/630 1/42 2/105 -17/630 2/105 1/42 1/42 -7/90 -17/630 -7/90 -2/63 -17/630 1/35 -2/63 -17/630 -17/630 -17/630 -2/63 -17/630 -2/63 2/105 1/42 -17/630 1/42 1/42 2/105 1/42 2/105 2/105 -2/63 1/70 -17/630 2/105 1/70 2/105 2/105 -2/63 -2/63 1/70 2/105 -17/630 1/70 2/105 2/105 2/105 2/105 -13/105 -17/630 -2/63 -23/315 -17/630 -17/630 -2/63 2/105 1/42 2/105 1/70 -1/45 2/105 1/42 1/42 1/42 1/42 1/42 1/42 1/70 2/105 1/70 1/70 1/70 2/105 -2/63 1/42 -23/630 -2/63 -2/63 -2/63 -2/63 -2/63 1/70 -2/63 1/70 2/105 2/105 2/105 2/105 1/70 -17/630 2/105 1/70 2/105 1/105 1/105 1/70 1/70 1/105 1/70 2/105 1/70 1/70 2/105 2/105 2/105 -2/63 -2/63 -23/630 -17/630 -2/63 -2/63 -2/63 2/105 1/70 1/35 2/105 1/42 1/42 1/70 2/105 1/70 1/70 1/70 1/70 1/70 2/105 1/70 2/105 2/105 1/105 1/70 1/70 1/70 1/70 1/105 1/70 2/105 1/70 2/105 1/70 1/70 2/105 1/105 1/105 1/70 1/70 1/70 1/70 1/70 1/105 1/70 1/105 1/210 1/105 1/105 1/105 1/105 1/70 0 11/210 1/21 2/35 47/315 3/70 3/70 -1/315 3/70 -4/315 1/21 -4/315 -37/630 -4/315 4/105 -1/126 -4/315 4/105 4/105 1/30 -17/315 -4/315 -1/126 -4/315 4/105 4/105 3/70 4/105 1/30 4/105 1/30 1/30 3/70 4/105 11/210 1/21 -1/126 13/90 -1/126 4/105 -1/126 4/105 -37/630 13/90 -4/63 -4/315 -11/630 3/70 -4/63 -4/63 -4/63 -11/630 -4/315 -11/630 1/35 1/35 1/30 1/30 1/30 1/21 3/70 3/70 3/70 1/21 -4/315 44/315 1/30 1/30 1/30 -4/315 -4/315 4/105 4/105 -1/126 13/90 3/70 4/105 4/105 3/70 44/315 3/70 -4/315 1/30 -4/315 -4/315 -4/315 3/70 -4/315 1/30 4/105 1/30 44/315 17/126 17/126 -1/126 17/126 44/315 44/315 4/105 1/30 1/30 -4/315 -4/315 4/105 4/105 1/35 1/35 -11/630 1/35 -4/315 1/30 1/30 -4/63 1/30 1/30 1/35 -11/630 1/30 -4/315 1/35 -4/315 -1/126 -37/630 -11/630 -4/315 -4/315 4/105 1/30 1/30 1/30 3/70 4/105 44/315 -4/315 44/315 1/30 44/315 -4/315 1/30 4/105 -43/630 -43/630 -43/630 -1/45 -43/630 4/105 -43/630 -43/630 -4/315 -1/45 -43/630 -11/630 -1/45 -11/630 -1/45 -43/630 -43/630 4/105 -1/45 -11/630 -43/630 -43/630 -11/630 -11/630 1/42 -1/45 -1/45 1/42 -11/630 1/35 -11/630 -11/630 1/35 1/35 1/42 -4/35 -4/63 -1/45 -4/315 -11/630 -43/630 -4/63 -1/45 -11/630 -4/315 -11/630 -43/630 -11/630 -11/630 1/30 1/42 1/35 1/35 -4/315 1/30 4/105 -1/45 -43/630 -43/630 -1/45 -1/45 -11/630 -4/35 -1/45 4/105 -1/45 -43/630 -1/45 -43/630 -1/45 -4/63 -11/630 -4/63 1/35 -11/630 -11/630 -11/630 1/35 1/35 -11/630 -4/315 1/30 -1/45 -43/630 -1/45 -1/45 -1/45 -4/315 -11/630 1/35 1/35 1/35 1/35 -43/630 -4/63 -1/45 -11/630 -1/45 -4/315 -11/630 1/35 1/42 1/35 -11/630 1/35 1/35 1/30 1/30 4/105 -11/630 1/30 1/35 1/42 44/315 -43/630 -11/630 -1/45 -11/630 -1/45 1/30 4/105 1/35 1/35 1/35 4/105 -1/45 -43/630 -1/45 -1/45 -17/630 4/105 -1/126 1/30 3/70 1/30 -23/315 -1/45 -11/630 -17/630 -43/630 -4/63 -4/35 -23/315 -43/630 -43/630 -11/630 -1/45 -1/45 -1/45 -4/315 -11/630 -11/630 -11/630 1/35 1/35 1/42 -4/63 -4/63 -1/45 -4/315 -11/630 -43/630 -4/315 -1/45 -11/630 -4/315 -11/630 -43/630 -11/630 -11/630 1/30 1/42 1/35 1/35 4/105 1/30 -1/45 1/42 -1/45 1/42 1/42 1/42 -1/45 -43/630 -17/630 -1/45 -17/630 -11/630 -1/45 1/42 -11/630 2/105 1/42 1/35 1/42 -1/45 -1/45 -4/315 1/42 1/35 1/35 1/30 -11/630 -11/630 -11/630 -1/45 1/30 1/35 1/35 1/42 1/35 1/35 1/35 1/30 1/35 1/35 1/42 -11/630 -11/630 -11/630 -1/45 -43/630 -1/45 -1/45 -1/45 -1/45 -11/630 -11/630 -11/630 -11/630 -1/45 -11/630 1/42 1/35 1/35 1/30 1/30 1/35 1/35 1/42 1/30 1/35 1/35 1/35 1/30 1/30 4/105 1/42 1/35 1/42 1/42 2/105 1/35 1/42 1/35 1/42 1/35 1/42 1/42 2/105 1/35 1/35 1/42 1/30 -1/45 -1/45 1/35 1/30 -1/45 -1/45 -1/45 1/30 -1/45 1/30 1/35 -1/45 1/42 -11/630 1/35 1/35 1/35 1/42 1/35 2/105 2/105 1/42 1/30 3/70 4/105 1/30 -11/630 4/105 -11/630 1/30 1/30 1/35 -11/630 -43/630 -1/45 -11/630 -4/63 -11/630 -1/45 -11/630 1/30 1/42 1/35 1/35 1/42 1/35 1/30 1/30 1/30 1/30 1/35 1/42 1/42 1/42 1/42 1/35 1/42 149/630 17/126 -4/63 41/315 17/126 41/315 17/126 -11/630 1/30 1/35 1/30 1/35 1/42 -11/630 1/35 -23/315 -1/45 -23/315 -23/315 -1/45 -23/315 1/30 -17/630 -1/45 -1/45 -1/45 -1/45 -1/45 -23/315 -5/42 -17/630 1/30 -23/315 -17/630 -1/45 -17/630 -43/630 -1/45 -1/45 1/42 -43/630 -1/45 -1/45 -1/45 1/35 1/42 1/35 -11/630 1/35 -1/45 1/42 -17/630 2/105 2/105 -1/45 1/42 1/42 1/35 -1/45 -23/315 -17/630 -1/45 -1/45 1/42 1/42 1/42 -1/45 1/35 -11/630 -11/630 -11/630 -11/630 -7/90 -23/315 -7/90 -23/315 1/30 -1/45 -1/45 -17/630 -13/105 -7/90 -23/315 -5/42 -7/90 -23/315 -23/315 1/35 -2/63 -23/315 -17/630 -17/630 -17/630 -17/630 -17/630 -17/630 -1/45 -1/45 -17/630 -43/630 -1/45 1/35 -17/630 -17/630 -1/45 -2/63 -1/45 -1/45 -1/45 -1/45 -1/45 -17/630 -11/630 -1/45 -1/45 -1/45 -1/45 -17/630 -1/45 -17/630 -1/45 1/42 -1/45 2/105 1/42 1/42 1/35 1/35 1/42 -11/630 1/35 -17/630 -17/630 1/35 1/42 1/30 1/35 1/35 1/35 1/42 1/35 -17/630 -17/630 2/105 -1/45 -1/45 2/105 -1/45 1/42 1/42 -13/105 -17/630 -2/63 -17/630 -17/630 -17/630 -17/630 1/42 2/105 2/105 -17/630 -1/45 1/42 1/42 1/42 1/35 1/70 1/42 -17/630 2/105 1/42 -1/45 1/42 -13/105 -2/63 -23/315 -17/630 -17/630 -17/630 -23/315 -23/315 -17/630 -17/630 -17/630 2/105 2/105 2/105 1/42 1/42 2/105 -1/45 1/42 1/42 1/35 -1/45 -1/45 2/105 2/105 1/42 1/42 1/35 1/35 1/35 1/35 -17/630 -1/45 -17/630 -1/45 -1/45 1/42 1/42 1/30 1/42 1/42 1/30 1/30 1/30 1/42 1/70 1/70 2/105 1/42 2/105 1/42 1/42 1/35 -2/63 -17/630 1/35 -2/63 -2/63 -17/630 -2/63 -17/630 -2/63 -17/630 -17/630 -23/315 -17/630 -1/45 1/70 2/105 -17/630 2/105 1/42 -17/630 1/42 2/105 2/105 2/105 1/35 2/105 1/42 -1/45 1/42 2/105 1/42 1/70 2/105 2/105 2/105 2/105 2/105 2/105 1/105 2/105 1/70 2/105 2/105 1/70 2/105 2/105 -2/63 -17/630 1/42 1/42 1/30 1/42 2/105 2/105 2/105 2/105 1/70 2/105 2/105 2/105 2/105 1/70 1/70 1/105 1/70 0 13/210 2/35 11/210 8/105 109/210 2/35 2/35 1/90 2/3 47/315 47/315 47/315 2/315 13/126 13/126 1/21 1/21 -31/630 -1/315 3/70 1/630 1/21 -1/315 1/21 -2/45 -2/45 -31/630 1/630 -1/126 11/210 -1/126 -17/315 -37/630 -4/315 1/21 2/315 1/21 -17/315 -1/126 -37/630 -1/126 -1/10 -1/10 -11/105 -17/315 1/630 -1/315 3/70 4/105 -31/630 -1/315 -1/315 -1/126 -1/126 -1/126 -1/126 1/21 3/70 3/70 4/105 -19/210 -17/315 -31/630 -1/315 -1/126 1/630 -1/315 3/70 1/21 -1/126 -1/126 -1/126 3/70 1/21 1/15 10/63 11/210 11/210 2/315 11/210 97/630 1/21 1/630 31/315 97/630 -17/315 -1/126 1/630 -17/315 -17/315 -17/315 -17/315 -31/630 -1/126 13/126 47/315 13/90 79/315 31/315 1/630 13/90 31/315 47/315 -1/315 -1/126 11/210 -17/315 -17/315 -17/315 -1/315 4/105 -1/126 4/105 -17/315 3/70 -1/315 -31/630 -1/315 3/70 -37/630 1/630 -11/105 -37/630 97/630 13/90 1/630 31/315 13/90 47/315 -17/315 -4/63 -1/315 -23/210 -23/210 -37/630 -4/315 1/21 -37/630 -37/630 -37/630 -37/630 -4/315 -1/126 -37/630 -4/315 -4/315 -11/630 1/630 3/70 -23/210 -37/630 -11/105 -4/63 -23/210 -37/630 -37/630 -17/315 -37/630 -1/126 -4/315 -1/126 1/30 1/30 4/105 3/70 2/35 1/630 1/21 1/630 2/35 1/21 11/210 3/70 3/70 1/21 1/21 97/630 107/210 1/21 97/630 47/315 59/630 -37/630 -4/315 -37/630 -37/630 1/21 -1/315 -37/630 -37/630 -1/126 -1/126 59/630 44/315 44/315 -1/315 59/630 13/90 47/315 1/30 1/30 -4/315 -4/315 -1/126 -1/126 4/105 -37/630 -1/126 4/105 4/105 -4/315 -1/126 -1/126 4/105 -11/105 -1/315 -17/315 -37/630 -1/126 -17/315 -17/315 -17/315 -1/126 -1/315 1/21 -1/315 -31/630 31/315 1/630 1/630 -1/126 -17/315 -17/315 -17/315 -17/315 -1/126 -1/315 43/210 13/90 13/90 13/90 13/126 3/70 3/70 -1/315 1/630 3/70 3/70 3/70 3/70 -1/315 11/210 3/70 19/63 44/315 59/630 -1/315 59/630 47/315 -1/315 44/315 13/90 13/90 3/70 -1/315 11/210 -1/315 1/21 -4/315 -37/630 -37/630 -37/630 -37/630 -4/315 -17/315 -1/126 -1/126 -37/630 -1/126 3/70 -37/630 4/105 4/105 1/30 -37/630 -17/315 -31/630 -37/630 -1/126 -17/315 -4/315 47/315 1/630 -17/315 -4/315 -1/126 -1/126 1/630 -37/630 -1/126 -1/126 -1/126 -1/315 3/70 11/210 1/21 -1/126 -1/315 -1/126 3/70 4/105 3/70 44/315 44/315 -1/315 44/315 31/315 44/315 -17/315 44/315 44/315 44/315 -1/126 44/315 59/630 44/315 -1/315 1/630 2/35 -1/126 -1/315 1/630 13/90 44/315 44/315 13/90 47/315 47/315 4/105 4/105 -1/126 -1/126 -1/315 4/105 -37/630 -1/126 4/105 4/105 -4/315 -1/126 -1/126 4/105 -17/315 -1/315 -17/315 -37/630 -1/126 -1/315 -1/315 -17/315 -1/126 -1/315 1/21 1/21 1/30 -4/63 1/30 -4/315 1/30 -11/630 1/30 -37/630 1/30 -4/315 -17/315 -37/630 -11/630 -37/630 -1/126 -1/126 1/30 -4/315 4/105 -31/630 -1/315 -37/630 -1/126 1/30 -17/315 -17/315 -37/630 -37/630 -37/630 3/70 4/105 4/105 3/70 4/105 -1/126 -17/315 -37/630 -4/315 -37/630 -4/315 -1/315 -1/126 4/105 -1/126 -17/315 -1/126 -1/126 -1/126 -1/126 -1/126 -1/315 3/70 1/21 3/70 3/70 11/210 31/126 59/630 -17/315 44/315 31/126 -17/315 59/630 59/630 44/315 59/630 13/90 1/21 -4/315 59/630 59/630 1/21 -4/315 -37/630 -37/630 -17/315 44/315 31/126 59/630 44/315 47/315 13/90 -1/126 4/105 4/105 -17/315 31/315 44/315 13/90 59/630 13/90 -37/630 -1/126 -37/630 -1/315 1/30 -1/126 -43/630 -1/126 -4/35 -37/630 -43/630 -43/630 -4/35 -1/126 -37/630 -4/35 -4/63 -43/630 -4/35 -1/126 -4/35 -4/35 -43/630 -4/35 -23/210 -4/63 -4/63 3/70 -4/63 -4/63 -4/315 -11/630 -4/63 -11/630 -1/45 -17/315 -23/210 -4/35 -4/63 -4/35 -23/210 -43/630 -1/126 -1/315 4/105 -1/315 1/21 4/105 59/630 -4/63 -4/35 -4/63 -4/63 -43/630 -23/210 -4/63 -4/63 -4/315 -37/630 -17/315 -1/126 -4/63 -4/315 -11/630 -37/630 -4/63 -4/315 -11/630 -4/63 -4/63 3/70 -11/630 -37/630 -4/63 -4/63 -37/630 -4/63 -4/63 3/70 -11/630 -11/630 -4/63 -4/63 -11/630 -11/630 -101/630 -1/315 -43/630 -37/630 -23/210 -4/35 -23/210 -4/63 -1/126 -4/63 -23/210 -4/35 -23/210 -37/630 -4/63 3/70 1/21 -1/315 -1/126 3/70 1/21 -4/315 -43/630 -4/63 -11/630 -4/315 -4/63 -4/63 -37/630 -1/126 -23/210 -37/630 -37/630 -37/630 -37/630 -1/126 -11/630 -11/630 1/35 -11/630 1/35 -4/35 -4/63 -1/45 -37/630 -11/630 -43/630 -23/210 -11/630 -11/630 -37/630 -11/630 -43/630 -4/63 -4/315 -4/315 1/42 -11/630 1/30 -11/105 -1/126 -11/105 -4/315 -1/126 -37/630 -37/630 -11/630 -1/126 -1/126 -37/630 -4/315 -4/315 4/105 1/30 1/30 1/30 -4/315 1/30 -7/45 -23/210 -4/35 -37/630 -23/210 -11/105 -37/630 -11/630 -4/63 -4/63 -11/630 -1/126 -37/630 -1/126 -37/630 -17/315 -4/315 -11/105 -4/63 -37/630 -4/315 -37/630 -4/315 -1/126 -37/630 -17/315 -1/126 -1/126 -37/630 -1/126 1/30 -1/126 1/30 4/105 -1/315 4/105 -1/126 4/105 1/21 -4/63 -4/63 -11/630 -11/630 -11/630 31/126 -23/210 -4/35 -4/63 -43/630 -37/630 -4/63 -23/210 -43/630 -4/63 -23/210 -4/63 -11/630 -4/315 -4/315 -1/126 -4/35 -17/315 -4/35 -101/630 -4/35 3/70 -11/630 -4/63 -11/630 -4/63 -11/630 -4/63 -11/630 -1/126 4/105 -1/315 4/105 3/70 -43/630 -11/630 -43/630 -11/630 -23/210 -11/630 -4/35 -23/210 -43/630 -23/210 -37/630 -43/630 -11/630 -4/63 -4/63 -4/63 -11/105 -37/630 -37/630 -4/315 -4/63 -23/210 -23/210 -4/63 -17/315 -4/315 -4/315 -4/315 1/30 1/30 -4/315 -4/315 1/30 -23/210 -37/630 -11/630 -4/315 -4/63 -17/315 -4/315 -4/63 -4/315 -11/630 -37/630 -11/105 -4/315 -4/63 -4/315 -4/63 -37/630 -1/126 1/35 -4/315 -4/315 -4/315 -4/315 -1/126 4/105 -17/315 -1/126 -1/315 -4/63 -11/630 -11/630 -11/630 -4/315 -4/35 -43/630 -4/63 -43/630 -37/630 -11/630 -1/45 -11/630 -37/630 -4/315 -11/630 -1/126 -4/315 -4/315 -1/126 -4/315 1/30 -4/315 1/30 4/105 4/105 4/105 4/105 -4/63 -4/63 -4/63 -4/63 -4/63 -11/630 -11/630 -4/315 -4/63 -4/315 -1/126 -1/126 -4/315 1/35 -4/315 1/30 -4/315 1/30 -1/126 4/105 -1/126 -37/630 -4/315 -4/315 -11/630 4/105 4/105 4/105 1/30 1/35 13/90 44/315 -4/63 -4/63 -4/315 -1/126 -4/315 -4/315 -11/630 -4/315 4/105 3/70 1/21 3/70 4/105 -4/63 -4/315 -1/45 -4/63 -4/63 -4/63 -4/315 -11/630 -11/630 -4/315 -11/630 3/70 4/105 -1/126 4/105 3/70 4/105 -4/63 -4/35 -43/630 -4/63 -43/630 -4/315 -11/630 -4/315 -23/210 -4/63 -4/63 -4/63 -4/63 -4/63 -37/630 -4/315 -1/126 -4/315 -4/315 -4/315 -37/630 -1/126 -11/630 -37/630 -4/315 -4/315 4/105 1/30 1/30 1/30 4/105 1/30 -37/630 -4/63 -23/210 -17/315 -37/630 -11/630 -4/63 -4/315 -11/630 -1/126 -37/630 -1/126 -37/630 -4/315 -4/63 -1/126 -4/315 -37/630 -4/315 -37/630 -1/315 -1/126 -1/126 -37/630 -1/126 1/30 3/70 1/30 4/105 1/21 -11/630 -11/630 -4/315 -11/630 -4/315 1/35 1/30 1/35 -11/630 -11/630 -4/315 1/30 1/30 1/30 1/30 -11/630 -11/630 -11/630 -11/630 -43/630 -1/45 -1/45 -11/630 -11/630 -11/630 -4/315 -4/315 -11/630 1/42 1/30 -11/630 -4/315 1/35 1/30 1/35 4/105 1/30 -11/630 -4/63 -4/63 -1/126 -4/63 -4/63 -4/315 -4/315 4/105 -11/630 -11/630 4/105 -4/315 -4/315 4/105 -4/63 -4/63 -1/126 -4/63 -4/63 -4/63 -4/63 -4/63 -4/315 -4/63 -11/630 4/105 -4/315 -4/315 3/70 1/30 1/35 1/30 1/35 1/42 4/105 -11/630 1/30 -1/45 -11/630 -11/630 4/105 4/105 1/30 1/30 3/70 4/105 -1/126 4/105 -11/630 13/90 -11/630 1/30 -4/315 1/30 -11/630 -43/630 -1/45 -4/63 -4/63 -11/630 -11/630 -4/315 -4/315 1/42 -11/630 1/35 1/35 1/30 -4/315 -4/315 1/42 1/35 1/35 1/35 -1/126 1/30 2/35 1/21 1/21 1/21 3/70 3/70 -37/630 -4/63 -4/63 -4/315 -4/315 -37/630 -4/315 -4/315 13/90 3/70 3/70 -23/210 -37/630 -11/630 4/105 4/105 -1/126 4/105 -4/63 -11/630 -4/63 -37/630 -37/630 -11/630 -7/45 -4/63 -4/63 -4/315 -4/63 -4/63 -11/630 -11/630 -37/630 -4/315 -4/315 -1/126 -4/315 -1/126 -4/315 1/30 4/105 4/105 1/35 1/35 1/30 1/30 -4/315 1/30 3/70 3/70 3/70 3/70 1/35 1/35 1/35 1/30 1/30 -17/315 76/315 3/70 149/630 76/315 76/315 76/315 -37/630 44/315 187/630 -37/630 4/45 44/315 44/315 44/315 44/315 -37/630 -4/63 44/315 41/315 17/126 17/126 17/126 44/315 17/126 59/630 13/90 4/45 -4/63 -4/315 -4/315 -4/315 -1/126 1/30 3/70 1/35 1/30 -4/63 -4/63 -4/63 -4/63 -23/210 3/70 -11/630 -23/210 -4/63 1/35 -52/315 -43/630 -4/315 -4/315 -23/315 -43/630 -4/35 -43/630 -43/630 -43/630 -4/35 -43/630 4/105 -43/630 -11/630 -11/630 -4/63 -11/630 -4/35 -5/42 -4/315 -23/315 -43/630 -4/35 -43/630 -43/630 -4/63 -4/63 -5/42 -4/315 -23/315 -43/630 -43/630 -43/630 -43/630 4/105 -1/45 -11/630 -11/630 -4/63 -4/315 -5/42 -4/35 -43/630 -43/630 4/105 4/105 4/105 -11/630 -1/45 -43/630 -11/630 -1/45 -11/630 -11/630 -4/315 -4/63 -4/63 -4/63 -4/63 -4/63 -43/630 -4/315 -5/42 -23/315 -4/35 -23/315 -4/35 -43/630 -4/63 -4/35 -52/315 -5/42 -5/42 -4/35 1/30 -23/315 -17/630 -1/45 -1/45 -43/630 -43/630 -11/630 -4/35 -43/630 -43/630 -1/45 -1/45 -11/630 -1/45 -43/630 -4/63 -11/630 -43/630 -11/630 -43/630 -4/63 -1/45 -1/45 -11/630 1/42 -11/630 -11/630 1/30 -4/35 -4/35 -4/63 -43/630 -4/63 -43/630 -43/630 -11/630 -11/630 -11/630 -4/63 -4/315 -11/630 -11/630 -11/630 -11/630 -4/315 1/35 -11/630 -11/630 -4/315 -43/630 -1/45 -1/45 -4/63 -11/630 -1/45 1/42 1/35 -11/630 1/35 -11/630 -1/45 -1/45 -11/630 -1/45 1/35 -1/45 1/42 1/35 -11/630 -11/630 -4/315 -43/630 -11/630 -11/630 -4/63 -1/45 -11/630 1/35 -11/630 -4/315 -4/63 -11/630 -7/90 -4/63 -43/630 -43/630 -23/315 1/30 -11/630 -4/315 -11/630 -11/630 -11/630 -11/42 -5/42 -5/42 -23/315 -43/630 -23/315 -4/35 -43/630 -43/630 -4/35 -4/35 -43/630 -43/630 1/30 -17/630 -1/45 -1/45 -17/630 -43/630 -43/630 -1/45 -1/45 -11/630 -43/630 -11/630 -11/630 -11/630 -11/630 -1/45 -1/45 -1/45 -11/630 -11/630 -4/63 -4/63 -11/630 -4/63 -11/630 1/30 -1/45 -1/45 -11/630 -4/315 -4/315 -4/315 -4/315 -11/630 -4/315 -11/630 -17/630 -1/45 -1/45 -11/630 -11/630 1/42 1/30 1/35 1/35 1/30 -4/315 1/35 1/30 4/105 1/30 -1/45 1/30 4/105 4/105 -5/42 -1/45 -17/630 -1/45 -1/45 -43/630 -1/45 -1/45 -1/45 1/42 -1/45 1/35 1/35 -11/630 -11/630 -1/45 1/42 1/35 -11/630 -1/45 -17/630 -1/45 -1/45 -11/630 -1/45 -11/630 1/30 1/42 1/35 1/30 1/35 -5/42 -1/45 -43/630 -43/630 1/42 1/35 -11/630 1/35 -11/630 -4/63 1/35 -23/315 -1/45 -1/45 -11/630 -1/45 -1/45 -1/45 1/35 1/35 1/35 1/42 1/35 1/35 1/30 1/70 1/42 1/42 1/35 -17/630 -17/630 -1/45 -17/630 -1/45 -23/315 -1/45 -1/45 2/105 1/42 1/42 1/35 1/42 -43/630 1/42 1/35 2/105 1/42 2/105 1/42 1/42 13/210 1/15 1/90 8/105 109/210 109/210 109/630 13/210 1/90 13/210 -11/315 1/90 -19/630 2/3 101/315 97/630 97/630 -5/126 13/126 13/126 97/630 2/315 2/35 13/126 1/90 34/315 97/630 2/315 13/126 34/315 -11/315 1/14 -5/126 -11/315 13/210 13/210 -2/45 1/21 -5/126 2/315 -2/45 1/630 11/210 -19/210 -2/21 -2/45 -2/45 1/630 2/315 -5/126 -2/45 2/35 -2/45 2/315 -3/35 -11/315 -5/126 13/210 -31/630 -1/126 2/35 1/90 11/210 -2/45 -31/630 -31/630 -17/315 -1/315 -2/21 -1/10 -31/630 -1/10 -17/315 1/90 11/210 2/315 11/210 -19/630 -11/315 1/90 -31/630 -2/21 -1/10 1/630 -1/10 -31/630 -89/630 -19/210 -2/21 1/630 -5/126 -31/630 -31/630 11/210 -1/315 -2/21 -2/21 2/315 -31/630 -31/630 1/630 -31/630 -31/630 1/630 -19/210 -2/21 -5/126 11/210 3/35 109/630 1/15 17/63 103/630 10/63 1/63 71/630 103/630 11/210 2/315 2/35 -5/126 11/210 53/315 -11/315 -5/126 -5/126 82/315 34/315 97/630 -5/126 82/315 34/315 1/90 71/630 34/315 1/21 1/630 -2/45 -19/210 -5/126 -19/210 167/630 82/315 31/315 34/315 -2/45 11/210 -2/45 11/210 2/35 13/126 71/630 97/630 -5/126 34/315 1/90 34/315 71/630 10/63 -17/315 -2/45 -1/10 -1/10 -1/10 -1/10 -31/630 2/315 -31/630 -1/10 -31/630 -31/630 -1/126 -5/126 -2/45 -5/126 1/15 1/630 -2/21 -1/10 -1/10 -2/21 -2/21 -1/10 34/315 -19/210 -31/630 -19/210 -31/630 -2/45 13/126 22/105 103/630 -5/126 2/35 2/35 47/315 23/90 13/126 2/315 47/315 2/35 13/126 -2/45 47/315 31/315 47/315 34/315 23/90 -2/45 13/126 11/210 2/35 2/315 -5/126 1/90 13/126 97/630 34/315 -1/315 2/35 -31/630 -31/630 -2/21 -1/10 -31/630 -17/315 -1/315 2/315 1/90 -2/21 -2/21 -2/45 -2/21 -2/45 -2/45 -17/315 3/70 -1/315 -2/21 1/630 -31/630 1/21 -2/45 2/315 -1/10 -37/630 1/15 -5/126 -2/45 1/630 2/35 -46/315 -19/126 -19/126 97/630 1/90 34/315 97/630 -2/45 13/126 47/315 47/315 -5/126 -2/45 1/630 -5/126 2/315 13/126 2/35 13/126 13/126 10/63 -17/315 2/315 -1/10 11/210 1/630 -11/105 -11/105 -37/630 2/35 -2/45 -31/630 -2/45 1/630 -7/45 -7/45 -19/126 -19/126 -11/105 -127/630 -1/10 -19/126 -1/10 11/210 -17/315 -17/315 -17/315 -1/126 -1/126 2/315 1/21 11/210 -11/105 -17/315 -17/315 -1/10 -37/630 -1/10 -11/105 -17/315 -1/10 -11/105 -31/630 -17/315 -31/630 -31/630 -17/315 -1/315 -1/126 -1/126 2/315 2/315 1/21 -1/10 -46/315 -11/105 -2/21 -17/315 -1/10 -1/10 -1/10 -19/126 -31/630 3/70 3/70 1/14 -11/315 2/35 1/90 1/15 13/210 1/630 -2/45 1/630 -5/126 2/315 2/35 11/210 11/210 -5/126 -11/315 2/315 -5/126 2/315 2/35 1/21 1/21 59/126 194/315 71/630 97/630 34/315 82/315 -5/126 82/315 82/315 167/630 107/210 107/210 194/315 11/210 10/63 167/630 23/90 2/35 47/315 13/126 2/315 10/63 97/630 257/630 59/630 1/21 -31/630 97/630 13/126 -31/630 1/21 31/315 13/126 -37/630 -11/105 -11/105 1/630 -11/105 -11/105 -1/10 -1/10 -17/315 -11/105 11/210 -1/315 -11/105 -17/315 -1/126 -1/126 -11/105 2/315 -2/21 -11/105 -1/10 -1/10 -17/315 -2/45 -2/45 -1/10 -11/105 -17/315 -1/10 1/90 1/630 2/315 11/210 2/35 -31/630 -31/630 2/315 -2/45 -19/126 -31/630 -1/10 -1/10 -31/630 -31/630 59/630 59/630 -31/630 1/21 11/210 13/90 -31/630 31/315 13/90 47/315 -1/315 31/315 31/315 47/315 -2/21 2/315 13/210 -31/630 1/630 -5/126 11/210 11/210 31/315 34/315 97/630 34/315 4/105 -37/630 -1/126 -1/126 -1/126 -4/315 -1/126 -17/315 -1/126 -11/105 -31/630 -17/315 -37/630 -17/315 -1/10 -1/10 -17/315 -17/315 -31/630 -2/45 -2/21 -17/315 -1/315 3/70 -46/315 -31/630 -1/10 -17/315 -1/10 -31/630 -1/315 1/630 1/21 -1/315 -1/10 -31/630 -17/315 -17/315 -17/315 -17/315 -2/21 -31/630 1/630 -31/630 -46/315 -46/315 -1/10 -2/45 -31/630 2/315 13/210 -1/10 -2/21 34/315 -2/21 -2/45 -2/45 103/630 1/15 -31/630 -2/21 -2/21 -2/45 13/210 31/315 11/210 -2/45 11/210 -2/45 31/315 2/35 -11/315 1/630 -2/45 -2/45 -2/45 -2/45 -5/126 1/630 -2/45 -2/45 1/630 -31/630 -1/10 -31/630 -1/10 -1/315 -1/315 -2/21 -31/630 -31/630 82/315 -17/315 -1/10 -31/630 -2/21 -31/630 43/210 43/210 47/315 47/315 13/126 47/315 13/126 47/315 2/35 1/21 1/630 1/630 1/630 -2/45 -19/210 -31/630 11/210 3/70 10/63 1/90 -2/45 -31/630 2/315 1/630 1/15 2/35 19/63 23/90 -2/21 257/630 10/63 19/63 82/315 31/315 -31/630 31/315 47/315 -31/630 13/90 13/90 13/90 -31/630 11/210 2/35 -31/630 31/315 11/210 31/315 -2/21 -5/126 13/210 -1/315 1/630 2/315 34/315 -31/630 31/315 31/315 11/210 2/315 47/315 10/63 34/315 1/630 2/315 2/315 47/315 47/315 97/630 -31/630 11/210 -31/630 1/21 -31/630 -5/126 -31/630 -2/45 -2/45 1/630 2/315 13/210 -2/45 2/315 2/315 2/35 -17/315 -11/105 -17/315 -11/105 -1/126 -17/315 -1/126 -11/105 -1/10 -11/105 -17/315 -46/315 -17/315 23/90 -1/10 -37/630 -1/10 -1/10 -11/105 -17/315 -1/10 -31/630 -17/315 -2/21 -31/630 -31/630 -1/315 -2/45 -1/10 -1/10 -31/630 -1/126 34/315 -17/315 -17/315 -17/315 -1/10 -1/315 -1/315 -31/630 1/21 11/210 1/21 -31/630 -31/630 -17/315 1/21 3/70 3/70 34/315 -1/10 -17/315 -1/10 -17/315 -1/10 -2/21 -31/630 -2/21 -2/45 -2/45 -31/630 -2/21 -17/315 -2/45 -1/315 -31/630 34/315 97/630 97/630 1/630 -31/630 -2/45 -1/315 -1/315 1/630 -2/45 2/315 1/90 -31/630 -31/630 -31/630 1/630 1/630 1/630 1/630 2/315 2/35 11/210 13/210 13/90 -31/630 13/90 31/315 -1/315 13/90 11/210 -31/630 -1/315 -2/45 11/210 13/90 31/315 -31/630 31/315 13/90 -2/45 -2/45 -31/630 -31/630 -2/45 47/315 13/90 47/315 47/315 47/315 1/630 -2/45 2/35 -1/315 -31/630 1/630 13/126 31/315 47/315 13/126 1/630 1/630 1/630 1/630 2/315 1/90 47/315 97/630 97/630 97/630 3/70 -17/315 -1/315 -1/315 -1/126 -1/315 -31/630 -1/10 -2/21 -31/630 -17/315 -31/630 -2/45 -31/630 -31/630 -5/126 -17/315 -1/315 3/70 -2/21 -31/630 -1/10 -17/315 -31/630 1/630 -1/315 1/630 1/21 1/21 -31/630 -31/630 -17/315 -17/315 -17/315 -1/315 -2/45 -31/630 1/630 1/630 -2/21 -2/21 -31/630 -31/630 -31/630 -2/45 2/315 -2/45 2/315 2/315 13/210 -37/630 -17/315 4/105 -17/315 -1/10 -37/630 -11/105 -17/315 -1/315 -1/126 3/70 -31/630 -1/315 -1/126 -1/10 -37/630 -4/315 -11/105 -1/126 -31/630 -17/315 3/70 -31/630 -17/315 -1/126 -17/315 -17/315 -17/315 -1/315 -2/45 -1/315 1/21 1/630 -19/126 -11/105 -17/315 -31/630 -1/10 -1/10 -31/630 13/126 1/630 -1/315 11/210 -1/10 -1/10 -1/10 -31/630 -17/315 13/126 1/630 -2/45 -31/630 2/35 -2/45 31/126 11/210 1/5 1/5 79/315 -46/315 59/630 1/5 -1/10 97/630 1/21 1/21 1/21 11/210 -17/315 11/210 -2/45 -1/10 -1/10 -17/315 -1/10 -2/45 79/315 -31/630 31/315 31/315 13/90 31/315 13/90 -2/45 43/210 1/5 79/315 1/5 79/315 -1/10 -2/21 -17/315 -2/21 -31/630 257/630 31/315 1/21 13/126 59/630 11/210 11/210 1/21 31/315 13/126 1/21 97/630 97/630 34/315 1/21 1/630 1/630 31/315 31/315 11/210 -1/126 -17/315 -17/315 -17/315 -1/10 10/63 59/630 11/210 1/21 11/210 97/630 31/315 1/21 11/210 11/210 1/630 2/315 1/630 -37/630 -17/315 -1/10 -19/126 -46/315 -2/21 79/315 31/315 13/90 47/315 11/210 43/210 31/126 79/315 1/5 23/90 1/21 31/315 1/21 44/315 13/126 -2/45 47/315 13/126 47/315 -31/630 -31/630 1/630 3/70 -1/315 -2/21 -31/630 -31/630 11/210 11/210 13/90 31/315 31/315 11/210 193/630 13/126 -17/315 -1/10 -2/45 -17/315 -1/315 -23/210 -37/630 -43/630 -2/45 -31/630 -17/315 -1/126 1/21 -7/45 -101/630 -11/105 -23/210 -46/315 -17/315 -23/210 -1/315 -37/630 -23/210 -4/63 -1/10 -31/630 -101/630 -7/45 -101/630 -7/45 -23/210 11/210 -17/315 -31/630 1/630 -1/315 -11/105 -1/10 -7/45 -11/105 -11/105 -17/315 -23/210 -1/315 -23/210 -23/210 -4/63 -23/210 -23/210 -4/63 11/210 -7/45 -101/630 -23/210 -101/630 -53/210 -23/210 -17/315 -31/630 -1/126 -31/630 -1/315 1/5 -23/210 -101/630 -7/45 -7/45 -4/35 -7/45 -7/45 -11/105 -23/210 -11/105 -37/630 -19/126 -11/105 -1/10 -11/105 -11/105 -11/105 -4/63 1/630 1/21 11/210 3/70 -11/105 -37/630 -37/630 -37/630 -37/630 -37/630 -1/126 -17/315 -17/315 -1/126 -17/315 -1/126 -4/315 -17/315 -37/630 -4/315 -31/630 -2/21 -17/315 -7/45 -19/126 -11/105 -23/210 -7/45 -7/45 -23/210 -11/105 -1/10 -37/630 -19/126 -23/210 -11/105 -1/315 -31/630 1/630 -1/315 -1/315 1/630 1/630 11/210 3/70 1/630 11/210 31/315 11/210 31/315 -11/105 -17/315 -17/315 -11/105 -11/105 -17/315 -11/105 -37/630 -37/630 -1/10 -1/10 -17/315 -17/315 -31/630 -1/315 -2/21 -31/630 -2/45 -37/630 -37/630 1/21 -4/315 -37/630 -37/630 -37/630 -37/630 -7/45 1/630 -4/63 -1/10 -11/105 -23/210 -19/126 -1/315 -37/630 -19/126 -23/210 -11/105 -1/10 -1/315 -1/315 1/630 -11/105 -4/63 -37/630 -37/630 -11/105 -11/105 -46/315 -7/45 -1/10 -19/126 -19/126 -37/630 -17/315 -11/105 -11/105 -37/630 1/630 -11/105 -11/105 -17/315 -37/630 11/210 1/630 1/21 -1/126 -37/630 -4/315 -1/126 -37/630 -37/630 -37/630 -1/126 -1/10 -17/315 -17/315 -17/315 -17/315 -1/126 -2/21 -7/45 -127/630 -127/630 -7/45 -31/630 -2/45 -17/315 -23/210 -23/210 -23/210 -37/630 -1/10 -11/105 -31/630 -19/126 -1/10 -19/126 -11/105 -1/10 1/630 -2/45 -31/630 -31/630 1/630 1/630 -1/10 -23/210 -17/315 -17/315 -7/45 -19/126 -1/10 -19/126 -1/10 -11/105 -1/10 -31/630 1/630 1/21 1/630 2/315 2/315 1/630 2/35 -37/630 -17/315 -17/315 -11/105 -37/630 -17/315 -17/315 -31/630 -1/315 -11/105 -1/10 -31/630 -1/10 -31/630 -2/45 -11/105 -4/315 -37/630 -11/105 -4/315 -1/126 -37/630 -37/630 -1/126 -1/126 1/30 -4/315 4/105 -11/105 -1/126 -7/45 -23/210 -23/210 -37/630 -23/210 -19/126 -17/315 -11/630 -4/63 -23/210 -4/315 -11/105 -37/630 -1/126 -37/630 -1/10 -4/315 -37/630 -37/630 -11/105 -17/315 -1/315 -17/315 -31/630 -4/315 4/105 -11/105 -11/105 -37/630 -1/10 -11/105 -11/105 -1/315 -1/10 -31/630 -17/315 -1/126 -17/315 3/70 -1/126 -1/315 -26/105 -7/45 -7/45 -19/126 -62/315 -19/126 -11/105 -17/315 -37/630 -17/315 -11/105 -1/10 -1/10 -31/630 -17/315 -1/10 -46/315 -17/315 -1/315 3/70 1/21 11/210 -31/630 -17/315 -1/315 -1/126 1/630 3/70 -11/105 -37/630 -17/315 -37/630 -37/630 -11/105 -37/630 -1/126 -1/126 -1/126 -1/126 79/315 79/315 79/315 -23/210 -23/210 -23/210 -11/105 -7/45 -37/630 -17/315 -17/315 -37/630 -23/210 -19/126 -37/630 -11/105 -37/630 -17/315 -1/10 -31/630 -23/210 -7/45 -23/210 11/210 -17/315 -101/630 -23/210 -13/63 -127/630 -101/630 -23/210 1/21 1/21 1/21 -37/630 -37/630 -11/105 -4/315 -11/105 -37/630 -11/105 -17/315 -37/630 -37/630 -37/630 -17/315 -17/315 -17/315 -1/126 -1/315 -1/315 -1/315 -1/315 3/70 -1/315 1/21 -23/210 -23/210 -4/63 -7/45 -37/630 -4/63 -11/105 -37/630 -37/630 -37/630 -1/126 -7/45 -23/210 -7/45 -11/105 -11/105 -17/315 -37/630 -11/105 -11/105 -17/315 -17/315 -11/105 -11/105 -37/630 -17/315 -53/210 -23/210 -11/105 -7/45 -1/10 -7/45 -11/105 -7/45 -4/63 -1/126 -17/315 -31/630 -1/126 -17/315 -1/126 -1/126 -17/315 -17/315 -17/315 -1/315 4/105 -1/126 -1/126 -1/315 -1/315 3/70 -1/315 -1/315 -11/105 -11/105 -11/105 -11/105 -4/315 -37/630 -17/315 -37/630 -17/315 -1/315 -17/315 -11/105 -37/630 -11/105 -19/126 -17/315 -4/315 -17/315 -1/126 -31/630 -37/630 -11/105 -11/105 -17/315 -31/630 -1/10 -31/630 -1/126 -1/126 -1/126 -11/105 -37/630 -37/630 -17/315 -4/315 -17/315 -1/126 -1/126 -1/315 -23/210 -23/210 -23/210 -4/63 -4/63 -37/630 -11/630 -4/315 -17/315 -11/105 1/630 -17/315 -1/315 -1/126 -17/315 -23/210 -7/45 -17/315 31/315 -11/105 -37/630 31/315 -17/315 -17/315 -37/630 -11/105 -1/315 -37/630 -37/630 1/21 -1/315 1/21 97/630 31/315 -11/105 -17/315 -11/105 -11/105 -1/315 -11/105 -23/210 -37/630 -11/105 -17/315 -11/105 -17/315 -37/630 -1/315 1/21 -7/45 -11/105 -23/210 -11/105 -1/315 -1/10 -11/105 1/630 -17/315 -37/630 -11/105 -17/315 -31/630 -17/315 -1/126 -1/315 3/70 -1/126 1/21 -11/105 -11/105 -19/126 -11/105 -37/630 -17/315 -17/315 -1/10 -1/10 -31/630 -17/315 -2/21 -1/315 -37/630 -37/630 -1/315 -37/630 -37/630 3/70 -4/315 -1/126 -1/126 -4/63 -37/630 -1/126 -37/630 -37/630 -4/63 -37/630 -37/630 -4/315 -37/630 -1/315 1/21 -1/315 3/70 4/105 -11/630 3/70 1/30 3/70 -1/126 3/70 -1/126 -17/315 4/105 2/35 1/21 1/630 97/630 1/21 -1/315 -1/315 -37/630 -4/63 -4/63 -4/315 -37/630 -37/630 -37/630 -1/126 79/315 47/315 -23/210 -11/105 -4/315 4/105 -1/126 -4/63 -11/630 -23/210 -37/630 -37/630 -4/315 -7/45 -4/63 -37/630 -37/630 -4/63 -4/63 -4/315 -4/315 -11/105 -37/630 -37/630 -17/315 -4/315 -1/126 1/35 1/30 -4/315 1/35 1/30 -31/630 -1/315 2/35 2/35 11/210 -11/105 -19/126 -11/105 -7/45 -37/630 -19/126 -11/105 -37/630 -11/105 -11/105 -37/630 47/315 -17/315 -1/126 -17/315 -17/315 -17/315 -1/315 13/126 -17/315 -31/630 47/315 1/21 1/630 -23/210 -17/315 1/21 -37/630 -11/105 -37/630 -37/630 -37/630 -4/315 -11/105 -11/105 -37/630 -17/315 -17/315 -17/315 -17/315 -1/126 -31/630 -1/315 1/630 4/105 -1/126 -1/315 4/105 3/70 -2/21 -17/315 -31/630 79/315 1/21 1/21 76/315 1/5 31/126 31/126 79/315 1/21 31/126 31/126 76/315 127/315 79/315 31/126 31/126 1/5 -31/630 -11/105 -17/315 -17/315 -17/315 -17/315 59/630 31/315 13/90 47/315 -19/126 19/63 193/630 1/21 59/630 47/315 13/90 31/315 31/315 -37/630 -11/105 -17/315 -37/630 44/315 13/90 31/315 44/315 44/315 44/315 13/90 1/21 59/630 1/21 31/315 -17/315 -1/126 -1/315 -17/315 4/105 -7/45 -1/315 -4/63 -7/45 -23/210 -7/45 -23/210 -23/210 -7/45 -7/45 -7/45 -1/315 -4/63 -7/45 -23/210 -1/315 -4/63 -23/210 -23/210 -11/105 -52/315 -101/630 -1/126 -43/630 -23/210 -37/630 -37/630 -1/126 -1/126 -1/126 -1/126 -17/315 -1/126 -4/63 -101/630 -4/63 -43/630 -23/210 -37/630 -23/210 -23/210 -4/35 -4/35 -4/63 -23/210 -23/210 -37/630 -101/630 -17/315 -23/210 -101/630 -23/210 -4/63 -1/315 3/70 -23/210 -4/63 -4/63 -4/315 -37/630 -37/630 -37/630 -101/630 -4/35 -101/630 -7/45 -23/210 -52/315 -9/35 -4/35 -23/210 -1/126 -1/315 -4/35 -4/35 -4/63 -4/63 -23/210 -4/63 -37/630 -7/45 -23/210 -11/105 -23/210 -4/63 -37/630 -11/105 -4/35 -1/126 -4/63 -43/630 -4/63 -4/63 -37/630 -4/35 -23/210 -23/210 -37/630 3/70 1/21 -11/630 -4/63 -23/210 -4/315 -37/630 -17/315 -11/105 -23/210 -23/210 -1/315 3/70 -4/315 -37/630 -37/630 -23/210 -4/63 -37/630 -37/630 -17/315 -4/35 -43/630 -23/210 -4/63 -101/630 -4/315 -4/35 -23/210 -4/35 -43/630 -4/63 -4/63 -23/210 -4/35 -4/63 -101/630 -4/35 -23/210 -23/210 -13/63 -101/630 -4/35 -23/210 -23/210 4/105 -4/35 -4/63 -4/63 -1/45 -11/630 -4/63 -11/630 -4/63 -4/63 -4/63 -4/63 -23/210 -4/315 -4/63 -37/630 -23/210 -37/630 -23/210 -11/630 -4/315 -4/63 -11/630 -4/315 -4/63 -11/630 -11/630 -4/315 -7/45 -23/210 -23/210 -4/63 -23/210 -37/630 -37/630 -37/630 -37/630 -37/630 -4/315 -11/105 -37/630 -37/630 -37/630 -4/63 -4/63 -11/630 -4/63 -4/315 -4/315 -4/315 -11/630 1/30 -11/630 -11/630 -4/315 1/30 -23/210 -11/630 -1/126 -4/315 -37/630 -4/315 -4/315 -37/630 -1/126 -4/63 -37/630 -11/630 -4/315 -4/315 -1/126 -4/315 -1/126 -17/315 -11/630 -4/315 4/105 -11/630 -11/630 -4/315 -11/630 1/30 -4/63 -11/630 1/35 1/35 1/35 1/35 1/14 17/210 11/21 109/630 11/21 8/63 109/630 11/315 -19/630 1/63 -19/630 -8/105 -19/630 -8/105 -1/15 47/70 47/70 173/630 101/315 23/126 -8/315 -11/315 13/210 34/315 -19/630 71/630 -11/315 34/315 71/630 -17/210 -3/35 -17/210 13/210 13/210 1/63 1/15 1/90 13/210 71/630 -17/210 1/14 -3/35 -11/315 1/63 1/63 8/105 -11/315 71/630 -11/315 1/15 37/315 -11/315 -19/630 1/15 19/630 -8/105 11/315 -8/105 8/315 1/14 -59/315 -19/210 -3/35 -43/315 -3/35 -43/315 -11/315 -5/126 13/630 1/15 -11/315 -19/630 -3/35 -83/630 -11/90 13/210 -3/35 -89/630 -2/21 13/630 -11/315 1/90 -11/315 -19/210 -89/630 -89/630 -89/630 -5/126 -2/21 -59/315 -89/630 -19/210 -11/315 -17/210 13/210 -19/630 -11/315 -8/315 -3/35 -89/630 -59/315 -8/45 1/90 -11/315 3/35 8/63 109/630 -13/630 179/630 1/15 17/63 8/63 103/630 13/630 37/315 -19/630 1/15 103/630 -8/315 17/210 -19/630 -8/315 1/14 1/14 -5/126 2/35 53/315 -11/315 -5/126 -11/315 8/105 -83/630 -3/35 8/63 -8/63 -83/630 181/315 82/315 1/15 37/315 23/105 34/315 -3/35 3/14 13/210 -11/315 1/63 13/210 -11/315 71/630 34/315 -3/35 8/315 23/105 37/315 -17/210 1/14 1/63 -8/105 -19/630 13/630 -2/45 -19/210 -3/35 -43/315 -23/126 167/630 1/14 11/90 109/630 82/315 17/63 37/315 3/14 -43/315 11/30 71/630 -19/210 2/35 -19/210 2/35 2/35 13/126 -11/315 1/15 -11/315 1/15 109/630 71/630 -3/35 13/630 -19/210 -3/35 -3/35 -19/210 1/90 1/90 1/90 -43/315 -83/630 -11/315 1/63 1/90 1/63 71/630 -17/210 1/15 -19/630 1/15 -3/35 13/210 -11/315 13/210 71/630 10/63 8/315 -3/35 8/315 -11/315 -19/630 1/15 1/15 1/15 -11/315 -19/630 -19/630 13/630 1/15 11/90 -5/126 -46/315 -2/21 -46/315 -2/21 -31/630 -3/35 -19/210 -3/35 -5/126 -89/630 -46/315 -89/630 -46/315 -89/630 -89/630 3/14 -89/630 -19/210 -3/35 1/14 2/315 -89/630 -19/210 -2/21 1/15 -43/315 -2/21 -3/35 -2/45 -2/45 -3/35 8/315 -3/35 11/90 8/315 -5/126 -11/315 1/14 1/15 -83/630 -43/315 -89/630 1/15 -43/315 -89/630 -83/630 -43/315 -43/315 3/14 53/315 -3/35 13/210 2/35 173/630 1/15 53/315 1/15 13/630 11/90 37/315 -17/210 -83/630 -11/315 82/315 34/315 -5/126 97/630 2/35 71/630 82/315 1/15 -5/126 34/315 1/90 -5/126 -17/210 1/90 -3/35 2/35 13/210 -11/315 -3/35 -11/315 34/315 10/63 34/315 37/315 -19/630 37/315 167/630 -11/315 -3/35 -17/210 13/210 1/15 1/63 13/210 -2/21 -2/45 -2/21 1/90 1/63 -11/315 -89/630 -59/315 -43/315 -43/315 -89/630 -19/210 -19/210 -5/126 -2/45 -19/630 -11/315 -19/630 -2/45 -89/630 -2/45 11/210 8/105 -11/315 2/315 1/15 -89/630 -46/315 1/15 -3/35 -3/35 -19/210 1/63 -5/21 -17/70 -11/315 71/630 10/63 -17/210 -11/315 1/90 71/630 -3/35 -5/126 -3/35 -5/126 13/210 34/315 34/315 10/63 -11/315 -5/126 -3/35 -3/35 -3/35 -5/126 -19/630 1/63 13/210 1/15 1/90 -2/21 2/35 1/15 37/315 71/630 -46/315 2/315 1/90 -89/630 -5/126 -5/126 2/315 -46/315 -46/315 -1/10 -121/630 -2/21 -46/315 -1/10 1/63 -43/315 -3/35 -43/315 -5/126 -3/35 -62/315 -17/70 -121/630 -62/315 -5/21 -89/630 -121/630 2/35 -2/21 -31/630 -2/21 -2/21 -2/45 -31/630 -5/126 1/63 2/315 -46/315 -2/21 -2/21 -46/315 -43/315 -46/315 -46/315 -89/630 -89/630 1/14 17/210 -11/315 -17/210 -8/105 -11/315 1/15 13/210 -8/315 -19/630 13/630 -19/630 17/210 8/105 -5/126 2/315 -5/126 -3/35 -5/126 -83/630 -3/35 -19/630 -11/315 1/90 13/210 -17/210 -19/630 -11/315 293/315 8/63 59/126 181/315 1/14 1/14 194/315 359/630 23/105 19/45 23/105 13/18 71/630 1/15 11/90 23/105 71/630 3/14 -11/315 3/14 167/630 -17/210 23/105 -19/630 11/30 1/15 1/14 167/630 13/35 18/35 391/630 391/630 229/315 23/90 71/630 167/630 167/630 2/35 1/90 -3/35 1/63 2/35 -5/126 10/63 97/630 -3/35 37/315 13/210 -5/126 71/630 13/210 -19/630 1/14 1/63 1/63 109/630 37/315 257/630 38/105 1/90 3/14 167/630 38/105 11/30 11/210 -2/21 10/63 13/126 -2/21 11/210 31/315 13/126 -2/21 71/630 1/90 -2/21 2/315 2/315 2/35 -3/35 -3/35 1/63 -2/21 -2/45 -3/35 37/315 1/90 71/630 10/63 37/315 -5/126 2/35 71/630 1/63 -89/630 -5/126 -3/35 2/315 13/210 13/210 -1/10 -19/126 2/315 -19/126 -1/10 -1/10 -1/10 -19/126 -5/126 -19/126 -46/315 -121/630 -46/315 13/210 -46/315 -19/126 -46/315 -17/70 -2/45 -5/126 -5/126 -11/315 -62/315 -89/630 -121/630 -121/630 -89/630 -59/315 -46/315 -19/210 -46/315 -2/21 -31/630 -3/35 -19/210 -46/315 -1/10 -46/315 1/63 -5/126 2/35 13/210 -2/21 -2/45 2/315 -2/45 -121/630 -2/21 -46/315 -2/21 -2/45 -31/630 -3/35 -46/315 -46/315 -46/315 -46/315 -5/126 -11/315 -89/630 -43/315 -43/315 -121/630 -89/630 -46/315 -59/315 -19/210 -89/630 -3/35 -3/35 -5/126 -3/35 -19/210 -11/315 -121/630 -19/210 1/63 -46/315 -89/630 13/210 -11/315 13/630 -3/35 1/90 -11/315 -11/315 1/63 -89/630 -11/315 1/15 -3/35 -3/35 11/90 31/315 -2/21 11/210 11/210 -31/630 11/210 2/315 1/90 -3/35 1/63 -2/21 -19/210 -19/210 2/315 2/315 1/63 -2/45 13/126 97/630 -43/315 -5/126 -19/210 -2/45 2/35 13/126 71/630 97/630 34/315 -19/210 -5/126 13/210 -2/45 -2/45 -5/126 1/90 2/35 71/630 13/210 -19/630 -43/315 -19/210 -5/126 -19/210 11/90 1/90 13/210 1/15 173/630 -17/315 -31/630 -1/315 -46/315 -2/21 -1/10 -1/10 -46/315 -2/21 -31/630 -2/45 -2/45 -2/21 -1/10 -2/21 -17/315 -17/315 -1/10 -1/10 -89/630 -2/21 -2/45 -89/630 -46/315 -46/315 -46/315 -2/21 -46/315 -89/630 1/63 -89/630 -43/315 -46/315 -46/315 -2/21 -89/630 -89/630 71/630 -121/630 -43/315 3/14 -19/210 -19/210 103/630 -121/630 -121/630 13/210 -89/630 13/210 -89/630 -89/630 3/14 -3/35 -7/30 -59/315 -5/21 -43/315 -83/630 1/15 13/630 -89/630 -89/630 -2/45 23/105 -43/315 -89/630 -3/35 -43/315 -43/315 13/210 1/63 -83/630 53/315 -17/210 13/210 2/35 -19/210 2/35 -19/210 13/126 2/35 -19/210 1/90 -19/210 2/35 1/90 1/63 -2/45 -17/210 -19/210 2/35 -3/35 -19/210 -17/210 1/90 -11/315 -19/210 -19/210 -19/210 -19/210 -5/126 -19/210 -19/210 -3/35 -3/35 -19/210 -83/630 -43/315 -17/210 -83/630 -5/126 -5/126 2/315 -3/35 -5/126 -5/126 -89/630 -89/630 -2/45 23/105 -2/21 -89/630 -19/210 -89/630 -2/45 -43/315 -19/210 167/630 -89/630 -43/315 22/105 22/105 22/105 34/315 13/210 13/210 1/63 2/315 -3/35 1/15 -89/630 -5/126 -2/45 1/15 2/35 37/315 53/315 -19/630 -11/315 8/315 -11/315 -5/126 1/63 8/105 82/315 -89/630 26/63 71/630 193/630 82/315 -89/630 11/30 71/630 82/315 53/315 -3/35 -2/21 -43/315 167/630 26/63 11/30 71/630 3/14 -19/210 -19/210 2/35 13/126 -43/315 -2/45 -2/45 -5/126 -19/210 13/126 2/35 -5/126 97/630 10/63 34/315 -5/126 -5/126 -5/126 97/630 97/630 97/630 -43/315 1/63 -2/45 -19/210 -5/126 -19/210 1/90 1/90 -3/35 13/210 1/63 -5/126 -3/35 -5/126 13/210 34/315 13/210 -19/630 -19/210 -19/210 -5/126 1/15 2/315 1/90 1/63 -11/315 71/630 37/315 -5/126 -5/126 -3/35 34/315 13/210 13/210 1/90 -19/630 103/630 71/630 -89/630 -89/630 -19/210 -2/45 -5/126 13/210 -43/315 -5/126 -5/126 2/35 -19/210 -19/210 -3/35 -17/210 -3/35 -3/35 -5/126 -17/210 -11/315 -11/315 -11/315 13/630 13/630 8/105 -46/315 -46/315 -89/630 -31/630 3/14 -1/10 -46/315 -46/315 -46/315 -2/21 -2/45 -2/21 -89/630 -2/21 -2/45 1/630 -2/45 3/14 -46/315 -1/10 -121/630 -46/315 -46/315 -59/315 -19/210 -2/21 -59/315 -2/21 -43/315 -2/45 3/14 82/315 3/14 -2/21 -2/21 -2/21 -43/315 -2/21 -89/630 -19/210 -19/210 -5/126 -3/35 -121/630 -46/315 -46/315 -2/21 71/630 -2/21 -2/45 34/315 -89/630 -19/210 -2/45 -5/126 71/630 1/90 2/315 13/210 1/63 1/63 -89/630 -19/210 -19/210 -2/21 13/210 -59/315 -89/630 -3/35 -43/315 1/15 37/315 71/630 -3/35 -17/210 -2/45 2/35 -19/210 -2/45 -19/210 2/35 13/126 -2/45 1/630 -19/210 1/90 2/35 -2/45 -19/210 -19/210 2/35 -89/630 -19/210 2/35 -5/126 -19/210 -19/210 37/315 34/315 34/315 -19/210 -19/210 -5/126 -5/126 37/315 71/630 -5/126 103/630 -31/630 -2/45 -89/630 -89/630 -2/21 -2/21 -5/126 -2/45 -5/126 -2/21 -89/630 -31/630 -31/630 -2/21 -19/210 -89/630 -89/630 -89/630 -89/630 -19/210 -46/315 -2/21 -2/45 -19/210 -89/630 -89/630 71/630 -5/126 -5/126 13/210 -89/630 -89/630 -89/630 -19/210 -19/210 71/630 -11/315 -43/315 -19/630 -62/315 -1/10 -2/21 -2/21 -46/315 -46/315 -2/45 13/210 -2/45 -1/10 -46/315 -46/315 -2/21 -31/630 13/210 -2/45 -2/21 -19/210 -2/45 -3/35 -19/210 -11/315 2/35 43/210 43/210 79/315 -3/35 1/90 2/315 1/90 2/315 2/35 18/35 10/63 97/630 22/105 97/630 10/63 -46/315 -5/126 -43/315 -121/630 43/210 -2/21 10/63 11/210 11/210 11/210 11/210 -19/210 167/630 97/630 10/63 97/630 10/63 -5/126 -89/630 -46/315 -89/630 -89/630 3/14 71/630 34/315 1/630 2/315 -19/210 -2/45 -5/126 1/90 2/35 -5/126 -2/21 -2/21 -31/630 -2/21 -2/45 -3/35 1/90 2/315 2/35 2/315 13/210 -19/210 -3/35 -2/45 -3/35 -11/315 -5/126 -2/21 -46/315 -1/10 -89/630 -46/315 -19/210 22/105 22/105 23/90 -19/210 -2/45 -2/45 263/630 2/35 34/315 13/126 2/35 2/35 13/126 34/315 -3/35 -5/126 -3/35 -5/126 109/210 10/63 43/210 10/63 10/63 10/63 26/63 22/105 23/105 -2/21 -89/630 -19/210 -2/21 1/15 -89/630 -2/21 26/63 11/30 2/315 13/210 2/315 2/315 10/63 10/63 71/630 11/210 2/315 2/315 -5/126 97/630 71/630 34/315 3/14 10/63 34/315 71/630 3/14 13/210 1/630 2/315 -89/630 -19/210 13/126 2/35 2/35 103/630 2/35 2/35 1/90 1/90 -31/630 -2/21 -89/630 -89/630 -19/210 -11/315 -2/21 -89/630 -89/630 -89/630 71/630 71/630 11/210 11/210 2/315 -5/126 53/315 1/90 71/630 71/630 71/630 11/210 3/14 -5/126 -5/126 -5/126 -5/126 -3/35 -46/315 -121/630 13/210 23/90 22/105 82/315 2/35 2/35 47/315 34/315 1/90 2/35 13/210 10/63 10/63 79/315 43/210 22/105 10/63 11/210 2/315 2/35 -5/126 2/35 13/210 -11/315 -2/45 -59/315 -2/21 -89/630 -5/126 2/315 26/63 -89/630 -2/45 -1/315 -19/126 -1/10 -11/105 -46/315 -17/315 -2/45 -2/21 -2/45 -2/21 -31/630 2/315 2/35 -46/315 -19/126 -2/21 -43/315 -19/126 -19/126 -19/126 -11/105 13/210 -2/45 2/315 1/630 -1/10 -1/10 -46/315 -1/10 -1/10 -17/315 -89/630 -89/630 -2/21 -2/21 -19/210 -127/630 -127/630 -62/315 -121/630 -46/315 -62/315 -19/126 -46/315 1/90 13/210 -19/210 -5/126 -2/45 -5/126 1/90 -46/315 -89/630 -89/630 -43/315 -19/126 -19/126 -26/105 -11/105 -2/45 1/630 1/630 -19/126 -19/126 -19/126 -11/105 -19/126 -1/10 -1/10 -1/10 -17/315 -46/315 -1/10 -1/10 2/35 1/90 2/35 -127/630 -37/126 -62/315 -7/45 -127/630 -94/315 -19/126 -19/126 -17/70 -1/10 -37/126 -19/126 -31/630 -2/21 -2/21 -31/630 -2/45 1/630 43/210 10/63 10/63 -19/126 -46/315 -46/315 -62/315 -62/315 -121/630 -19/126 -19/126 -1/10 -62/315 -19/126 -19/126 -19/126 -5/126 -2/45 1/630 -46/315 -2/21 -1/10 -1/10 -31/630 -1/10 -2/45 -2/21 -31/630 -89/630 -2/21 -2/45 -2/21 -17/70 -62/315 -62/315 -46/315 -19/126 -17/70 -46/315 -62/315 -19/210 -5/126 2/315 -19/210 -5/126 -2/45 13/210 2/35 1/90 -46/315 -17/315 -2/21 -1/10 -46/315 2/315 -46/315 -1/10 -2/21 2/315 2/315 2/315 -1/10 -17/315 -17/315 -1/10 -1/10 -46/315 -46/315 -2/21 -46/315 -19/210 -19/126 -62/315 -62/315 -2/45 -11/105 -11/105 -19/126 -46/315 -62/315 -2/45 -2/45 -5/126 -11/105 -2/21 -62/315 -121/630 -62/315 -2/45 -2/45 -19/210 -19/126 -46/315 -19/126 -1/10 -46/315 -62/315 -46/315 -19/126 -1/10 -46/315 -46/315 -46/315 -5/126 -62/315 -46/315 -46/315 -2/21 2/35 -5/126 -1/10 -1/10 -1/10 -31/630 -2/21 -46/315 -46/315 -2/21 -2/45 -59/315 -26/105 -62/315 -17/70 -17/70 -43/315 -46/315 -62/315 -62/315 -2/21 -46/315 -121/630 -89/630 -5/126 -43/315 -3/35 -3/35 -11/315 -46/315 -46/315 -17/70 -121/630 -5/126 -46/315 -46/315 -1/10 -19/126 -17/315 -1/10 -46/315 -31/630 -2/45 -2/21 -17/315 1/21 -31/630 -26/105 -7/45 -19/126 -19/126 -46/315 -11/105 -17/315 -31/630 -1/10 -2/45 2/315 -2/21 -2/45 1/630 2/315 11/210 2/35 13/210 -31/630 -31/630 1/630 -46/315 -62/315 -2/45 -1/10 -2/21 -1/10 -46/315 82/315 26/63 22/105 -19/126 2/315 -46/315 -62/315 -2/45 -19/126 -62/315 -19/126 2/35 -31/630 -127/630 -127/630 -7/45 -26/105 -127/630 -2/45 2/315 -62/315 -1/10 -1/10 -46/315 -46/315 -2/45 -2/21 -2/21 -2/45 2/315 -127/630 -26/105 -19/126 -1/10 -19/126 -46/315 -62/315 -17/70 -1/10 -46/315 -2/21 -46/315 -46/315 -17/315 -26/105 -11/105 -19/126 -62/315 -19/126 -62/315 -2/21 -1/10 -2/21 -2/21 -31/630 -2/21 -5/126 -31/630 1/630 -19/126 -62/315 2/35 -1/10 13/126 -19/126 -89/630 -1/10 -2/21 2/35 -2/21 -7/45 -1/10 -11/105 -2/21 -2/45 -2/45 2/315 2/35 -2/45 1/630 3/70 -17/315 3/70 2/35 1/630 -2/45 82/315 -31/630 -2/21 -31/630 103/630 103/630 -11/105 -19/126 -19/126 -7/45 -37/630 -19/126 -19/126 -17/315 -11/105 -19/126 -17/315 23/90 -17/315 -17/315 -1/10 -1/10 22/105 2/35 97/630 -11/105 -37/630 -11/105 -17/315 -11/105 -37/630 -1/126 -19/126 -19/126 -1/10 -1/10 -1/10 -1/126 -5/126 1/14 -62/315 -62/315 -17/70 -62/315 -19/210 -17/70 -62/315 -62/315 -19/126 -46/315 -1/10 2/35 -46/315 -46/315 -2/21 34/315 34/315 -2/21 167/630 -2/45 -5/126 -46/315 -46/315 -1/10 2/35 -46/315 -31/630 1/14 -19/210 -2/45 -89/630 -5/126 -2/45 2/35 79/315 10/63 1/630 11/210 11/210 2/35 2/315 2/35 97/630 79/315 79/315 79/315 18/35 43/210 23/90 10/63 23/90 23/90 43/210 26/63 26/63 10/63 -2/21 -89/630 -2/21 -2/21 -46/315 -46/315 -2/45 -31/630 11/210 13/126 2/35 14/45 2/315 2/35 -1/10 -31/630 47/315 11/210 13/126 -2/45 1/21 -2/21 -7/45 -26/105 -31/630 -2/21 -127/630 -26/105 -26/105 -7/45 -7/45 -127/630 -127/630 -127/630 -127/630 -127/630 -26/105 -127/630 -94/315 -2/21 -7/45 -26/105 -31/630 -31/630 -127/630 -7/45 -23/210 -1/10 -7/45 -19/126 -17/315 -31/630 1/630 -7/45 -37/630 1/630 -31/630 -31/630 -1/315 -19/126 -11/105 -11/105 -13/63 -23/210 -53/210 -11/105 -7/45 -7/45 -11/105 -11/105 -11/105 -191/630 -127/630 -11/105 -7/45 -11/105 -19/126 -11/105 -1/10 -13/63 -7/45 -7/45 -11/105 -19/126 -7/45 -7/45 -19/126 -127/630 -19/126 -1/10 -19/126 -37/630 -37/630 -11/105 -11/105 -17/315 -19/126 -23/210 -11/105 -23/210 -37/630 -7/45 -127/630 -11/105 -127/630 -19/126 -23/210 -11/105 -37/630 -11/105 -17/315 -37/630 -1/126 83/630 8/45 11/315 3/35 83/630 -1/90 11/105 -11/90 -1/15 -37/315 88/315 7/30 88/315 41/126 43/315 -1/14 23/126 2/45 17/210 -8/45 -8/63 -19/630 -8/105 -8/63 13/630 -8/63 -1/14 13/630 19/630 19/630 8/315 19/630 -8/63 -8/105 -8/63 -8/105 8/315 43/315 11/315 19/630 3/35 -8/105 -1/63 8/105 -11/90 -2/315 -8/63 -11/90 -17/210 8/315 -8/63 -13/630 3/35 8/63 -1/15 179/630 -2/315 17/210 -1/90 121/630 -1/63 -8/315 1/14 -1/14 3/35 -8/315 8/105 -37/315 -11/90 -1/14 8/315 5/126 -1/15 -37/315 -1/63 8/105 -83/630 -17/210 8/63 -11/90 -8/63 -47/210 37/126 181/315 8/21 8/45 13/630 1/14 23/105 -8/63 -8/105 83/630 83/630 8/315 -11/90 19/630 19/630 17/210 -83/630 53/315 1/63 -17/210 1/63 -83/630 -13/630 -8/45 109/630 1/14 8/315 8/315 -8/63 -11/90 -109/630 8/315 -19/630 -11/90 -8/105 13/630 -1/15 -1/63 -8/45 19/630 23/126 19/630 -13/630 -23/126 -83/630 -23/126 8/315 8/105 109/630 -1/14 43/315 -11/90 3/35 -1/63 19/630 173/630 1/14 23/105 -23/126 13/35 8/63 8/35 -8/63 8/21 8/315 -1/14 47/210 -23/126 41/126 -8/63 -8/105 8/45 37/315 -8/63 -83/630 -83/630 -83/630 -83/630 1/63 1/63 -8/45 -8/45 -17/210 13/630 1/63 1/63 19/630 -8/105 -8/105 83/630 8/315 -11/90 -1/63 -8/315 8/315 83/630 -13/630 -8/63 -8/63 -1/14 -1/15 -8/63 -8/45 19/630 -8/45 -8/45 -8/63 -8/315 -8/105 -8/105 -8/63 13/630 -8/105 13/630 -1/63 -8/63 -11/90 8/315 -8/105 -8/45 -13/630 -17/210 13/630 13/630 -8/63 -8/105 -8/105 -8/315 13/630 11/90 -13/630 19/210 -1/63 -8/63 11/315 -1/14 -13/630 -13/630 7/30 -11/90 -11/90 -1/15 -83/630 -11/315 -59/315 -59/315 -43/315 109/630 -59/315 -3/35 -83/630 -8/63 8/35 -83/630 -8/105 109/630 -8/35 -23/126 109/630 -7/30 -8/45 -83/630 8/315 -8/35 -23/126 -23/126 -1/15 -8/45 8/315 1/14 -13/630 11/90 -11/90 -8/45 -19/630 83/630 19/630 -11/90 -13/630 -1/63 -1/14 19/630 1/14 -17/210 1/63 -17/210 -8/63 1/63 1/14 -1/14 8/315 -17/210 -8/63 -19/630 -8/45 -11/90 -19/630 -19/630 -23/126 -7/30 -83/630 -8/105 -8/63 -1/14 8/105 1/14 -7/30 -8/35 -8/45 23/126 -11/90 -8/105 -19/630 -8/105 -19/630 8/315 8/315 8/105 -83/630 8/105 13/630 -8/63 -8/45 -8/63 -109/630 8/105 11/90 -43/315 1/63 -83/630 8/45 -8/105 -11/315 -23/126 -8/63 -17/210 -83/630 -23/126 -5/21 -5/21 -11/90 -11/90 -211/630 -179/630 -11/315 -43/315 -83/630 17/210 2/21 -8/63 -8/105 -11/90 -53/315 -1/14 -8/315 -8/105 17/210 8/105 -1/15 -1/90 -37/315 -1/63 -8/63 -17/210 -109/630 -8/63 13/45 293/315 8/15 8/15 8/63 7/30 -1/15 37/70 8/315 17/210 8/9 8/45 -37/315 1/14 8/315 -109/630 19/630 -11/90 8/45 181/315 109/630 269/630 109/630 229/315 109/630 8/21 109/630 143/210 17/210 41/126 8/315 8/15 8/35 1/14 8/63 47/210 17/210 8/45 7/30 109/630 109/630 -1/14 41/126 8/315 8/315 17/210 -11/90 17/63 79/210 152/315 1/15 167/630 167/630 -8/63 8/105 8/45 -19/630 11/90 8/105 88/315 8/45 -11/315 -83/630 1/63 -8/315 -19/630 -83/630 -8/63 -13/630 -11/90 -8/45 1/14 -83/630 1/15 1/63 -8/105 -19/630 -19/630 109/630 37/315 -8/63 -13/630 -8/105 8/105 -8/315 83/630 8/45 -8/105 -8/105 8/35 -1/63 -13/630 13/45 11/30 -11/315 23/105 23/105 11/30 11/30 -11/315 109/630 23/105 101/315 173/630 -8/63 8/105 -11/315 -19/630 1/14 109/630 109/630 41/126 8/35 47/210 -43/315 1/63 -43/315 1/90 13/210 -8/63 -83/630 -43/315 -19/210 -83/630 11/90 -19/630 103/630 11/90 -3/35 13/210 71/630 1/63 -23/126 -3/35 -83/630 1/90 1/15 13/210 -8/63 -19/630 -43/315 -43/315 -83/630 -19/630 1/14 -83/630 -19/630 -8/105 -23/126 -83/630 -83/630 -17/210 13/630 -19/630 -13/630 -8/63 -17/210 -83/630 -8/105 -43/315 8/105 -8/315 8/63 -8/105 13/630 1/14 8/105 -83/630 -8/315 19/630 13/630 -8/315 23/126 -121/630 -121/630 -59/315 -89/630 13/630 -121/630 -121/630 -13/45 -3/35 -11/315 -19/630 -5/21 -59/315 -5/21 -59/315 -43/315 -59/315 13/630 -121/630 -121/630 -5/21 -13/45 -3/35 -8/63 -5/21 -7/30 -5/21 -88/315 -23/126 13/630 13/630 13/630 -5/21 -23/126 -8/63 -5/21 -179/630 -8/63 -83/630 -17/210 -8/63 -8/63 -5/21 -5/21 -7/30 13/630 -5/21 -59/315 -17/210 -23/126 -5/21 -23/126 53/315 -8/63 -17/210 -8/105 -19/630 -23/126 1/14 109/630 -83/630 -83/630 11/90 -8/45 -8/45 -179/630 -19/630 -19/630 -7/30 -7/30 11/90 -8/63 -88/315 8/63 -109/630 -109/630 -8/63 -8/45 -8/35 -8/45 -1/14 -19/210 1/90 -19/630 -43/315 -43/315 -3/35 1/90 1/63 1/63 1/63 -19/210 -43/315 -83/630 -11/315 -19/630 -19/630 -83/630 -7/30 -83/630 -43/315 1/63 -83/630 -83/630 -23/126 1/63 173/630 -8/105 -23/126 -83/630 -83/630 8/35 8/315 -8/35 -8/315 -121/630 -121/630 -59/315 -59/315 -59/315 -5/21 11/90 -23/126 -121/630 -5/21 -59/315 -59/315 -59/315 11/90 -7/30 -179/630 -47/210 13/630 -8/63 -8/45 -8/315 17/210 -8/315 8/63 -7/30 -83/630 -23/126 8/45 8/45 -8/45 13/630 -8/45 109/630 -8/63 1/15 8/63 13/630 -109/630 -83/630 8/315 109/630 -83/630 -83/630 1/63 -8/315 -3/35 -8/63 -83/630 -17/210 -83/630 -8/63 1/63 -8/315 -3/35 -8/63 -83/630 -8/63 -83/630 -8/63 -19/630 13/630 -83/630 -47/210 -8/63 -23/126 -23/126 -83/630 -23/126 -8/45 -8/35 -8/63 -8/45 -83/630 -8/45 -47/210 8/105 -83/630 11/90 8/105 179/630 17/210 -1/15 -23/126 1/14 109/630 -8/63 -43/315 -23/126 47/210 13/35 1/14 23/105 -8/63 -43/315 -8/35 47/210 88/315 1/14 8/63 -17/210 -8/63 -23/126 47/210 37/70 -23/126 -83/630 -83/630 1/63 -83/630 -3/35 11/90 -83/630 1/63 -19/630 8/105 37/315 1/15 -11/90 -8/35 -8/315 -17/210 -17/210 8/105 -8/45 -8/45 -8/315 -8/63 19/630 8/315 -83/630 -8/105 8/63 -7/30 -23/126 1/14 -8/63 8/63 8/105 -8/45 -8/63 8/35 -109/630 -179/630 -5/21 -59/315 -23/126 109/630 -59/315 -43/315 -19/630 -7/30 -83/630 -83/630 11/90 -59/315 1/63 -88/315 -23/126 47/210 79/210 -83/630 -23/126 -83/630 -23/126 -23/126 -83/630 -23/126 -8/105 -59/315 -23/126 -7/30 -23/126 -59/315 -19/630 -19/630 -17/210 -83/630 -17/210 -3/35 -11/315 17/210 -8/63 -83/630 -8/105 -19/630 -83/630 -43/315 1/63 1/63 13/210 11/21 103/630 3/14 103/630 103/630 -8/63 -8/63 -17/210 41/126 -11/315 -11/315 -11/315 -11/315 41/126 109/630 1/63 149/315 149/315 53/315 1/15 -11/315 -83/630 -59/315 -8/45 -8/315 1/15 -17/210 -3/35 -8/63 -23/126 -8/45 -211/630 -17/210 103/630 103/630 103/630 -19/630 -43/315 -43/315 47/210 37/315 1/90 -3/35 -11/315 -11/315 1/63 -8/315 -83/630 -83/630 -83/630 -83/630 23/105 71/630 71/630 1/63 1/15 173/630 37/315 8/315 -17/210 -17/210 -59/315 -8/105 -7/30 -7/30 109/630 109/630 13/630 -3/35 -23/126 -8/105 1/63 1/63 1/15 -17/210 -11/315 -19/630 -19/630 -43/315 -19/210 -43/315 -3/35 -8/63 -17/210 1/14 -11/315 1/90 -11/315 -11/315 -3/35 -83/630 -3/35 -11/315 -17/210 -59/315 -59/315 37/315 53/315 -83/630 -43/315 1/14 1/63 -8/45 -83/630 269/630 1/15 149/315 109/630 -7/30 109/630 41/126 -19/630 103/630 37/315 47/210 37/315 47/210 1/14 1/90 -83/630 -11/315 -17/210 -17/210 71/630 71/630 -19/630 41/126 109/630 71/630 -19/630 109/630 -43/315 -83/630 -11/315 -19/630 -17/210 -8/63 -59/315 -7/30 -88/315 13/630 -3/35 13/630 -8/315 173/630 1/14 53/315 1/15 -17/210 1/90 1/15 71/630 -11/315 -83/630 -19/210 -89/630 -89/630 -43/315 -43/315 -3/35 109/630 -17/70 -121/630 -121/630 13/630 -3/35 -11/315 -43/315 -59/315 -59/315 -43/315 -23/126 -23/126 -23/126 -13/45 -5/21 -13/45 -13/45 -8/105 -8/315 8/315 -107/315 -121/630 -121/630 -13/45 -43/315 -5/126 -5/21 -59/315 -5/21 -121/630 -19/210 1/63 -27/70 -13/45 -17/70 -121/630 -43/315 -3/35 53/315 37/315 -43/315 -121/630 -59/315 -17/210 -5/21 -11/315 -83/630 -121/630 -89/630 -59/315 -23/126 -17/70 -17/70 -83/630 -211/630 -23/126 -13/45 -3/35 -3/35 -19/210 1/15 -19/210 -37/126 -13/45 -7/30 -37/126 -17/70 -5/21 -43/315 2/35 -2/45 -89/630 17/63 -62/315 -62/315 -17/70 -17/70 1/63 -17/70 -17/70 -46/315 -46/315 -46/315 -46/315 -121/630 3/14 -46/315 -121/630 -46/315 -211/630 -13/45 -23/126 -23/126 53/315 73/126 -17/210 -11/315 -83/630 1/90 -11/315 71/630 1/15 1/90 13/210 -11/315 103/630 103/630 11/21 -59/315 -43/315 53/315 -19/210 -89/630 -37/126 -59/315 -37/126 -41/105 -26/105 -26/105 -31/90 -31/90 -37/126 -89/630 -26/105 -2/45 -62/315 -26/105 -62/315 -17/70 -62/315 -62/315 -2/35 11/105 -11/210 94/315 -103/630 -71/630 -103/630 19/210 19/126 4/35 -103/630 -71/630 -2/315 -71/630 -11/210 -13/126 -34/315 17/315 -103/630 -37/315 -2/315 -71/630 -22/105 1/315 -23/105 37/126 211/630 83/630 59/315 -1/63 121/630 -103/630 -53/315 3/35 -13/630 -3/14 -1/63 -1/63 17/210 -13/210 -34/315 -2/35 -103/630 2/45 -2/315 -47/210 -13/630 -1/15 -109/630 -53/315 5/126 -101/315 -34/315 43/315 -71/630 -71/630 5/126 -3/14 5/126 -34/315 -1/63 -1/630 -2/35 -2/35 19/126 -1/630 -34/315 13/45 -53/315 -1/63 23/126 -47/210 -53/315 -13/210 5/21 -53/315 -71/630 -103/630 43/315 -13/210 -53/315 -37/315 3/35 -53/315 -23/105 -23/105 43/315 -17/63 -53/315 -11/90 -34/315 -3/14 -34/315 -103/630 2/45 -34/315 -10/63 -3/14 -23/105 -3/14 -53/315 -13/210 -103/630 -17/63 89/630 107/315 -167/630 -1/90 5/126 -22/105 -47/210 -47/210 -173/630 -1/15 -103/630 5/126 -34/315 -71/630 -23/105 -23/105 -103/630 -13/210 -173/630 2/21 4/35 -3/14 -23/90 2/21 19/210 -31/315 13/45 2/45 307/630 307/630 121/630 23/42 43/315 31/90 59/315 -71/630 -34/315 5/126 -11/210 -1/90 3/35 121/630 -34/315 19/630 -23/105 11/315 -53/315 23/126 -1/90 43/315 -2/315 -1/15 -103/630 89/630 83/630 83/630 5/126 179/630 -1/63 59/315 5/126 179/630 -1/63 59/315 121/630 5/126 -23/105 19/630 -11/90 8/105 19/630 88/315 8/45 -13/210 -37/315 -1/15 19/210 121/630 158/315 -37/315 -47/210 -109/630 -53/315 -1/15 5/126 -13/210 -167/630 -53/315 -53/315 5/21 -23/105 -53/315 211/630 3/35 13/45 -34/315 -103/630 -34/315 -8/105 8/45 88/315 -53/315 -8/105 -8/105 19/630 8/45 179/630 23/126 8/35 -53/315 19/630 -8/105 -11/90 19/630 3/35 179/630 43/315 43/315 -13/210 -53/315 -53/315 43/315 -109/630 43/315 11/315 5/21 -8/35 -47/210 -47/210 -11/90 19/630 -47/210 -8/105 -11/90 -47/210 -8/35 -37/315 17/210 -1/14 -109/630 -8/315 -1/14 23/126 -71/630 -23/105 -53/315 -47/210 43/315 -37/315 -17/63 19/210 -71/630 -23/105 -13/210 -104/315 -8/21 -104/315 -41/126 -13/630 -104/315 -41/126 -13/630 -109/630 -1/14 -104/315 -109/630 -109/630 -23/105 -1/15 -1/15 3/35 -1/14 -103/630 -8/35 -1/14 -41/126 -11/90 -173/630 -23/105 -1/14 -1/90 -37/315 -17/63 313/630 -23/105 -53/315 -3/14 -109/630 -1/63 -1/63 -53/315 43/315 -23/105 -23/105 -199/630 -101/315 -17/63 -101/315 -53/315 -173/630 -167/630 -17/63 -23/105 -37/315 -23/105 19/210 -11/90 -1/14 -13/630 -8/63 5/126 -1/15 -109/630 -109/630 -1/14 -8/105 -8/315 8/45 8/105 -23/105 -23/105 -23/105 7/30 7/30 7/30 499/630 -53/315 8/105 -8/105 -37/315 -109/630 -41/126 -103/630 -23/105 -1/14 8/315 -47/210 -53/315 -101/315 -11/90 -8/315 8/105 -173/630 -37/315 -47/210 -17/63 -8/315 179/630 -1/15 -23/105 -1/63 -1/15 -13/630 -8/63 -11/90 -8/63 -8/105 -8/35 3/35 -211/630 -211/630 -8/105 -11/21 -23/105 -8/63 8/21 -55/126 -55/126 -8/15 -27/70 -3/70 13/105 23/210 158/315 -34/315 -23/90 -1/630 -47/315 -47/315 -193/630 1/10 -13/90 -59/630 -146/315 -43/210 -1/5 -1/5 -4/105 4/315 -31/315 -47/315 4/35 -1/630 1/126 19/90 -1/5 1/10 2/45 1/315 1/315 -1/5 -11/210 -59/630 -59/630 -82/315 -22/105 -1/21 -34/315 -43/210 -43/210 11/105 -1/5 -22/105 -22/105 62/315 94/315 158/315 -47/315 -5/14 11/105 -3/14 -22/105 -167/630 -2/35 -97/630 -193/630 2/45 -82/315 -13/126 -5/14 -11/210 1/10 -11/210 -10/63 -2/315 -23/90 -103/630 -5/14 -11/21 -71/105 -13/70 2/15 -53/630 -92/315 -1/35 -41/315 -4/21 -29/30 1/7


==> anc/lemma28.sage <==
print("A.6: This script loads the SDP solution together with the 'ineq_codeg', 'ineq_tightpath' and 'flagmatic_flags-pruned.rat' files, and then formally verifies correctness of the identity (2.2) in Lemma 2.8.\n")

def load_vector(filename, field=QQ):
	V = []
	f = open(filename)
	for line in f: V.append(field(line[:-1]))
	f.close()
	return V
# load_vector

def load_vector_list(filename, field=QQ):
	L = []
	f = open(filename)
	for line in f: L.append(vector(field,line[:-1].split()))
	f.close()
	return L
# load_vector_list

def proof_assert(expr, comment):
	if (not expr):
		print("There is a problem with the verification of the proof: Claim '%s' is FALSE" % comment)
		sys.exit(1)
# proof_assert

print("Loading the coefficients of the 905 CODEGREE-BOUND expressions D")
ineq_codeg = load_vector_list('./ineq_codeg')
print("Loading the postive rational values u_D")
u_rat = load_vector("./solution-u")
proof_assert(min(u_rat)>0 , "positivity of u")

print("Loading the coefficients of the 3 TIGHT-PATH expressions P")
ineq_tightpath = load_vector_list('./ineq_tightpath')
print("Loading the positive rational values c_0, c_1 and c_2")
c_rat = load_vector("./solution-c")
proof_assert(min(c_rat)>0 , "positivity of c") # thus we can use the complementary slackness principle on short tight-paths

IQI={}
iotas_flagmatic = [7,8,9,10,11,14] # index of the type iota in flagmatic-flags.rat (from flagmatic 1.5.1)
for iota in [1,2,3,4,5,6]:
	print("Loading the matrices I_%d and Q_%d for the POSITIVE-SEMIDEFINITE expression" %(iota,iota))
	(I,QblockA,QblockB)=map(lambda x:matrix(load_vector_list(x%iota)), ("./solution-I_%d","./solution-Q_%d.blockA","./solution-Q_%d.blockB"))
	proof_assert(QblockA.is_positive_definite() and QblockB.is_positive_definite(), "positive-definiteness of Q_%d"%iota)
	IQI[iotas_flagmatic[iota-1]] = I.T*block_diagonal_matrix(QblockA,QblockB)*I
#for iota

print("\nComputing the non-negative vector on the RHS")
RHS = matrix(ineq_codeg).T * vector(u_rat) + matrix(ineq_tightpath).T * vector(c_rat)
f=open('./flagmatic_flags-pruned.rat') #pair densities generated by flagmatic 1.5
for line in f:
	(coord,iota,a,b,num,denom) = map(int,line.split())
	if (iota in iotas_flagmatic): RHS[coord-1] += IQI[iota][a-1,b-1] * (1+(a!=b)) * num/denom # note that flagmatic is indexing vectors/matrices from 1, we do from 0
f.close()

# the numbers of 7-vertex K4- graphs with a given number of edges (note that the flagmatic list is sorted wrt number of edges)
F7_edgestat = [1, 1, 3, 9, 32, 102, 304, 752, 1451, 2022, 1909, 1118, 374, 70, 8, 1]
LHS = [] #LHS is N - 3*E = 1 - 4*E
for i in range(16): LHS += F7_edgestat[i] * [1-4*i/35]

slack = vector(LHS) - RHS
proof_assert(min(slack)==0, "non-negativity of slack variables")
slack_coordinates_num = len(list(filter(lambda x:x>0,slack)))
proof_assert(slack_coordinates_num == 7910, "#slack variables == |G_7|") # note that coordinates corresponding to E_T will not have any slack by complementary-slackness, and |E_T \cap F_7| == 247 == 8157 - 7910

print("Success! We have coordinate-wise verified that LHS >= RHS.\nIn particular, any feasible 3-graph must have density <= 1/4, and complementary slackness yields all the claimed properties.")


==> anc/solution-I_1 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -3 0 0 0 -3 0 0 -3 -3
0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 -2 0 0 -2 -2
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -3 0 0 0 -3 0 0 -3 -3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 0 0 0 -2 0 0 -2 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -4 0 0 0 -4 0 0 -4 -4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 -1 0 0 0 -1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 -1 0 0 0 -1 0 1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 1 0 1 -1 1 0 -1 -1
0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 -1 1
0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 -1 1
0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 -1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0 0 -1 0 0 1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 -1 0 0 1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 -1 0 0 0 -1 0 1 1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 1 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 -1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 1 0 -1 0


==> anc/solution-I_2 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 1 0 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0 1 0 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 0 1 0 1 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 1 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 0 0 0 0 0 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 1 1 0 0 1 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 1 1
0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1


==> anc/solution-I_3 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 1 1 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 -2 -2 -2 -2 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 0 1 0 0 0 1 1 0 0 1 1 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 1 1 0 0 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 1 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 0 0 1 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 -2 -2 -2 -2 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 0 1 0 0 0 0 0 1 1 0 0 1 1 0 0 1 0 1 0 1 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 1 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 1 1 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 -1 -1 -1 -1 -1 -1
0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 -1
0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 -1 1 0 -2
0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1
0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 -1
0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 -1 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 2 -2 0 0 -1
0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 1 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 0 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 0 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 -1 2 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 1 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 1 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 -1 2 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 1 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 2 -1 1 0 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 1 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 -1 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 1 1 -2 1 0 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 -1 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 -1 0 1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 -1 1 -1 -1


==> anc/solution-I_4 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 -2
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1


==> anc/solution-I_5 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1
0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1


==> anc/solution-I_6 <==
1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -2 -2 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 -2 -2 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 0 0 0 1 0 1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 -1 0 0 0 0 1 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1
0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 1 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 -1 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 -1 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 1 0 0 0 0 0 -1 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 0 1 0 0 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 -1 1 0 0 0 0 0 0 0 0 0 0 0


==> anc/solution-Q_1.blockA <==
4577551241573931241325289/1725121260065392689152 1148344921383/536870912 634041378495/536870912 -257416174827/268435456 1747917984408319206234207/3450242520130785378304 2123751178918008457655523/3450242520130785378304 6383327091549/2147483648 1040267948901/1073741824 -2994614127621/2147483648 -2860117732701/1073741824 -2462493744747/2147483648 55447147077/67108864 1157314380315/2147483648 788220759847008523327965/6900485040261570756608 101248536111/1073741824 -457543043791341738221503/431280315016348172288 2179346772876104344827617/6900485040261570756608 6685999669756998279052351/6900485040261570756608 2223150262461/2147483648 2227087153325805350608745/3450242520130785378304 -1862992229935329441166543/6900485040261570756608 -349837373031/134217728 -5281311603513/2147483648 984642130257/536870912 3291437248839/2147483648 9257625261/67108864 150095389413/268435456 -158421687441/134217728 911903288631/2147483648 -78678586047/134217728 545023922145/2147483648 -1107047618283/2147483648 -3241531238091/2147483648 -248794185046783708587373/186499595682745155584 -365089895703/1073741824 784977668613/1073741824 400632728853/1073741824 98887609101/2147483648 -14630428170612265252032763/6900485040261570756608 -166817867751/536870912 1737339506517/2147483648 -370712559057/1073741824 -2021801618811/2147483648 -318471704613/1073741824 3900169774977/2147483648 1564617613125/2147483648 857850272547/1073741824 -3305345004969/2147483648 -1234683915345/2147483648 -308899289991/536870912 916261016013/2147483648 -1351463448795/1073741824 1966122267609/1073741824 3639174833967/2147483648 -5793723473841/2147483648 -813317339517/536870912 -5151429748557/2147483648 -3002150258889/1073741824 -3781508047761/2147483648 1733099628309/2147483648 -5727519703737/2147483648 -13253608730739/2147483648 8869297186107/2147483648 -1194440300367/2147483648 -5515358895/134217728
1148344921383/536870912 9706738815681/2147483648 1732764875775/1073741824 -1048962339483/2147483648 -636322760445/1073741824 -64234655301/1073741824 7004925219339/2147483648 261290690343/134217728 -1620622069173/1073741824 -4052722933341/2147483648 776873622195/2147483648 1218882349995/1073741824 467266750731/2147483648 1681746881727/2147483648 -517244427693/1073741824 -2659553098173/2147483648 -2518159955295/2147483648 790561910769/2147483648 1626605865087/536870912 409309016991/1073741824 -10304916579/536870912 -3140411431683/2147483648 -5288644268457/2147483648 1074429392523/1073741824 4101819464523/2147483648 821808058623/1073741824 579364016559/1073741824 -839140486215/268435456 204692025171/1073741824 -52657892541/268435456 -2067222615741/1073741824 -862017864393/1073741824 -3315335137149/1073741824 -4086704888757/2147483648 2903143722759/2147483648 374226091911/1073741824 5136619734621/2147483648 1080114283641/2147483648 174291010173/2147483648 3024219235023/2147483648 1146781316493/1073741824 1039445016303/1073741824 -62315703147/536870912 -638124302433/1073741824 3871032646005/2147483648 2518486846797/2147483648 -410432773311/268435456 -7867781582859/2147483648 -1682623093983/2147483648 -229098391965/67108864 -6706065747669/2147483648 13701697275/1073741824 1158786633297/2147483648 2513179862679/1073741824 674698035393/2147483648 55670626905/134217728 -1944560017167/1073741824 -2296477562211/2147483648 -2665201648983/1073741824 389969948673/268435456 -4617086041035/2147483648 -1008978485487/268435456 599654000949/536870912 -1000162388433/2147483648 -78800942937/536870912
634041378495/536870912 1732764875775/1073741824 5418792793737/2147483648 -5864379776601/2147483648 478733818911/1073741824 571666435005/2147483648 759619910793/1073741824 2134274472495/2147483648 -1207463578071/536870912 -3473031240825/1073741824 422694533037/536870912 1025098893363/2147483648 2210081702535/2147483648 -279033594027/1073741824 1810483798485/2147483648 -1782445812669/1073741824 2350533855/16777216 2241984048045/2147483648 1300085316207/2147483648 2691868647753/2147483648 -1715322435315/1073741824 -8440627350063/2147483648 -2919366786153/1073741824 1022933350875/1073741824 -175075305789/2147483648 195583168239/536870912 1088163115059/2147483648 -5173807602705/2147483648 -160737139005/2147483648 1178968166853/2147483648 811114601607/1073741824 -1254811161861/1073741824 -5554820603577/2147483648 -714140775879/536870912 -256939859205/2147483648 839140140231/2147483648 -275986308909/1073741824 -688080074121/2147483648 -1282279882875/536870912 664071201993/2147483648 2322772384965/2147483648 157493101683/268435456 -3754338488361/2147483648 -4056027136683/2147483648 -1045961193921/2147483648 1946571506619/1073741824 1712437854711/536870912 -455674294233/536870912 -2801302491561/2147483648 483027422193/2147483648 -525169084323/268435456 -3393200001/33554432 2258214586449/2147483648 1259655737001/1073741824 -2594614395531/2147483648 -7975955836065/2147483648 -2275470819357/1073741824 -2711284127325/2147483648 -2302500516837/2147483648 645883090143/536870912 -2366468034303/1073741824 -5177438742201/2147483648 7722132081393/2147483648 652705568841/2147483648 -1775300484555/2147483648
-257416174827/268435456 -1048962339483/2147483648 -5864379776601/2147483648 5042969938119/268435456 -6951177815805/2147483648 358603567323/536870912 1052931664323/2147483648 -2918662513731/1073741824 254791767699/33554432 28620430553451/2147483648 -3547149861705/536870912 -593804989167/268435456 -1156785588885/268435456 -447552484551/268435456 -989847194913/536870912 19167888967257/2147483648 -2950675200597/1073741824 723957390693/1073741824 -446711961537/1073741824 -10379966620227/2147483648 23838964027143/2147483648 11824389932967/2147483648 7403199968577/2147483648 -12301482768621/2147483648 -3423421463109/2147483648 -1575680729259/536870912 -3714473425473/2147483648 13261662720735/2147483648 -1003887894315/2147483648 -7549984590231/2147483648 -976826630697/268435456 12419644007589/2147483648 21038929099335/2147483648 2694444792147/536870912 185416186881/1073741824 488110583751/536870912 -624466990167/536870912 -150901826157/16777216 9138671836683/2147483648 -2723982083739/1073741824 -479287143135/268435456 -1412726382657/1073741824 11204231668743/2147483648 6812853571647/2147483648 -4981257122637/1073741824 -2390690889051/2147483648 -10628177649639/2147483648 2488290703485/2147483648 8185609627389/2147483648 2684190644583/1073741824 6074029940607/2147483648 776912671065/536870912 -1360135400379/536870912 -5417515717239/1073741824 -8647532502429/1073741824 12353107061757/2147483648 10646474728419/2147483648 -1840150994511/1073741824 -11357197521141/2147483648 -4467564307623/2147483648 -1054103855043/1073741824 11187673813341/2147483648 -3429309668991/2147483648 -14211779389797/2147483648 2159735765721/2147483648
1747917984408319206234207/3450242520130785378304 -636322760445/1073741824 478733818911/1073741824 -6951177815805/2147483648 7250985051464179424259169/3450242520130785378304 7470013291115096687621793/6900485040261570756608 -1355289502683/2147483648 -114874972815/134217728 -157648826277/134217728 -6549514268907/2147483648 80148805329/1073741824 2276131765869/2147483648 4165230580965/2147483648 1020004957023357849363713/3450242520130785378304 1471114968927/2147483648 -53945081959122169552364653/27601940161046283026432 52462647384854194659411729/27601940161046283026432 8902370727742989693118799/13800970080523141513216 -141607012905/2147483648 9802141990553908461850365/6900485040261570756608 -49200341748127671804245401/13800970080523141513216 -1273464372351/536870912 -297987623409/268435456 1600038785991/1073741824 267487028415/1073741824 927129213753/2147483648 -48677785221/268435456 -879599418207/2147483648 1505569651341/2147483648 1322429045985/2147483648 362095830177/134217728 -979320816141/536870912 -101080556589/67108864 -46960810622614456554080349/27601940161046283026432 -1232760626001/1073741824 -1587746920449/2147483648 -2021475178977/2147483648 4411617129573/2147483648 -2849862709843502424464563/3450242520130785378304 -254492403663/268435456 1005397226481/2147483648 -3969937152921/2147483648 -3418102058847/1073741824 -2536224776409/2147483648 281856871227/1073741824 83744213667/536870912 4015725050403/1073741824 242051181609/536870912 -2133958401627/2147483648 -454621647921/2147483648 1232939055315/2147483648 -4332064146351/2147483648 3254049557865/2147483648 781912739811/536870912 -1500395961141/1073741824 -2851552364595/1073741824 -3819180275259/2147483648 -5503877269761/2147483648 3771679746717/2147483648 -915344360925/1073741824 -1124801511849/1073741824 -6226338359643/2147483648 3472235137089/1073741824 1272355627857/1073741824 -179539477911/1073741824
2123751178918008457655523/3450242520130785378304 -64234655301/1073741824 571666435005/2147483648 358603567323/536870912 7470013291115096687621793/6900485040261570756608 1268595185269295275694815/862560630032696344576 237485833023/2147483648 -1713960156147/2147483648 -11454567687/33554432 -1119101739423/2147483648 -982294101117/1073741824 812116836789/2147483648 1752942949365/2147483648 45764841065173213881111/862560630032696344576 552849656115/1073741824 -6569274460938276517025721/27601940161046283026432 8401487164068328140344789/6900485040261570756608 1512462474022335412482419/1725121260065392689152 122697218919/134217728 3069653647090790449525827/3450242520130785378304 -14980609938917545409638037/6900485040261570756608 -2589212705385/2147483648 -1028694355125/1073741824 -133634100321/1073741824 167944626159/1073741824 -277469848335/1073741824 -616111303011/1073741824 -314928351111/2147483648 2564069295477/2147483648 497241670323/2147483648 3616916612403/2147483648 -143662139121/268435456 105202674909/268435456 -24976671251347119857889279/13800970080523141513216 -1641617307267/2147483648 -441999957207/1073741824 -2320109519745/2147483648 33791525715/67108864 -1400084867742938480711003/1725121260065392689152 -669356887977/1073741824 904848761817/2147483648 -1304930623545/1073741824 -7234760118423/2147483648 -4026371662737/2147483648 1049690613801/1073741824 648429885075/1073741824 2969486871633/1073741824 239912022153/1073741824 -116512964469/268435456 -24031699485/33554432 1471090755699/2147483648 -2874286065603/2147483648 684884363013/536870912 151674312033/268435456 -3023302308849/1073741824 -804512504421/536870912 -1146443211723/536870912 -5593523583687/2147483648 1050344558193/1073741824 -704588394969/2147483648 -5150338975101/2147483648 -5261949034263/2147483648 6013424704383/2147483648 94457216055/2147483648 -46191459033/134217728
6383327091549/2147483648 7004925219339/2147483648 759619910793/1073741824 1052931664323/2147483648 -1355289502683/2147483648 237485833023/2147483648 3284286958803/536870912 4107858705651/2147483648 -107375066961/134217728 -75359803149/33554432 -4724174828139/2147483648 545326011051/1073741824 -25496167197/536870912 2045161928763/2147483648 -715404789081/2147483648 -2063624933307/2147483648 -424621735731/1073741824 339820567377/2147483648 1642672613235/536870912 -1613172385545/2147483648 95380982631/268435456 -1335865815777/1073741824 -4482644959707/2147483648 1088296907535/536870912 6385823025987/2147483648 -255755330517/2147483648 3038040021585/2147483648 -1295342360805/536870912 353299075617/1073741824 -763706660823/2147483648 -2961653303451/2147483648 87956616855/536870912 -1842538431441/1073741824 -730141488699/536870912 -360109296105/2147483648 177071567295/536870912 4230341022633/2147483648 5467003004325/2147483648 -8163848109/33554432 2068089206253/2147483648 -282117029055/2147483648 1379363914809/2147483648 1681741118277/2147483648 -577688100453/2147483648 6436839340089/2147483648 432392230365/2147483648 -1638805878495/536870912 -2725076423577/1073741824 -1256174365203/1073741824 -948996896931/536870912 159894899853/2147483648 -214500783789/134217728 3381948838947/2147483648 5978992599399/2147483648 -74102450163/2147483648 325454957385/536870912 -3067739351637/2147483648 -3994571978655/2147483648 -5165667721323/2147483648 924454575441/1073741824 -790195823619/536870912 -1823885639553/268435456 -132990868743/536870912 66902879751/536870912 145875355479/536870912
1040267948901/1073741824 261290690343/134217728 2134274472495/2147483648 -2918662513731/1073741824 -114874972815/134217728 -1713960156147/2147483648 4107858705651/2147483648 6000626387685/2147483648 -2503227653313/1073741824 -2371286148873/1073741824 5643836063037/2147483648 -336361929627/1073741824 1471962494037/2147483648 479242185699/2147483648 8368362381/268435456 -976953271845/536870912 -1230493279521/1073741824 -879592488915/2147483648 32375314383/33554432 1748333207121/2147483648 -804109561245/1073741824 -681300583233/536870912 -144333959973/134217728 1660977536271/1073741824 567291383601/1073741824 294033748509/268435456 2739287768859/2147483648 -6419159638641/2147483648 809819940711/2147483648 1442310352155/1073741824 -1283795181315/2147483648 -531357039897/1073741824 -5563148199639/2147483648 -3209671632381/2147483648 3101781594933/2147483648 2239387911825/2147483648 4499407830447/2147483648 1648532644893/2147483648 -1768375323519/1073741824 2187237572307/1073741824 1340507234151/1073741824 2575070454027/1073741824 -579476249121/1073741824 -675119099217/536870912 5650439342175/2147483648 4787320108329/2147483648 -769534766757/1073741824 -2254192147263/1073741824 -883344983889/1073741824 -4917152249049/2147483648 -2659494901017/1073741824 3278967254025/2147483648 -522151745601/2147483648 2926809321639/2147483648 3165598980171/1073741824 289106263047/1073741824 -1949823514695/1073741824 411193561557/134217728 -1264017493173/1073741824 2923868727609/1073741824 -3769020118815/2147483648 -252008718699/2147483648 -5239675693815/2147483648 2084097249243/2147483648 -2873196115569/2147483648
-2994614127621/2147483648 -1620622069173/1073741824 -1207463578071/536870912 254791767699/33554432 -157648826277/134217728 -11454567687/33554432 -107375066961/134217728 -2503227653313/1073741824 295193942901/33554432 15147804924441/2147483648 -5006524813467/1073741824 -1685780850831/2147483648 -5079481646403/2147483648 -357443109267/2147483648 -561809306769/536870912 9193844118237/2147483648 923825488449/2147483648 -723332909889/536870912 -925346507601/2147483648 -3903215657907/1073741824 10348347066951/2147483648 292026460245/268435456 2290136702991/536870912 -2919700982991/2147483648 2740292772435/2147483648 -5697951577467/2147483648 -944982374247/2147483648 15662668479555/2147483648 -434768945997/1073741824 -7924962242823/2147483648 -3201727026591/1073741824 7529909312793/2147483648 12554366518425/2147483648 7828975870695/2147483648 -620773750839/2147483648 -4769546142699/2147483648 -904154797149/1073741824 -9281282176653/2147483648 11701794338139/2147483648 -317093760351/268435456 -623107729131/268435456 -2742462813219/1073741824 8467465724823/1073741824 6930182257575/2147483648 -885087235749/536870912 -1628239210227/536870912 -9218317420005/1073741824 3447500972955/1073741824 6999140183211/2147483648 226285524369/134217728 9794437540443/2147483648 -349057412301/268435456 -3227671585803/2147483648 -2615992962231/2147483648 -450346711689/268435456 5401071886365/1073741824 5483593212603/1073741824 340882754241/536870912 68213889765/268435456 -4043363032785/1073741824 5654503874055/2147483648 9929765899047/2147483648 -957919154865/268435456 -3010292005011/1073741824 2740062394563/2147483648
-2860117732701/1073741824 -4052722933341/2147483648 -3473031240825/1073741824 28620430553451/2147483648 -6549514268907/2147483648 -1119101739423/2147483648 -75359803149/33554432 -2371286148873/1073741824 15147804924441/2147483648 36218572475985/2147483648 -3761781187887/1073741824 -1416070573101/536870912 -8485764281835/2147483648 -4953540255051/2147483648 -383510101887/268435456 16903035452115/2147483648 -7457399953077/2147483648 -1869915623253/2147483648 -886216184601/268435456 -8593993265235/2147483648 10284698129505/1073741824 10538563814949/1073741824 5617105384725/1073741824 -3275611235253/536870912 -673936243197/268435456 -3412169567181/1073741824 -823777178751/536870912 14404622678283/2147483648 -806638748421/536870912 -1623845654721/1073741824 -2437910858703/536870912 3364945622859/536870912 171944556201/16777216 5459174628675/1073741824 2548834658313/2147483648 28783700853/268435456 -1191532592043/1073741824 -149654050959/16777216 7808324394783/2147483648 -413536649397/536870912 -4897131581469/2147483648 863209845981/2147483648 1021458180885/134217728 7478521439157/2147483648 -4120562494533/1073741824 -2372903292513/2147483648 -2433541923837/536870912 6805067127495/2147483648 2317368662991/536870912 6494201991831/2147483648 7887459579939/2147483648 629033296749/268435456 -439137446553/134217728 -10689951225777/2147483648 -7178947974249/2147483648 3416326123755/536870912 5450276468853/1073741824 2966999749731/1073741824 38123388291/134217728 -4016596393071/2147483648 3520218348885/2147483648 1259463810441/134217728 -1347838425381/268435456 -1301920790343/268435456 1872471139299/2147483648
-2462493744747/2147483648 776873622195/2147483648 422694533037/536870912 -3547149861705/536870912 80148805329/1073741824 -982294101117/1073741824 -4724174828139/2147483648 5643836063037/2147483648 -5006524813467/1073741824 -3761781187887/1073741824 20791582102977/2147483648 130110115833/1073741824 5531239082097/2147483648 108633080571/536870912 68121526803/1073741824 -5211887907609/2147483648 -4775774067825/2147483648 -202198767453/536870912 -161927531793/536870912 294890053563/134217728 -3945452795571/1073741824 2095792320093/1073741824 -345658610391/268435456 1894479171669/2147483648 -803334345411/1073741824 762771739371/268435456 115146219777/134217728 -120232486449/33554432 -776524687197/2147483648 7977020991729/2147483648 2347612304403/2147483648 -931359085467/1073741824 -7086033905277/2147483648 -3626581134903/1073741824 91137589107/134217728 3678994651491/2147483648 3163402253049/1073741824 939246110067/536870912 -32610406293/16777216 6845687311137/2147483648 637235386119/268435456 6155139243951/2147483648 -3810189921357/1073741824 -446305487475/268435456 -863465449929/1073741824 6443617597287/2147483648 6822152946399/1073741824 -1142811660003/1073741824 -3944725331955/2147483648 -2703557262933/1073741824 -1454304295653/268435456 2774704808583/2147483648 682023479643/2147483648 1966007706663/1073741824 10334155806537/2147483648 -437748929013/2147483648 -911970387573/268435456 5895672159537/2147483648 -3033517823307/2147483648 1726452725967/536870912 -157784058375/268435456 13244219196219/2147483648 -39501799203/1073741824 4399698818889/2147483648 -234241988475/134217728
55447147077/67108864 1218882349995/1073741824 1025098893363/2147483648 -593804989167/268435456 2276131765869/2147483648 812116836789/2147483648 545326011051/1073741824 -336361929627/1073741824 -1685780850831/2147483648 -1416070573101/536870912 130110115833/1073741824 2707983192765/1073741824 832575914553/1073741824 513813130641/536870912 186960463863/536870912 -2521133561361/2147483648 60085762221/1073741824 341580575253/2147483648 375957797295/268435456 96868728723/536870912 -4256631311163/2147483648 360651461049/2147483648 -2673394466703/2147483648 185562881673/134217728 935961272841/536870912 775708904139/1073741824 -67995743205/1073741824 -104238191661/2147483648 -256552331733/536870912 996192929295/2147483648 -300983157099/1073741824 -1994285463759/2147483648 -3812060620623/2147483648 -4567618534419/2147483648 -489676084479/2147483648 -158805125019/1073741824 424966948449/268435456 2211003823059/1073741824 1978019057625/2147483648 374196322743/1073741824 220311973023/1073741824 -1229457851145/2147483648 -1435534387719/2147483648 341565012597/2147483648 165675151653/2147483648 -1164191506311/2147483648 2548836977697/2147483648 -1860136376991/2147483648 -888716166543/2147483648 -3710876713683/2147483648 -3716403893775/2147483648 -2067508743429/1073741824 3623955963477/2147483648 5828902594749/2147483648 11870232939/536870912 -145517764707/2147483648 -1318566641307/1073741824 -2454425755821/1073741824 93942852795/536870912 -1807354737945/2147483648 -33847388319/536870912 -755187910539/536870912 1334438143413/1073741824 1261490169765/2147483648 340687185591/536870912
1157314380315/2147483648 467266750731/2147483648 2210081702535/2147483648 -1156785588885/268435456 4165230580965/2147483648 1752942949365/2147483648 -25496167197/536870912 1471962494037/2147483648 -5079481646403/2147483648 -8485764281835/2147483648 5531239082097/2147483648 832575914553/1073741824 13551339661815/2147483648 2189791470945/2147483648 408891387831/268435456 -3800283417339/1073741824 3187592349171/2147483648 867442857975/2147483648 385198761093/536870912 2266982477349/1073741824 -11351251965483/2147483648 -8244911702199/2147483648 -136506200973/67108864 4199066086557/1073741824 628358820219/1073741824 873923571795/536870912 376020517365/536870912 -4225485297153/2147483648 1696962176553/1073741824 3137446889235/1073741824 5099698599099/1073741824 -3677121507945/2147483648 -2251959488523/536870912 -9141133377537/2147483648 -1010713797831/1073741824 3595205367/134217728 3643247130495/2147483648 7300240340133/2147483648 -263312750169/268435456 1170222198915/2147483648 4680522775119/2147483648 -251610221625/536870912 -12329617329561/2147483648 -2928059169525/1073741824 5263483821417/2147483648 1305172420149/536870912 9212686498923/2147483648 -303538587063/1073741824 -2159036159541/1073741824 -5137778090055/2147483648 -3669252431643/1073741824 -2107778147505/1073741824 2300660644653/2147483648 7384249028589/2147483648 343588039797/536870912 -1020074992281/536870912 -7668661271181/2147483648 1390063627179/2147483648 -92528933019/1073741824 1143136472061/1073741824 -8595895876971/2147483648 706509889719/1073741824 -2056985800437/2147483648 2578721095359/1073741824 -2095241595447/1073741824
788220759847008523327965/6900485040261570756608 1681746881727/2147483648 -279033594027/1073741824 -447552484551/268435456 1020004957023357849363713/3450242520130785378304 45764841065173213881111/862560630032696344576 2045161928763/2147483648 479242185699/2147483648 -357443109267/2147483648 -4953540255051/2147483648 108633080571/536870912 513813130641/536870912 2189791470945/2147483648 5401437599349928236983131/3450242520130785378304 198528844605/1073741824 -557436292663698073266245/431280315016348172288 141159149757483075308859/215640157508174086144 -8334218367513598016901423/13800970080523141513216 2145172071441/1073741824 -217852392409911896610233/3450242520130785378304 -15087385847777013351784141/6900485040261570756608 -220806793695/2147483648 1089617199/33554432 645304572783/536870912 1837496473515/1073741824 782649578331/2147483648 254939484645/1073741824 -629396396055/1073741824 1329927877125/2147483648 801821754711/2147483648 161562622917/1073741824 -1993770366663/2147483648 -1828966981149/1073741824 -12412009764925782334024541/6900485040261570756608 68716916625/1073741824 -239346868809/268435456 1487743062249/1073741824 3540631428483/1073741824 5879802431949373979852349/3450242520130785378304 1666228895751/2147483648 16401860421/2147483648 209314190271/1073741824 -2236359240975/2147483648 -64454083923/1073741824 1142089367373/536870912 -1376016796857/2147483648 -4786389710391/2147483648 -376134558909/536870912 -1368798974379/2147483648 -5031970444383/2147483648 -129843310785/134217728 -2100483590133/2147483648 938909324547/2147483648 3948235427199/2147483648 1204907830089/536870912 1633178229123/1073741824 -780579685647/2147483648 637666678629/2147483648 193510154307/268435456 -369022847775/1073741824 36979408743/134217728 471925658661/2147483648 -5717720528277/2147483648 2771088436269/2147483648 33824884701/536870912
101248536111/1073741824 -517244427693/1073741824 1810483798485/2147483648 -989847194913/536870912 1471114968927/2147483648 552849656115/1073741824 -715404789081/2147483648 8368362381/268435456 -561809306769/536870912 -383510101887/268435456 68121526803/1073741824 186960463863/536870912 408891387831/268435456 198528844605/1073741824 3206654708031/2147483648 -356981879613/268435456 384759178767/536870912 287441325387/1073741824 387271198461/1073741824 51752593191/67108864 -5053571354187/2147483648 -2088870570261/1073741824 -1377696162165/2147483648 331409556219/268435456 -621791279067/2147483648 -151180898301/1073741824 288582240033/1073741824 -811064693817/2147483648 1297558159749/2147483648 3363696707139/2147483648 5324967980685/2147483648 -899586180141/1073741824 -994578658749/1073741824 -1966152820983/1073741824 -947276866833/2147483648 -784289797833/2147483648 -52622180457/2147483648 2362170372873/2147483648 -144389708481/134217728 169432188129/1073741824 71654986155/134217728 1666194940143/2147483648 -6018810544233/2147483648 -2375710198185/1073741824 1083597168021/1073741824 1516921253733/1073741824 1216418340867/536870912 1779942334827/2147483648 -846072368031/1073741824 -27709424805/134217728 -1904979012237/2147483648 -784324494651/2147483648 717869415657/1073741824 3752654037/4194304 -355781039457/2147483648 -884348556753/536870912 -3458464667151/2147483648 763287381081/1073741824 181519096221/134217728 969427403985/2147483648 -4353765264459/2147483648 1136431208475/1073741824 -2873572125387/2147483648 2537313663933/2147483648 -2585255155725/2147483648
-457543043791341738221503/431280315016348172288 -2659553098173/2147483648 -1782445812669/1073741824 19167888967257/2147483648 -53945081959122169552364653/27601940161046283026432 -6569274460938276517025721/27601940161046283026432 -2063624933307/2147483648 -976953271845/536870912 9193844118237/2147483648 16903035452115/2147483648 -5211887907609/2147483648 -2521133561361/2147483648 -3800283417339/1073741824 -557436292663698073266245/431280315016348172288 -356981879613/268435456 85486664551883956806462829/13800970080523141513216 -61838578092626737492300137/27601940161046283026432 10079706948081381412086061/27601940161046283026432 -4523475801477/2147483648 -21395734999048012393963547/6900485040261570756608 102020095762004633822272313/13800970080523141513216 639968025675/134217728 1082995916457/536870912 -9283608322329/2147483648 -1803048537429/2147483648 -1064786801667/536870912 -2371427473707/2147483648 10885434209403/2147483648 -2085552163455/1073741824 -3084026239767/1073741824 -8256740527137/2147483648 4604856758529/1073741824 3615304672269/536870912 8497272202017/2147483648 -143571123207/268435456 2149922150181/2147483648 -2881730111745/2147483648 -13641588916755/2147483648 11413350676911544092903137/6900485040261570756608 -774312243687/536870912 -424131358797/268435456 -1021486486773/2147483648 2916292078131/536870912 9985763898537/2147483648 -1360343351493/268435456 -595521109149/268435456 -3627826504557/2147483648 2294218698939/1073741824 2883723856311/1073741824 4166691934725/1073741824 6881354021271/2147483648 64011826659/134217728 -958216651317/2147483648 -7570143860013/2147483648 -5192475442095/1073741824 6961018502829/2147483648 7331012352255/2147483648 -86857189515/33554432 -6214032567339/2147483648 -3782132279547/2147483648 1192904372709/536870912 8808242530143/2147483648 6708305966019/2147483648 -9771798100659/2147483648 970908739023/536870912
2179346772876104344827617/6900485040261570756608 -2518159955295/2147483648 2350533855/16777216 -2950675200597/1073741824 52462647384854194659411729/27601940161046283026432 8401487164068328140344789/6900485040261570756608 -424621735731/1073741824 -1230493279521/1073741824 923825488449/2147483648 -7457399953077/2147483648 -4775774067825/2147483648 60085762221/1073741824 3187592349171/2147483648 141159149757483075308859/215640157508174086144 384759178767/536870912 -61838578092626737492300137/27601940161046283026432 33737574826364479716094707/6900485040261570756608 -6049853026267647609450805/13800970080523141513216 574167202161/1073741824 4796177048166418110824917/3450242520130785378304 -1044793635171903414932965/215640157508174086144 -3904120094805/1073741824 -370968283557/1073741824 1529375494569/1073741824 233448265101/536870912 5782645623/67108864 -679577510487/1073741824 -284052349077/2147483648 8219657304255/2147483648 -1534419726465/2147483648 4453678615173/2147483648 -826163278743/536870912 -2417054726391/2147483648 -2596934230832345926121187/3450242520130785378304 -493856533893/536870912 -2868414629685/2147483648 -1567332025347/536870912 6054785712639/2147483648 -1935683761260915596035299/6900485040261570756608 -1587875028399/1073741824 32366491413/134217728 -7264022780247/2147483648 -4148119481655/1073741824 -2788532674407/2147483648 6866400537429/1073741824 -1393251958953/2147483648 -4136189944173/1073741824 3860800315047/2147483648 286394989545/2147483648 -13399155459/67108864 4878245501013/2147483648 -177580736289/268435456 -522186912801/1073741824 248753627661/1073741824 -221675856537/2147483648 -5366731418259/2147483648 -335806313949/1073741824 2092377922443/1073741824 7815205810317/2147483648 -145777318263/134217728 -1635270965217/1073741824 -5621170097355/1073741824 -2279785256091/1073741824 336806018307/134217728 -987853195947/2147483648
6685999669756998279052351/6900485040261570756608 790561910769/2147483648 2241984048045/2147483648 723957390693/1073741824 8902370727742989693118799/13800970080523141513216 1512462474022335412482419/1725121260065392689152 339820567377/2147483648 -879592488915/2147483648 -723332909889/536870912 -1869915623253/2147483648 -202198767453/536870912 341580575253/2147483648 867442857975/2147483648 -8334218367513598016901423/13800970080523141513216 287441325387/1073741824 10079706948081381412086061/27601940161046283026432 -6049853026267647609450805/13800970080523141513216 1602354354038606060459973/862560630032696344576 -781051500279/2147483648 619205568926126165015597/862560630032696344576 448812418361469614510425/862560630032696344576 -2171588064375/1073741824 -3939942487635/2147483648 -776828901375/2147483648 -1147706843313/2147483648 -649576767987/2147483648 -424263654651/2147483648 -131907005457/268435456 -1150995936483/1073741824 -745347589773/2147483648 3238820307087/2147483648 -663970821483/1073741824 -257456303613/2147483648 -727100961375348611280363/1725121260065392689152 -494789989569/536870912 503845663377/1073741824 -2008963268991/2147483648 -1659719385633/1073741824 -29990177386523809668438769/13800970080523141513216 -1177070425665/1073741824 1045096116513/2147483648 -490070674641/2147483648 -859661426625/536870912 -300565914723/536870912 -7708223154219/2147483648 352875214983/536870912 13179754354677/2147483648 -1423826065887/2147483648 -1967860665513/2147483648 1366907999499/1073741824 389447483661/1073741824 -607868701941/536870912 4097901778611/2147483648 -450174047691/2147483648 -4743267844749/1073741824 -2878346809197/1073741824 -1960815138135/1073741824 -11464902403359/2147483648 -940687745553/536870912 164430153009/1073741824 -396537499965/268435456 -79432004169/33554432 8448336273027/1073741824 -3388340161749/2147483648 279959528379/2147483648
2223150262461/2147483648 1626605865087/536870912 1300085316207/2147483648 -446711961537/1073741824 -141607012905/2147483648 122697218919/134217728 1642672613235/536870912 32375314383/33554432 -925346507601/2147483648 -886216184601/268435456 -161927531793/536870912 375957797295/268435456 385198761093/536870912 2145172071441/1073741824 387271198461/1073741824 -4523475801477/2147483648 574167202161/1073741824 -781051500279/2147483648 3617327557377/536870912 1096423006371/1073741824 -2796674812047/536870912 -3663781621191/2147483648 -3799088209779/2147483648 2311891739757/2147483648 3348365209983/1073741824 372450751383/536870912 -5255756589/33554432 -7342563329229/2147483648 906442792485/536870912 945385476543/1073741824 -321021655323/2147483648 -2921702788167/2147483648 -3870423254973/1073741824 -5159746437345/1073741824 1496016188001/2147483648 -27306583251/16777216 422597927349/134217728 12481496616033/2147483648 4409086786107/2147483648 3305786881683/1073741824 169509858105/536870912 537947017575/1073741824 -1839544099719/536870912 -10787095961133/2147483648 11107342757259/2147483648 262526024469/1073741824 -4195543675233/2147483648 -6902745262203/2147483648 -1469053498161/1073741824 -14264486287461/2147483648 -4402054409745/1073741824 -3928274893893/2147483648 2186490771321/2147483648 7803282708129/2147483648 3918036596073/1073741824 3326623858677/2147483648 -6887147549883/2147483648 -1059586753323/1073741824 2362317055893/2147483648 1759063295529/2147483648 -841013228073/536870912 -8818663772979/2147483648 -2864770870149/1073741824 4510354135449/2147483648 -66665829597/2147483648
2227087153325805350608745/3450242520130785378304 409309016991/1073741824 2691868647753/2147483648 -10379966620227/2147483648 9802141990553908461850365/6900485040261570756608 3069653647090790449525827/3450242520130785378304 -1613172385545/2147483648 1748333207121/2147483648 -3903215657907/1073741824 -8593993265235/2147483648 294890053563/134217728 96868728723/536870912 2266982477349/1073741824 -217852392409911896610233/3450242520130785378304 51752593191/67108864 -21395734999048012393963547/6900485040261570756608 4796177048166418110824917/3450242520130785378304 619205568926126165015597/862560630032696344576 1096423006371/1073741824 6102978421706648043728065/1725121260065392689152 -37717441593931515916605643/6900485040261570756608 -1602613045899/536870912 -4800589653837/2147483648 513766025853/536870912 -665630797323/2147483648 2824315673883/2147483648 -245480152359/536870912 -237968442657/67108864 740884217481/536870912 3256857693297/2147483648 2742100567257/1073741824 -2453752599747/1073741824 -7760607193935/2147483648 -694053746605428041525865/215640157508174086144 873865186401/2147483648 15675921645/134217728 -364018621995/1073741824 2630128865925/1073741824 -5972524670125354744646435/1725121260065392689152 2327038385001/2147483648 107801679183/67108864 111261448815/2147483648 -5814601611393/1073741824 -4783378468293/1073741824 3756569213013/1073741824 3473197135377/2147483648 10359071048487/2147483648 -3525778874685/2147483648 -354699641139/268435456 -5429634551151/2147483648 -4096198517241/2147483648 -264072088245/2147483648 1924954825155/2147483648 1034201242011/1073741824 71854044003/67108864 -7015432341729/2147483648 -9529094109369/2147483648 -896347992309/2147483648 5113888251027/2147483648 4389470936583/2147483648 -2684714018439/1073741824 -5020212936423/1073741824 7374241538343/2147483648 273170837451/134217728 -1766945538873/2147483648
-1862992229935329441166543/6900485040261570756608 -10304916579/536870912 -1715322435315/1073741824 23838964027143/2147483648 -49200341748127671804245401/13800970080523141513216 -14980609938917545409638037/6900485040261570756608 95380982631/268435456 -804109561245/1073741824 10348347066951/2147483648 10284698129505/1073741824 -3945452795571/1073741824 -4256631311163/2147483648 -11351251965483/2147483648 -15087385847777013351784141/6900485040261570756608 -5053571354187/2147483648 102020095762004633822272313/13800970080523141513216 -1044793635171903414932965/215640157508174086144 448812418361469614510425/862560630032696344576 -2796674812047/536870912 -37717441593931515916605643/6900485040261570756608 13537332704649767680048963/862560630032696344576 4432232236389/1073741824 412018466577/134217728 -7004418495051/2147483648 -2465869327449/1073741824 -314440792053/134217728 866632362951/2147483648 6407940706407/1073741824 -2350337754171/536870912 -9393947094045/2147483648 -622131216117/134217728 4669719976197/1073741824 15235614054825/2147483648 9719928188607/1073741824 706532137599/2147483648 4775683059171/2147483648 -1238246915763/2147483648 -23542009284069/2147483648 4369285978389/2147483648 -7757201195553/2147483648 -991234923201/536870912 523976947941/536870912 11985498317805/1073741824 2599248759213/268435456 -11196374921445/1073741824 -3814144252239/2147483648 -4498750343277/1073741824 1096638429129/1073741824 867277913343/268435456 15792757982865/2147483648 4342765938453/1073741824 1628946200301/536870912 -5048591741835/2147483648 -12206916886677/2147483648 -6935616596847/1073741824 4497642660531/1073741824 16964224772361/2147483648 -3102395702505/2147483648 -17533321886955/2147483648 -3269233452837/2147483648 1840962383127/536870912 13952402675451/2147483648 4763018943819/2147483648 -16007748466617/2147483648 3528875249679/2147483648
-349837373031/134217728 -3140411431683/2147483648 -8440627350063/2147483648 11824389932967/2147483648 -1273464372351/536870912 -2589212705385/2147483648 -1335865815777/1073741824 -681300583233/536870912 292026460245/268435456 10538563814949/1073741824 2095792320093/1073741824 360651461049/2147483648 -8244911702199/2147483648 -220806793695/2147483648 -2088870570261/1073741824 639968025675/134217728 -3904120094805/1073741824 -2171588064375/1073741824 -3663781621191/2147483648 -1602613045899/536870912 4432232236389/1073741824 6430987846467/268435456 2152587188583/536870912 -6077175902301/1073741824 338161063683/1073741824 -876111089793/1073741824 -3559044035601/2147483648 3026897598873/1073741824 -3756274761801/2147483648 438627742083/536870912 -3381503688351/536870912 6091969305957/1073741824 117299758401/16777216 913062824397/536870912 2143809352689/2147483648 2180811776295/1073741824 151993387593/134217728 -2008333565145/2147483648 2799252916383/1073741824 2316525176253/1073741824 -5250550921407/2147483648 2748873466917/1073741824 1462008819951/268435456 5942458432641/2147483648 525771847119/1073741824 -7921749782043/2147483648 -5555754157245/1073741824 1100995875297/1073741824 2543020360725/1073741824 1013231062653/1073741824 2301977119959/2147483648 3291107644575/2147483648 -1671895593933/1073741824 -1082861195553/536870912 2024773060905/536870912 15798599635359/2147483648 1353428082507/536870912 4657824920511/1073741824 275913820929/536870912 -596384086323/1073741824 5778248545191/1073741824 1727235816243/268435456 -8586203087565/1073741824 -814483815207/2147483648 377237199207/134217728
-5281311603513/2147483648 -5288644268457/2147483648 -2919366786153/1073741824 7403199968577/2147483648 -297987623409/268435456 -1028694355125/1073741824 -4482644959707/2147483648 -144333959973/134217728 2290136702991/536870912 5617105384725/1073741824 -345658610391/268435456 -2673394466703/2147483648 -136506200973/67108864 1089617199/33554432 -1377696162165/2147483648 1082995916457/536870912 -370968283557/1073741824 -3939942487635/2147483648 -3799088209779/2147483648 -4800589653837/2147483648 412018466577/134217728 2152587188583/536870912 11531628871821/2147483648 -3083418190113/2147483648 -100734276333/134217728 -3232299423645/2147483648 -14717171601/1073741824 8774960354895/2147483648 -430077777297/1073741824 -589627320657/1073741824 -2018230755447/2147483648 183086576043/134217728 9008977939041/2147483648 193377553065/67108864 2329840465311/2147483648 -1639330276605/1073741824 -1279869923181/2147483648 -3551506435911/2147483648 954122209041/268435456 -828072921663/2147483648 -3753519188337/2147483648 1258703313387/2147483648 4895099910561/1073741824 220015157607/134217728 -408996676953/536870912 -1486256578977/1073741824 -12528889446207/2147483648 2152175442195/1073741824 3950592076941/2147483648 380809913403/536870912 6811915010517/2147483648 3090643355889/2147483648 -2763930066345/1073741824 -579780812649/268435456 5287821830187/2147483648 156182102439/33554432 2268236587773/536870912 5050955339649/1073741824 2684644577325/1073741824 -890149508301/536870912 6055644843675/2147483648 16562540681637/2147483648 -8830803725085/1073741824 -211692574065/536870912 -63765142083/1073741824
984642130257/536870912 1074429392523/1073741824 1022933350875/1073741824 -12301482768621/2147483648 1600038785991/1073741824 -133634100321/1073741824 1088296907535/536870912 1660977536271/1073741824 -2919700982991/2147483648 -3275611235253/536870912 1894479171669/2147483648 185562881673/134217728 4199066086557/1073741824 645304572783/536870912 331409556219/268435456 -9283608322329/2147483648 1529375494569/1073741824 -776828901375/2147483648 2311891739757/2147483648 513766025853/536870912 -7004418495051/2147483648 -6077175902301/1073741824 -3083418190113/2147483648 6630356723343/1073741824 3704038369281/2147483648 1467591604263/1073741824 1010658182703/536870912 -1272521037555/1073741824 2617005254415/2147483648 441507185337/268435456 4252418376327/1073741824 -5071854531/2097152 -320258188083/67108864 -2762763232761/1073741824 -275626796763/536870912 -778211502327/2147483648 2874266237067/1073741824 7742470107771/2147483648 -686699408523/2147483648 334406774481/2147483648 1587061295343/1073741824 -390547226655/2147483648 -4889813893461/2147483648 -2627950988649/2147483648 6863608185165/2147483648 2037003844749/1073741824 -501205709697/2147483648 -783705633315/1073741824 -398333029851/268435456 -569046568827/268435456 -4098389156619/2147483648 -3436073486979/2147483648 902818818981/1073741824 8441737506939/2147483648 490891284693/268435456 -2174076693693/2147483648 -3664837085667/2147483648 980365120629/536870912 -1632406317165/2147483648 1640239819659/2147483648 -5989315496619/2147483648 -1724284588797/1073741824 -7382666610915/2147483648 5020270589055/2147483648 -1906784844231/1073741824
3291437248839/2147483648 4101819464523/2147483648 -175075305789/2147483648 -3423421463109/2147483648 267487028415/1073741824 167944626159/1073741824 6385823025987/2147483648 567291383601/1073741824 2740292772435/2147483648 -673936243197/268435456 -803334345411/1073741824 935961272841/536870912 628358820219/1073741824 1837496473515/1073741824 -621791279067/2147483648 -1803048537429/2147483648 233448265101/536870912 -1147706843313/2147483648 3348365209983/1073741824 -665630797323/2147483648 -2465869327449/1073741824 338161063683/1073741824 -100734276333/134217728 3704038369281/2147483648 9731840622459/2147483648 -308217318591/1073741824 1001064576597/2147483648 1600130389227/2147483648 -39790270773/134217728 -1096152457239/1073741824 -4306481844111/2147483648 1573695334401/2147483648 -2591958085845/2147483648 -2941565929887/1073741824 -478200832923/1073741824 -485140702119/536870912 1093327994403/536870912 411590900073/134217728 2828674663281/2147483648 4072117897389/2147483648 -1090274130495/2147483648 -529660316853/2147483648 4722931794831/2147483648 -421025166987/2147483648 6918251800293/2147483648 -4562268785355/2147483648 -7458219773607/2147483648 -1100340083235/1073741824 -114744393003/536870912 -2793860922369/1073741824 599894811189/1073741824 -7916941412121/2147483648 5320502014659/2147483648 1045566158091/268435456 3318932558553/2147483648 2620578006993/1073741824 -2070539183523/1073741824 -5420816596725/2147483648 228622421823/1073741824 -1474005987369/2147483648 1538338824747/2147483648 -8209998139293/2147483648 1169217861825/1073741824 1128324435123/2147483648 790080225471/536870912
9257625261/67108864 821808058623/1073741824 195583168239/536870912 -1575680729259/536870912 927129213753/2147483648 -277469848335/1073741824 -255755330517/2147483648 294033748509/268435456 -5697951577467/2147483648 -3412169567181/1073741824 762771739371/268435456 775708904139/1073741824 873923571795/536870912 782649578331/2147483648 -151180898301/1073741824 -1064786801667/536870912 5782645623/67108864 -649576767987/2147483648 372450751383/536870912 2824315673883/2147483648 -314440792053/134217728 -876111089793/1073741824 -3232299423645/2147483648 1467591604263/1073741824 -308217318591/1073741824 671118641433/268435456 48291083961/1073741824 -6419599301157/2147483648 149469974523/134217728 3083895444645/2147483648 185610180267/1073741824 -389569962483/268435456 -7397859403101/2147483648 -1479088560285/1073741824 1742370239055/2147483648 2650138502769/2147483648 1006237872957/536870912 2490326027475/1073741824 -484097601165/2147483648 1759815251493/2147483648 3093484585167/2147483648 -428769421911/1073741824 -6625092891837/2147483648 -635758168203/2147483648 4486025002977/2147483648 2612880110577/2147483648 55941731793/67108864 -3938417122335/2147483648 -574558913517/1073741824 -1415452612545/536870912 -1075501856151/268435456 1281761834325/1073741824 -390533318817/536870912 2333673562485/2147483648 2853337176381/1073741824 -308324628273/536870912 -2031410980305/2147483648 4372001685435/2147483648 -1723627512291/2147483648 2878219152651/2147483648 -202431590817/268435456 -1016894141061/1073741824 -219811748805/134217728 3569295563007/2147483648 -1303969590711/2147483648
150095389413/268435456 579364016559/1073741824 1088163115059/2147483648 -3714473425473/2147483648 -48677785221/268435456 -616111303011/1073741824 3038040021585/2147483648 2739287768859/2147483648 -944982374247/2147483648 -823777178751/536870912 115146219777/134217728 -67995743205/1073741824 376020517365/536870912 254939484645/1073741824 288582240033/1073741824 -2371427473707/2147483648 -679577510487/1073741824 -424263654651/2147483648 -5255756589/33554432 -245480152359/536870912 866632362951/2147483648 -3559044035601/2147483648 -14717171601/1073741824 1010658182703/536870912 1001064576597/2147483648 48291083961/1073741824 794516028699/536870912 -571559411829/1073741824 -1209421290183/2147483648 1672782787995/2147483648 5613883023/8388608 -924278019561/2147483648 -1058377876059/1073741824 -416906503425/2147483648 -30543295089/2147483648 -65565949017/2147483648 1161676270167/1073741824 423262502595/1073741824 -212744494509/1073741824 12732401523/33554432 449365909089/2147483648 2600115202503/2147483648 540251740791/536870912 280984349073/2147483648 -1885960328979/2147483648 2549598085875/2147483648 41542068453/536870912 -484043166069/2147483648 -489801455217/536870912 285896060673/2147483648 -353739856635/2147483648 -21585079911/134217728 391952302281/1073741824 2818512742101/2147483648 1966758858105/2147483648 -43919299521/536870912 -740668467/536870912 1854098741661/2147483648 -2424416122917/2147483648 584164731591/1073741824 -992665915305/2147483648 1558109769837/1073741824 -1708382803875/1073741824 407202332697/1073741824 -2016096887565/2147483648
-158421687441/134217728 -839140486215/268435456 -5173807602705/2147483648 13261662720735/2147483648 -879599418207/2147483648 -314928351111/2147483648 -1295342360805/536870912 -6419159638641/2147483648 15662668479555/2147483648 14404622678283/2147483648 -120232486449/33554432 -104238191661/2147483648 -4225485297153/2147483648 -629396396055/1073741824 -811064693817/2147483648 10885434209403/2147483648 -284052349077/2147483648 -131907005457/268435456 -7342563329229/2147483648 -237968442657/67108864 6407940706407/1073741824 3026897598873/1073741824 8774960354895/2147483648 -1272521037555/1073741824 1600130389227/2147483648 -6419599301157/2147483648 -571559411829/1073741824 10554434059977/1073741824 -1799008647621/1073741824 -1769882787159/536870912 -3151203425769/2147483648 9044971858689/2147483648 16294799694849/2147483648 1883952216657/536870912 -3504085248087/2147483648 -48547889325/67108864 -236998953573/134217728 -3331417401807/536870912 3074450262081/1073741824 -2652317713173/1073741824 -4214027995185/2147483648 -3750630089703/2147483648 7830180094215/1073741824 11514127238301/2147483648 -8069325792231/2147483648 -7046300462313/2147483648 -8891864878269/2147483648 11156937807015/2147483648 1887831664815/536870912 10477115280159/2147483648 13825820635401/2147483648 -2191672282143/1073741824 777791881533/2147483648 -1902866660619/1073741824 -5457905474265/1073741824 1136716198077/268435456 8463399616809/2147483648 -1450556087541/1073741824 -943095834849/2147483648 -8229877360767/2147483648 4672150609053/2147483648 1806717778455/268435456 1186952995203/2147483648 -4144047179469/1073741824 1599670170033/1073741824
911903288631/2147483648 204692025171/1073741824 -160737139005/2147483648 -1003887894315/2147483648 1505569651341/2147483648 2564069295477/2147483648 353299075617/1073741824 809819940711/2147483648 -434768945997/1073741824 -806638748421/536870912 -776524687197/2147483648 -256552331733/536870912 1696962176553/1073741824 1329927877125/2147483648 1297558159749/2147483648 -2085552163455/1073741824 8219657304255/2147483648 -1150995936483/1073741824 906442792485/536870912 740884217481/536870912 -2350337754171/536870912 -3756274761801/2147483648 -430077777297/1073741824 2617005254415/2147483648 -39790270773/134217728 149469974523/134217728 -1209421290183/2147483648 -1799008647621/1073741824 1645427453253/268435456 944477687133/1073741824 3235078239231/2147483648 -1681785481641/2147483648 -1685688367071/2147483648 -4262218256889/2147483648 334894383591/536870912 59203399521/1073741824 -2460694390767/2147483648 4513153456791/2147483648 -101321905515/1073741824 -85883639907/268435456 3574545053871/2147483648 -4456196313897/2147483648 -13995665457465/2147483648 -4677144946725/2147483648 22244259401811/2147483648 2251004049567/1073741824 -3348978977817/536870912 1871117388189/2147483648 770062967529/1073741824 -6632433867681/2147483648 -1510878926685/2147483648 1160420712237/536870912 -5014160607309/2147483648 82318712721/2147483648 2146073148423/2147483648 -910529975805/2147483648 -580364399547/536870912 14821442958837/2147483648 4970802730191/2147483648 2293871286345/2147483648 -10704936248847/2147483648 -5298256474641/2147483648 -18378029247021/2147483648 5905591149465/2147483648 -2497858827615/1073741824
-78678586047/134217728 -52657892541/268435456 1178968166853/2147483648 -7549984590231/2147483648 1322429045985/2147483648 497241670323/2147483648 -763706660823/2147483648 1442310352155/1073741824 -7924962242823/2147483648 -1623845654721/1073741824 7977020991729/2147483648 996192929295/2147483648 3137446889235/1073741824 801821754711/2147483648 3363696707139/2147483648 -3084026239767/1073741824 -1534419726465/2147483648 -745347589773/2147483648 945385476543/1073741824 3256857693297/2147483648 -9393947094045/2147483648 438627742083/536870912 -589627320657/1073741824 441507185337/268435456 -1096152457239/1073741824 3083895444645/2147483648 1672782787995/2147483648 -1769882787159/536870912 944477687133/1073741824 10730779022853/2147483648 7446075192885/2147483648 -2883742688091/2147483648 -5158286444889/2147483648 -8196604889559/2147483648 732282946329/2147483648 187247096745/536870912 4667739001581/2147483648 8194258229541/2147483648 -2029567813077/2147483648 4423970318727/2147483648 1382853233403/1073741824 2684660923137/1073741824 -5746817300451/1073741824 -9809396605563/2147483648 2021805830121/1073741824 3739063839225/1073741824 1273032913191/268435456 -925183245495/2147483648 -2176440252069/1073741824 -5785467152163/2147483648 -599530276755/134217728 566819828475/1073741824 -87116856471/1073741824 4654184642973/2147483648 7869099247365/2147483648 -535142473347/536870912 -6414729371337/2147483648 2079380360025/536870912 3775689477915/2147483648 69526956393/33554432 -1479043884927/536870912 2100281674569/536870912 -13839010789737/2147483648 1749722057949/536870912 -5173926238623/2147483648
545023922145/2147483648 -2067222615741/1073741824 811114601607/1073741824 -976826630697/268435456 362095830177/134217728 3616916612403/2147483648 -2961653303451/2147483648 -1283795181315/2147483648 -3201727026591/1073741824 -2437910858703/536870912 2347612304403/2147483648 -300983157099/1073741824 5099698599099/1073741824 161562622917/1073741824 5324967980685/2147483648 -8256740527137/2147483648 4453678615173/2147483648 3238820307087/2147483648 -321021655323/2147483648 2742100567257/1073741824 -622131216117/134217728 -3381503688351/536870912 -2018230755447/2147483648 4252418376327/1073741824 -4306481844111/2147483648 185610180267/1073741824 5613883023/8388608 -3151203425769/2147483648 3235078239231/2147483648 7446075192885/2147483648 23213409881715/2147483648 -7836219184227/2147483648 -733113764937/268435456 -6443357215113/2147483648 -5438475677151/2147483648 -1412823493011/1073741824 -1648790233377/2147483648 3655839561549/1073741824 -5396867457039/2147483648 -952124563743/536870912 842135389875/536870912 449584031643/2147483648 -9293440339761/1073741824 -1544331489711/268435456 -1566578627919/2147483648 7178544136209/2147483648 19931742439263/2147483648 1271504275347/1073741824 -6712058285505/2147483648 1164304378611/2147483648 -1292729092089/2147483648 -2088876385335/1073741824 2333826148197/2147483648 429146813175/536870912 -4719798002013/2147483648 -1217643760101/268435456 -7294739098797/2147483648 -2749559119929/2147483648 1612997174961/2147483648 437365725999/536870912 -10157291330817/2147483648 686123772633/1073741824 136999636617/536870912 2385867676419/1073741824 -6320047145049/2147483648
-1107047618283/2147483648 -862017864393/1073741824 -1254811161861/1073741824 12419644007589/2147483648 -979320816141/536870912 -143662139121/268435456 87956616855/536870912 -531357039897/1073741824 7529909312793/2147483648 3364945622859/536870912 -931359085467/1073741824 -1994285463759/2147483648 -3677121507945/2147483648 -1993770366663/2147483648 -899586180141/1073741824 4604856758529/1073741824 -826163278743/536870912 -663970821483/1073741824 -2921702788167/2147483648 -2453752599747/1073741824 4669719976197/1073741824 6091969305957/1073741824 183086576043/134217728 -5071854531/2097152 1573695334401/2147483648 -389569962483/268435456 -924278019561/2147483648 9044971858689/2147483648 -1681785481641/2147483648 -2883742688091/2147483648 -7836219184227/2147483648 11720230239585/2147483648 179031072843/33554432 31252775385/16777216 -1783944016767/2147483648 3282273471741/2147483648 -183646418409/536870912 -8616256862109/2147483648 72094888263/134217728 1393037920881/2147483648 -2376311687583/2147483648 624735587619/2147483648 2820698852205/536870912 4594158828435/2147483648 378572647431/1073741824 -3854596112247/2147483648 -9209940060375/2147483648 2900161020411/1073741824 5080269059691/2147483648 6727236786807/2147483648 1121045690715/536870912 -939417265083/2147483648 -56621804019/134217728 -2658072652161/2147483648 -3169992897675/2147483648 7140241874139/2147483648 2986595281137/2147483648 400824464289/268435456 -1146695403243/536870912 -217830288207/536870912 1211040144291/1073741824 5714794127415/2147483648 -1605652246005/1073741824 -4628041975707/2147483648 1456575399195/1073741824
-3241531238091/2147483648 -3315335137149/1073741824 -5554820603577/2147483648 21038929099335/2147483648 -101080556589/67108864 105202674909/268435456 -1842538431441/1073741824 -5563148199639/2147483648 12554366518425/2147483648 171944556201/16777216 -7086033905277/2147483648 -3812060620623/2147483648 -2251959488523/536870912 -1828966981149/1073741824 -994578658749/1073741824 3615304672269/536870912 -2417054726391/2147483648 -257456303613/2147483648 -3870423254973/1073741824 -7760607193935/2147483648 15235614054825/2147483648 117299758401/16777216 9008977939041/2147483648 -320258188083/67108864 -2591958085845/2147483648 -7397859403101/2147483648 -1058377876059/1073741824 16294799694849/2147483648 -1685688367071/2147483648 -5158286444889/2147483648 -733113764937/268435456 179031072843/33554432 22422295685721/2147483648 8843194879863/2147483648 -1167639163767/1073741824 292024294149/1073741824 -1916756592783/536870912 -8032826965803/1073741824 2838054325617/2147483648 -294588072087/134217728 -583791830439/268435456 -739646983179/1073741824 11913698999601/2147483648 8149667475777/2147483648 -3757050165183/1073741824 -1927626882411/1073741824 -1542144187635/536870912 666628928277/134217728 7092964219095/2147483648 2920704200163/536870912 15403633952487/2147483648 446923790139/2147483648 -1090358568351/2147483648 -8684094522063/2147483648 -413224703307/67108864 3761006053701/1073741824 7413671351391/2147483648 -1014707497659/2147483648 -54443243211/268435456 -5500909622025/2147483648 2200219723575/2147483648 13276050616821/2147483648 -358308572505/2147483648 -8974800226437/2147483648 981290373909/1073741824
-248794185046783708587373/186499595682745155584 -4086704888757/2147483648 -714140775879/536870912 2694444792147/536870912 -46960810622614456554080349/27601940161046283026432 -24976671251347119857889279/13800970080523141513216 -730141488699/536870912 -3209671632381/2147483648 7828975870695/2147483648 5459174628675/1073741824 -3626581134903/1073741824 -4567618534419/2147483648 -9141133377537/2147483648 -12412009764925782334024541/6900485040261570756608 -1966152820983/1073741824 8497272202017/2147483648 -2596934230832345926121187/3450242520130785378304 -727100961375348611280363/1725121260065392689152 -5159746437345/1073741824 -694053746605428041525865/215640157508174086144 9719928188607/1073741824 913062824397/536870912 193377553065/67108864 -2762763232761/1073741824 -2941565929887/1073741824 -1479088560285/1073741824 -416906503425/2147483648 1883952216657/536870912 -4262218256889/2147483648 -8196604889559/2147483648 -6443357215113/2147483648 31252775385/16777216 8843194879863/2147483648 29536230149449690318992789/3450242520130785378304 -129874640637/1073741824 1136241745065/2147483648 -6333613392087/2147483648 -3122892808389/536870912 3780375518769/2147483648 -236310596289/67108864 -580209025749/268435456 -1612395923727/1073741824 16957261021797/2147483648 14807864301033/2147483648 -12864560103573/2147483648 -3007539787941/1073741824 -11913374492895/2147483648 1122365728431/536870912 5163053895879/2147483648 7377368008587/1073741824 9487140493035/2147483648 6207569222487/2147483648 -3587254985139/1073741824 -1480974182277/268435456 -1117218209031/536870912 1497188891979/2147483648 16950779098209/2147483648 2599645718409/2147483648 -5916799414689/2147483648 -1182927268497/536870912 5672383661451/1073741824 1909242156837/1073741824 -195315732177/2147483648 -864386650881/268435456 929367702159/536870912
-365089895703/1073741824 2903143722759/2147483648 -256939859205/2147483648 185416186881/1073741824 -1232760626001/1073741824 -1641617307267/2147483648 -360109296105/2147483648 3101781594933/2147483648 -620773750839/2147483648 2548834658313/2147483648 91137589107/134217728 -489676084479/2147483648 -1010713797831/1073741824 68716916625/1073741824 -947276866833/2147483648 -143571123207/268435456 -493856533893/536870912 -494789989569/536870912 1496016188001/2147483648 873865186401/2147483648 706532137599/2147483648 2143809352689/2147483648 2329840465311/2147483648 -275626796763/536870912 -478200832923/1073741824 1742370239055/2147483648 -30543295089/2147483648 -3504085248087/2147483648 334894383591/536870912 732282946329/2147483648 -5438475677151/2147483648 -1783944016767/2147483648 -1167639163767/1073741824 -129874640637/1073741824 7385989428027/2147483648 463056789123/2147483648 3139822261401/2147483648 -2184738863865/2147483648 1100306481159/2147483648 1519189842999/1073741824 45479088999/67108864 1590537287529/1073741824 307990919073/536870912 -1169860335921/2147483648 2785270881219/1073741824 783527349231/536870912 -7194637056447/2147483648 -2869078024815/1073741824 1936083347721/2147483648 -4168246795623/1073741824 -2401680229359/1073741824 3654061336131/1073741824 -4372036540329/2147483648 -108746568471/268435456 6956859405441/2147483648 550589643027/268435456 35770099071/134217728 2416742745339/536870912 1442194469901/1073741824 1681017521619/1073741824 -1769044981563/2147483648 4158931043919/2147483648 -10190824049079/2147483648 266454156741/1073741824 -1047437030019/1073741824
784977668613/1073741824 374226091911/1073741824 839140140231/2147483648 488110583751/536870912 -1587746920449/2147483648 -441999957207/1073741824 177071567295/536870912 2239387911825/2147483648 -4769546142699/2147483648 28783700853/268435456 3678994651491/2147483648 -158805125019/1073741824 3595205367/134217728 -239346868809/268435456 -784289797833/2147483648 2149922150181/2147483648 -2868414629685/2147483648 503845663377/1073741824 -27306583251/16777216 15675921645/134217728 4775683059171/2147483648 2180811776295/1073741824 -1639330276605/1073741824 -778211502327/2147483648 -485140702119/536870912 2650138502769/2147483648 -65565949017/2147483648 -48547889325/67108864 59203399521/1073741824 187247096745/536870912 -1412823493011/1073741824 3282273471741/2147483648 292024294149/1073741824 1136241745065/2147483648 463056789123/2147483648 7138295451987/2147483648 981984096267/2147483648 -2523522119049/1073741824 -2781241129101/1073741824 -132520818945/2147483648 2580576983967/2147483648 727877970459/1073741824 -321558866229/536870912 1783361093025/1073741824 1362443118915/2147483648 2230647266913/2147483648 262622681793/268435456 -520311097083/1073741824 1374218963091/2147483648 1348399477569/1073741824 -109294167405/67108864 1980443858907/1073741824 -647995442403/2147483648 -2022771667509/2147483648 -1583292355347/1073741824 -250463797767/536870912 -1558588445301/2147483648 2946006204021/2147483648 -3868369327875/1073741824 1030485318591/536870912 -816997742277/536870912 -875449871631/2147483648 1164837312237/1073741824 -242315572593/268435456 -164804352291/1073741824
400632728853/1073741824 5136619734621/2147483648 -275986308909/1073741824 -624466990167/536870912 -2021475178977/2147483648 -2320109519745/2147483648 4230341022633/2147483648 4499407830447/2147483648 -904154797149/1073741824 -1191532592043/1073741824 3163402253049/1073741824 424966948449/268435456 3643247130495/2147483648 1487743062249/1073741824 -52622180457/2147483648 -2881730111745/2147483648 -1567332025347/536870912 -2008963268991/2147483648 422597927349/134217728 -364018621995/1073741824 -1238246915763/2147483648 151993387593/134217728 -1279869923181/2147483648 2874266237067/1073741824 1093327994403/536870912 1006237872957/536870912 1161676270167/1073741824 -236998953573/134217728 -2460694390767/2147483648 4667739001581/2147483648 -1648790233377/2147483648 -183646418409/536870912 -1916756592783/536870912 -6333613392087/2147483648 3139822261401/2147483648 981984096267/2147483648 13750450202451/2147483648 3366456129033/1073741824 5346464836407/2147483648 857262590235/268435456 1788060787479/2147483648 1290980192739/536870912 935580981291/2147483648 -1307331294603/2147483648 539128924611/1073741824 2372671405263/2147483648 -383061445233/2147483648 -7076674833231/2147483648 -186800902227/268435456 -11555088491469/2147483648 -13047572188113/2147483648 -769861646127/2147483648 503596428255/2147483648 7794195265215/2147483648 5403357741081/1073741824 8735365207731/2147483648 -1238094312087/1073741824 754771563573/536870912 -295386920463/134217728 3200171320221/2147483648 26432630853/1073741824 7213934724453/2147483648 -10261307963331/2147483648 458083502835/536870912 -414807027507/1073741824
98887609101/2147483648 1080114283641/2147483648 -688080074121/2147483648 -150901826157/16777216 4411617129573/2147483648 33791525715/67108864 5467003004325/2147483648 1648532644893/2147483648 -9281282176653/2147483648 -149654050959/16777216 939246110067/536870912 2211003823059/1073741824 7300240340133/2147483648 3540631428483/1073741824 2362170372873/2147483648 -13641588916755/2147483648 6054785712639/2147483648 -1659719385633/1073741824 12481496616033/2147483648 2630128865925/1073741824 -23542009284069/2147483648 -2008333565145/2147483648 -3551506435911/2147483648 7742470107771/2147483648 411590900073/134217728 2490326027475/1073741824 423262502595/1073741824 -3331417401807/536870912 4513153456791/2147483648 8194258229541/2147483648 3655839561549/1073741824 -8616256862109/2147483648 -8032826965803/1073741824 -3122892808389/536870912 -2184738863865/2147483648 -2523522119049/1073741824 3366456129033/1073741824 15623777823645/1073741824 4196928334527/2147483648 1757889178251/536870912 -781062300267/2147483648 271820155791/2147483648 -7348616089443/1073741824 -11695526500767/2147483648 16238772675315/2147483648 -3018255188211/2147483648 -1119339311745/2147483648 -4629631885677/2147483648 -3962788056255/1073741824 -6472572817923/1073741824 -4485340841073/1073741824 -7090059611043/2147483648 637705148031/536870912 683703451401/134217728 21264774639225/2147483648 -770132288535/2147483648 -6606285264681/2147483648 2287444862901/2147483648 11365991439435/2147483648 245484689757/1073741824 4774757292663/2147483648 -13608325285233/2147483648 -15300241045605/2147483648 3916301642487/536870912 527799421725/1073741824
-14630428170612265252032763/6900485040261570756608 174291010173/2147483648 -1282279882875/536870912 9138671836683/2147483648 -2849862709843502424464563/3450242520130785378304 -1400084867742938480711003/1725121260065392689152 -8163848109/33554432 -1768375323519/1073741824 11701794338139/2147483648 7808324394783/2147483648 -32610406293/16777216 1978019057625/2147483648 -263312750169/268435456 5879802431949373979852349/3450242520130785378304 -144389708481/134217728 11413350676911544092903137/6900485040261570756608 -1935683761260915596035299/6900485040261570756608 -29990177386523809668438769/13800970080523141513216 4409086786107/2147483648 -5972524670125354744646435/1725121260065392689152 4369285978389/2147483648 2799252916383/1073741824 954122209041/268435456 -686699408523/2147483648 2828674663281/2147483648 -484097601165/2147483648 -212744494509/1073741824 3074450262081/1073741824 -101321905515/1073741824 -2029567813077/2147483648 -5396867457039/2147483648 72094888263/134217728 2838054325617/2147483648 3780375518769/2147483648 1100306481159/2147483648 -2781241129101/1073741824 5346464836407/2147483648 4196928334527/2147483648 18646843242183/2147483648 -35959142331/2147483648 -2062653519291/1073741824 -3796012078851/2147483648 4578672138477/1073741824 7358984394939/2147483648 -858485059503/536870912 -701823443883/268435456 -17832503717325/2147483648 1206161791689/2147483648 688828228155/536870912 -4937330068737/2147483648 -2348942857227/2147483648 -142809619929/268435456 -5238375070869/2147483648 830453127633/1073741824 7982383778091/2147483648 6434734078989/1073741824 3133675164219/536870912 4556535004215/2147483648 102366702699/268435456 -3927560622879/1073741824 9031770915777/2147483648 13887020042025/2147483648 -20177960082255/2147483648 11437497567/1073741824 1096796746737/1073741824
-166817867751/536870912 3024219235023/2147483648 664071201993/2147483648 -2723982083739/1073741824 -254492403663/268435456 -669356887977/1073741824 2068089206253/2147483648 2187237572307/1073741824 -317093760351/268435456 -413536649397/536870912 6845687311137/2147483648 374196322743/1073741824 1170222198915/2147483648 1666228895751/2147483648 169432188129/1073741824 -774312243687/536870912 -1587875028399/1073741824 -1177070425665/1073741824 3305786881683/1073741824 2327038385001/2147483648 -7757201195553/2147483648 2316525176253/1073741824 -828072921663/2147483648 334406774481/2147483648 4072117897389/2147483648 1759815251493/2147483648 12732401523/33554432 -2652317713173/1073741824 -85883639907/268435456 4423970318727/2147483648 -952124563743/536870912 1393037920881/2147483648 -294588072087/134217728 -236310596289/67108864 1519189842999/1073741824 -132520818945/2147483648 857262590235/268435456 1757889178251/536870912 -35959142331/2147483648 9630548090757/2147483648 2215046913/8388608 763147089801/268435456 59830778919/536870912 -538202295837/134217728 7789154436183/2147483648 590338013319/1073741824 -160169521473/268435456 -4121436887241/2147483648 -93924438633/134217728 -4614187798275/1073741824 -63438034197/16777216 -641720778183/2147483648 209120480643/536870912 2822703241905/1073741824 13263709528899/2147483648 2301121942047/1073741824 -6393586371699/2147483648 2839891814739/1073741824 3480749251557/2147483648 2312490370179/1073741824 202281898263/536870912 232069506063/268435456 -7826333039115/2147483648 4589038093221/2147483648 -183157426779/2147483648
1737339506517/2147483648 1146781316493/1073741824 2322772384965/2147483648 -479287143135/268435456 1005397226481/2147483648 904848761817/2147483648 -282117029055/2147483648 1340507234151/1073741824 -623107729131/268435456 -4897131581469/2147483648 637235386119/268435456 220311973023/1073741824 4680522775119/2147483648 16401860421/2147483648 71654986155/134217728 -424131358797/268435456 32366491413/134217728 1045096116513/2147483648 169509858105/536870912 107801679183/67108864 -991234923201/536870912 -5250550921407/2147483648 -3753519188337/2147483648 1587061295343/1073741824 -1090274130495/2147483648 3093484585167/2147483648 449365909089/2147483648 -4214027995185/2147483648 3574545053871/2147483648 1382853233403/1073741824 842135389875/536870912 -2376311687583/2147483648 -583791830439/268435456 -580209025749/268435456 45479088999/67108864 2580576983967/2147483648 1788060787479/2147483648 -781062300267/2147483648 -2062653519291/1073741824 2215046913/8388608 1174335606333/536870912 566622078657/2147483648 -4464098030229/1073741824 -2734093225047/2147483648 4948787807913/2147483648 5975284485915/2147483648 4715513459121/2147483648 -2408724761175/2147483648 -1032619723623/2147483648 -4418032812033/2147483648 -722288206263/268435456 2517827902683/2147483648 -49363407489/2147483648 56391690339/67108864 -1457977347645/2147483648 -1403029633095/1073741824 -5447453128713/2147483648 398785713147/268435456 -1317722255049/1073741824 4225578637551/2147483648 -8610613202763/2147483648 227018206209/2147483648 208825001331/1073741824 505225008675/1073741824 -3885992426601/2147483648
-370712559057/1073741824 1039445016303/1073741824 157493101683/268435456 -1412726382657/1073741824 -3969937152921/2147483648 -1304930623545/1073741824 1379363914809/2147483648 2575070454027/1073741824 -2742462813219/1073741824 863209845981/2147483648 6155139243951/2147483648 -1229457851145/2147483648 -251610221625/536870912 209314190271/1073741824 1666194940143/2147483648 -1021486486773/2147483648 -7264022780247/2147483648 -490070674641/2147483648 537947017575/1073741824 111261448815/2147483648 523976947941/536870912 2748873466917/1073741824 1258703313387/2147483648 -390547226655/2147483648 -529660316853/2147483648 -428769421911/1073741824 2600115202503/2147483648 -3750630089703/2147483648 -4456196313897/2147483648 2684660923137/1073741824 449584031643/2147483648 624735587619/2147483648 -739646983179/1073741824 -1612395923727/1073741824 1590537287529/1073741824 727877970459/1073741824 1290980192739/536870912 271820155791/2147483648 -3796012078851/2147483648 763147089801/268435456 566622078657/2147483648 1621094806671/268435456 746847502761/1073741824 -1304016351711/536870912 -1778094874593/2147483648 128893581825/67108864 4139546214195/2147483648 -3240039731163/2147483648 -2590082632287/2147483648 -1022746471461/1073741824 -2644595846865/1073741824 1848816883725/1073741824 342510634521/2147483648 439788785247/2147483648 7586732260791/2147483648 3632531834985/2147483648 -3802687384539/2147483648 743557280079/268435456 -281437797615/536870912 3224925508101/1073741824 -797020396695/2147483648 12221760189873/2147483648 -7710674830293/2147483648 90209273511/268435456 -632689611063/536870912
-2021801618811/2147483648 -62315703147/536870912 -3754338488361/2147483648 11204231668743/2147483648 -3418102058847/1073741824 -7234760118423/2147483648 1681741118277/2147483648 -579476249121/1073741824 8467465724823/1073741824 1021458180885/134217728 -3810189921357/1073741824 -1435534387719/2147483648 -12329617329561/2147483648 -2236359240975/2147483648 -6018810544233/2147483648 2916292078131/536870912 -4148119481655/1073741824 -859661426625/536870912 -1839544099719/536870912 -5814601611393/1073741824 11985498317805/1073741824 1462008819951/268435456 4895099910561/1073741824 -4889813893461/2147483648 4722931794831/2147483648 -6625092891837/2147483648 540251740791/536870912 7830180094215/1073741824 -13995665457465/2147483648 -5746817300451/1073741824 -9293440339761/1073741824 2820698852205/536870912 11913698999601/2147483648 16957261021797/2147483648 307990919073/536870912 -321558866229/536870912 935580981291/2147483648 -7348616089443/1073741824 4578672138477/1073741824 59830778919/536870912 -4464098030229/1073741824 746847502761/1073741824 40106294077353/2147483648 4210382170191/536870912 -1111080747117/134217728 -6260975978673/1073741824 -5006878708455/536870912 1459243800111/1073741824 3543899868477/1073741824 12571446367545/2147483648 12122788914207/2147483648 -534489876285/536870912 -1890920449203/2147483648 -872012855961/536870912 287096021589/268435456 6420227426433/1073741824 16760765669469/2147483648 -1129780480215/1073741824 -3126320037231/1073741824 -1792099137837/536870912 20378634923991/2147483648 8477095738821/2147483648 2469384515397/2147483648 -5107736577531/1073741824 2266976464191/536870912
-318471704613/1073741824 -638124302433/1073741824 -4056027136683/2147483648 6812853571647/2147483648 -2536224776409/2147483648 -4026371662737/2147483648 -577688100453/2147483648 -675119099217/536870912 6930182257575/2147483648 7478521439157/2147483648 -446305487475/268435456 341565012597/2147483648 -2928059169525/1073741824 -64454083923/1073741824 -2375710198185/1073741824 9985763898537/2147483648 -2788532674407/2147483648 -300565914723/536870912 -10787095961133/2147483648 -4783378468293/1073741824 2599248759213/268435456 5942458432641/2147483648 220015157607/134217728 -2627950988649/2147483648 -421025166987/2147483648 -635758168203/2147483648 280984349073/2147483648 11514127238301/2147483648 -4677144946725/2147483648 -9809396605563/2147483648 -1544331489711/268435456 4594158828435/2147483648 8149667475777/2147483648 14807864301033/2147483648 -1169860335921/2147483648 1783361093025/1073741824 -1307331294603/2147483648 -11695526500767/2147483648 7358984394939/2147483648 -538202295837/134217728 -2734093225047/2147483648 -1304016351711/536870912 4210382170191/536870912 7620254413611/536870912 -3329430452043/536870912 -8388435520839/2147483648 -1739917492191/268435456 2449297150437/1073741824 6386503017801/2147483648 11841275385495/2147483648 9161901198651/2147483648 3248330475471/2147483648 -1009788822171/1073741824 -6344249489955/2147483648 -4217815815495/1073741824 242089265733/67108864 1041721801203/134217728 -3940210389345/2147483648 -10374842904969/2147483648 -7425864933129/2147483648 11671733789325/2147483648 8543231596545/2147483648 1597414446933/536870912 -4799249781393/1073741824 5342697836547/2147483648
3900169774977/2147483648 3871032646005/2147483648 -1045961193921/2147483648 -4981257122637/1073741824 281856871227/1073741824 1049690613801/1073741824 6436839340089/2147483648 5650439342175/2147483648 -885087235749/536870912 -4120562494533/1073741824 -863465449929/1073741824 165675151653/2147483648 5263483821417/2147483648 1142089367373/536870912 1083597168021/1073741824 -1360343351493/268435456 6866400537429/1073741824 -7708223154219/2147483648 11107342757259/2147483648 3756569213013/1073741824 -11196374921445/1073741824 525771847119/1073741824 -408996676953/536870912 6863608185165/2147483648 6918251800293/2147483648 4486025002977/2147483648 -1885960328979/2147483648 -8069325792231/2147483648 22244259401811/2147483648 2021805830121/1073741824 -1566578627919/2147483648 378572647431/1073741824 -3757050165183/1073741824 -12864560103573/2147483648 2785270881219/1073741824 1362443118915/2147483648 539128924611/1073741824 16238772675315/2147483648 -858485059503/536870912 7789154436183/2147483648 4948787807913/2147483648 -1778094874593/2147483648 -1111080747117/134217728 -3329430452043/536870912 28988377999683/1073741824 347466406131/268435456 -18582096187515/1073741824 -332078883759/1073741824 2148665694189/1073741824 -9033667448295/1073741824 -2056327359753/1073741824 1530124451325/536870912 -7556808231789/2147483648 1327574503965/536870912 18494653317129/2147483648 1370440365591/536870912 -10038347432097/2147483648 17206585045149/1073741824 15529180374201/2147483648 1051908060735/268435456 -7539816431985/1073741824 -20275063651785/2147483648 -41933179310007/2147483648 15404697577401/2147483648 -4932906771207/2147483648
1564617613125/2147483648 2518486846797/2147483648 1946571506619/1073741824 -2390690889051/2147483648 83744213667/536870912 648429885075/1073741824 432392230365/2147483648 4787320108329/2147483648 -1628239210227/536870912 -2372903292513/2147483648 6443617597287/2147483648 -1164191506311/2147483648 1305172420149/536870912 -1376016796857/2147483648 1516921253733/1073741824 -595521109149/268435456 -1393251958953/2147483648 352875214983/536870912 262526024469/1073741824 3473197135377/2147483648 -3814144252239/2147483648 -7921749782043/2147483648 -1486256578977/1073741824 2037003844749/1073741824 -4562268785355/2147483648 2612880110577/2147483648 2549598085875/2147483648 -7046300462313/2147483648 2251004049567/1073741824 3739063839225/1073741824 7178544136209/2147483648 -3854596112247/2147483648 -1927626882411/1073741824 -3007539787941/1073741824 783527349231/536870912 2230647266913/2147483648 2372671405263/2147483648 -3018255188211/2147483648 -701823443883/268435456 590338013319/1073741824 5975284485915/2147483648 128893581825/67108864 -6260975978673/1073741824 -8388435520839/2147483648 347466406131/268435456 3380369489865/536870912 10183200081159/2147483648 -1289177005065/1073741824 -2879055782349/2147483648 -5798517400935/2147483648 -8125444425477/2147483648 5782413125361/2147483648 -81221106567/134217728 2088123175059/2147483648 -495035325909/536870912 -2637794638833/1073741824 -6864580718763/2147483648 8090036850957/2147483648 -1955550642657/2147483648 6723456373887/2147483648 -14921099944887/2147483648 3831249292791/1073741824 -3632986363305/1073741824 919453759953/1073741824 -9093210812073/2147483648
857850272547/1073741824 -410432773311/268435456 1712437854711/536870912 -10628177649639/2147483648 4015725050403/1073741824 2969486871633/1073741824 -1638805878495/536870912 -769534766757/1073741824 -9218317420005/1073741824 -2433541923837/536870912 6822152946399/1073741824 2548836977697/2147483648 9212686498923/2147483648 -4786389710391/2147483648 1216418340867/536870912 -3627826504557/2147483648 -4136189944173/1073741824 13179754354677/2147483648 -4195543675233/2147483648 10359071048487/2147483648 -4498750343277/1073741824 -5555754157245/1073741824 -12528889446207/2147483648 -501205709697/2147483648 -7458219773607/2147483648 55941731793/67108864 41542068453/536870912 -8891864878269/2147483648 -3348978977817/536870912 1273032913191/268435456 19931742439263/2147483648 -9209940060375/2147483648 -1542144187635/536870912 -11913374492895/2147483648 -7194637056447/2147483648 262622681793/268435456 -383061445233/2147483648 -1119339311745/2147483648 -17832503717325/2147483648 -160169521473/268435456 4715513459121/2147483648 4139546214195/2147483648 -5006878708455/536870912 -1739917492191/268435456 -18582096187515/1073741824 10183200081159/2147483648 73642098128823/2147483648 -4759629555507/2147483648 -6370835102175/1073741824 1001462064147/536870912 -6345076039605/2147483648 -5588976088083/1073741824 17998358826393/2147483648 2047023326295/1073741824 -20211910076895/2147483648 -11128114747941/1073741824 -21152980577883/2147483648 -40448160257655/2147483648 -2031830823195/1073741824 3481352425167/2147483648 -875492933955/268435456 -5489576085/8388608 29133801556113/1073741824 -271581219567/134217728 -1888935520803/2147483648
-3305345004969/2147483648 -7867781582859/2147483648 -455674294233/536870912 2488290703485/2147483648 242051181609/536870912 239912022153/1073741824 -2725076423577/1073741824 -2254192147263/1073741824 3447500972955/1073741824 6805067127495/2147483648 -1142811660003/1073741824 -1860136376991/2147483648 -303538587063/1073741824 -376134558909/536870912 1779942334827/2147483648 2294218698939/1073741824 3860800315047/2147483648 -1423826065887/2147483648 -6902745262203/2147483648 -3525778874685/2147483648 1096638429129/1073741824 1100995875297/1073741824 2152175442195/1073741824 -783705633315/1073741824 -1100340083235/1073741824 -3938417122335/2147483648 -484043166069/2147483648 11156937807015/2147483648 1871117388189/2147483648 -925183245495/2147483648 1271504275347/1073741824 2900161020411/1073741824 666628928277/134217728 1122365728431/536870912 -2869078024815/1073741824 -520311097083/1073741824 -7076674833231/2147483648 -4629631885677/2147483648 1206161791689/2147483648 -4121436887241/2147483648 -2408724761175/2147483648 -3240039731163/2147483648 1459243800111/1073741824 2449297150437/1073741824 -332078883759/1073741824 -1289177005065/1073741824 -4759629555507/2147483648 13983607543989/2147483648 3124212114243/2147483648 6075025373697/1073741824 9590379014001/2147483648 -1795751639925/2147483648 -907589161893/2147483648 -3643521970689/2147483648 -5233826506227/2147483648 -404204312535/1073741824 2694233392023/1073741824 2418582129273/1073741824 1634055938973/1073741824 -4950337824033/2147483648 234090084411/268435456 5071937367405/1073741824 -3062996027187/1073741824 -187343352855/2147483648 -273288661191/2147483648
-1234683915345/2147483648 -1682623093983/2147483648 -2801302491561/2147483648 8185609627389/2147483648 -2133958401627/2147483648 -116512964469/268435456 -1256174365203/1073741824 -883344983889/1073741824 6999140183211/2147483648 2317368662991/536870912 -3944725331955/2147483648 -888716166543/2147483648 -2159036159541/1073741824 -1368798974379/2147483648 -846072368031/1073741824 2883723856311/1073741824 286394989545/2147483648 -1967860665513/2147483648 -1469053498161/1073741824 -354699641139/268435456 867277913343/268435456 2543020360725/1073741824 3950592076941/2147483648 -398333029851/268435456 -114744393003/536870912 -574558913517/1073741824 -489801455217/536870912 1887831664815/536870912 770062967529/1073741824 -2176440252069/1073741824 -6712058285505/2147483648 5080269059691/2147483648 7092964219095/2147483648 5163053895879/2147483648 1936083347721/2147483648 1374218963091/2147483648 -186800902227/268435456 -3962788056255/1073741824 688828228155/536870912 -93924438633/134217728 -1032619723623/2147483648 -2590082632287/2147483648 3543899868477/1073741824 6386503017801/2147483648 2148665694189/1073741824 -2879055782349/2147483648 -6370835102175/1073741824 3124212114243/2147483648 1618336244805/536870912 1706831848689/2147483648 1893930157185/1073741824 1751668443513/1073741824 -1929036804597/1073741824 -4354369977651/2147483648 -906445975509/1073741824 5984464500699/2147483648 1342341279519/536870912 1585159490139/536870912 441525058869/2147483648 -437502815121/536870912 1409387631333/2147483648 3279367174983/2147483648 -5826873675033/2147483648 -860241725871/536870912 369060625125/536870912
-308899289991/536870912 -229098391965/67108864 483027422193/2147483648 2684190644583/1073741824 -454621647921/2147483648 -24031699485/33554432 -948996896931/536870912 -4917152249049/2147483648 226285524369/134217728 6494201991831/2147483648 -2703557262933/1073741824 -3710876713683/2147483648 -5137778090055/2147483648 -5031970444383/2147483648 -27709424805/134217728 4166691934725/1073741824 -13399155459/67108864 1366907999499/1073741824 -14264486287461/2147483648 -5429634551151/2147483648 15792757982865/2147483648 1013231062653/1073741824 380809913403/536870912 -569046568827/268435456 -2793860922369/1073741824 -1415452612545/536870912 285896060673/2147483648 10477115280159/2147483648 -6632433867681/2147483648 -5785467152163/2147483648 1164304378611/2147483648 6727236786807/2147483648 2920704200163/536870912 7377368008587/1073741824 -4168246795623/1073741824 1348399477569/1073741824 -11555088491469/2147483648 -6472572817923/1073741824 -4937330068737/2147483648 -4614187798275/1073741824 -4418032812033/2147483648 -1022746471461/1073741824 12571446367545/2147483648 11841275385495/2147483648 -9033667448295/1073741824 -5798517400935/2147483648 1001462064147/536870912 6075025373697/1073741824 1706831848689/2147483648 26106954584211/2147483648 1800353756793/268435456 -187342340607/268435456 530853681357/2147483648 -9818816241303/2147483648 -14493527331285/2147483648 -3935002979739/1073741824 9949045953087/2147483648 -6963583225203/2147483648 -7604361688203/2147483648 -1262501943813/536870912 2051506600629/536870912 1919644480563/2147483648 14783885315001/2147483648 -6872964253203/2147483648 243571511163/134217728
916261016013/2147483648 -6706065747669/2147483648 -525169084323/268435456 6074029940607/2147483648 1232939055315/2147483648 1471090755699/2147483648 159894899853/2147483648 -2659494901017/1073741824 9794437540443/2147483648 7887459579939/2147483648 -1454304295653/268435456 -3716403893775/2147483648 -3669252431643/1073741824 -129843310785/134217728 -1904979012237/2147483648 6881354021271/2147483648 4878245501013/2147483648 389447483661/1073741824 -4402054409745/1073741824 -4096198517241/2147483648 4342765938453/1073741824 2301977119959/2147483648 6811915010517/2147483648 -4098389156619/2147483648 599894811189/1073741824 -1075501856151/268435456 -353739856635/2147483648 13825820635401/2147483648 -1510878926685/2147483648 -599530276755/134217728 -1292729092089/2147483648 1121045690715/536870912 15403633952487/2147483648 9487140493035/2147483648 -2401680229359/1073741824 -109294167405/67108864 -13047572188113/2147483648 -4485340841073/1073741824 -2348942857227/2147483648 -63438034197/16777216 -722288206263/268435456 -2644595846865/1073741824 12122788914207/2147483648 9161901198651/2147483648 -2056327359753/1073741824 -8125444425477/2147483648 -6345076039605/2147483648 9590379014001/2147483648 1893930157185/1073741824 1800353756793/268435456 26579623773255/2147483648 -5015138687823/2147483648 3522083126607/2147483648 -1629304827849/536870912 -13785090598173/2147483648 101592246915/2147483648 5408148921303/2147483648 -4859620358613/1073741824 1351013321109/536870912 -58037425479/16777216 5454967954857/2147483648 -7329990666009/2147483648 14119042171971/2147483648 -6179253721743/2147483648 2031421882593/1073741824
-1351463448795/1073741824 13701697275/1073741824 -3393200001/33554432 776912671065/536870912 -4332064146351/2147483648 -2874286065603/2147483648 -214500783789/134217728 3278967254025/2147483648 -349057412301/268435456 629033296749/268435456 2774704808583/2147483648 -2067508743429/1073741824 -2107778147505/1073741824 -2100483590133/2147483648 -784324494651/2147483648 64011826659/134217728 -177580736289/268435456 -607868701941/536870912 -3928274893893/2147483648 -264072088245/2147483648 1628946200301/536870912 3291107644575/2147483648 3090643355889/2147483648 -3436073486979/2147483648 -7916941412121/2147483648 1281761834325/1073741824 -21585079911/134217728 -2191672282143/1073741824 1160420712237/536870912 566819828475/1073741824 -2088876385335/1073741824 -939417265083/2147483648 446923790139/2147483648 6207569222487/2147483648 3654061336131/1073741824 1980443858907/1073741824 -769861646127/2147483648 -7090059611043/2147483648 -142809619929/268435456 -641720778183/2147483648 2517827902683/2147483648 1848816883725/1073741824 -534489876285/536870912 3248330475471/2147483648 1530124451325/536870912 5782413125361/2147483648 -5588976088083/1073741824 -1795751639925/2147483648 1751668443513/1073741824 -187342340607/268435456 -5015138687823/2147483648 7924211241201/1073741824 -5198075441961/1073741824 -8727722051571/2147483648 5491642009719/2147483648 1667637489951/2147483648 6315893472345/2147483648 19838403175749/2147483648 -712897917045/2147483648 5331988119603/2147483648 -1466870924913/1073741824 10099345467933/2147483648 -18787229135691/2147483648 316320359907/2147483648 -1171458130317/536870912
1966122267609/1073741824 1158786633297/2147483648 2258214586449/2147483648 -1360135400379/536870912 3254049557865/2147483648 684884363013/536870912 3381948838947/2147483648 -522151745601/2147483648 -3227671585803/2147483648 -439137446553/134217728 682023479643/2147483648 3623955963477/2147483648 2300660644653/2147483648 938909324547/2147483648 717869415657/1073741824 -958216651317/2147483648 -522186912801/1073741824 4097901778611/2147483648 2186490771321/2147483648 1924954825155/2147483648 -5048591741835/2147483648 -1671895593933/1073741824 -2763930066345/1073741824 902818818981/1073741824 5320502014659/2147483648 -390533318817/536870912 391952302281/1073741824 777791881533/2147483648 -5014160607309/2147483648 -87116856471/1073741824 2333826148197/2147483648 -56621804019/134217728 -1090358568351/2147483648 -3587254985139/1073741824 -4372036540329/2147483648 -647995442403/2147483648 503596428255/2147483648 637705148031/536870912 -5238375070869/2147483648 209120480643/536870912 -49363407489/2147483648 342510634521/2147483648 -1890920449203/2147483648 -1009788822171/1073741824 -7556808231789/2147483648 -81221106567/134217728 17998358826393/2147483648 -907589161893/2147483648 -1929036804597/1073741824 530853681357/2147483648 3522083126607/2147483648 -5198075441961/1073741824 11681984886297/2147483648 3341776759587/1073741824 -4242378743985/1073741824 -1123565917269/536870912 -4849274969919/1073741824 -10113983097099/1073741824 -614648773305/2147483648 -1211285146347/2147483648 -1074391942539/2147483648 -8552204556555/2147483648 3144341946201/268435456 -507391519317/536870912 2434514166915/2147483648
3639174833967/2147483648 2513179862679/1073741824 1259655737001/1073741824 -5417515717239/1073741824 781912739811/536870912 151674312033/268435456 5978992599399/2147483648 2926809321639/2147483648 -2615992962231/2147483648 -10689951225777/2147483648 1966007706663/1073741824 5828902594749/2147483648 7384249028589/2147483648 3948235427199/2147483648 3752654037/4194304 -7570143860013/2147483648 248753627661/1073741824 -450174047691/2147483648 7803282708129/2147483648 1034201242011/1073741824 -12206916886677/2147483648 -1082861195553/536870912 -579780812649/268435456 8441737506939/2147483648 1045566158091/268435456 2333673562485/2147483648 2818512742101/2147483648 -1902866660619/1073741824 82318712721/2147483648 4654184642973/2147483648 429146813175/536870912 -2658072652161/2147483648 -8684094522063/2147483648 -1480974182277/268435456 -108746568471/268435456 -2022771667509/2147483648 7794195265215/2147483648 683703451401/134217728 830453127633/1073741824 2822703241905/1073741824 56391690339/67108864 439788785247/2147483648 -872012855961/536870912 -6344249489955/2147483648 1327574503965/536870912 2088123175059/2147483648 2047023326295/1073741824 -3643521970689/2147483648 -4354369977651/2147483648 -9818816241303/2147483648 -1629304827849/536870912 -8727722051571/2147483648 3341776759587/1073741824 1728544522443/268435456 336902830449/134217728 21583586757/268435456 -4442894507265/1073741824 -4138805538561/2147483648 1469282755137/2147483648 171707278287/1073741824 -1000443210825/536870912 -552202071663/268435456 -40540943817/134217728 1287980352903/536870912 -995559102255/2147483648
-5793723473841/2147483648 674698035393/2147483648 -2594614395531/2147483648 -8647532502429/1073741824 -1500395961141/1073741824 -3023302308849/1073741824 -74102450163/2147483648 3165598980171/1073741824 -450346711689/268435456 -7178947974249/2147483648 10334155806537/2147483648 11870232939/536870912 343588039797/536870912 1204907830089/536870912 -355781039457/2147483648 -5192475442095/1073741824 -221675856537/2147483648 -4743267844749/1073741824 3918036596073/1073741824 71854044003/67108864 -6935616596847/1073741824 2024773060905/536870912 5287821830187/2147483648 490891284693/268435456 3318932558553/2147483648 2853337176381/1073741824 1966758858105/2147483648 -5457905474265/1073741824 2146073148423/2147483648 7869099247365/2147483648 -4719798002013/2147483648 -3169992897675/2147483648 -413224703307/67108864 -1117218209031/536870912 6956859405441/2147483648 -1583292355347/1073741824 5403357741081/1073741824 21264774639225/2147483648 7982383778091/2147483648 13263709528899/2147483648 -1457977347645/2147483648 7586732260791/2147483648 287096021589/268435456 -4217815815495/1073741824 18494653317129/2147483648 -495035325909/536870912 -20211910076895/2147483648 -5233826506227/2147483648 -906445975509/1073741824 -14493527331285/2147483648 -13785090598173/2147483648 5491642009719/2147483648 -4242378743985/1073741824 336902830449/134217728 37906258377675/2147483648 10002509764863/2147483648 1301483206689/1073741824 13391681589501/1073741824 6032565337695/1073741824 4778233901631/2147483648 5849136356469/1073741824 449970354681/134217728 -38944002896925/2147483648 7605470619363/1073741824 -194292597267/1073741824
-813317339517/536870912 55670626905/134217728 -7975955836065/2147483648 12353107061757/2147483648 -2851552364595/1073741824 -804512504421/536870912 325454957385/536870912 289106263047/1073741824 5401071886365/1073741824 3416326123755/536870912 -437748929013/2147483648 -145517764707/2147483648 -1020074992281/536870912 1633178229123/1073741824 -884348556753/536870912 6961018502829/2147483648 -5366731418259/2147483648 -2878346809197/1073741824 3326623858677/2147483648 -7015432341729/2147483648 4497642660531/1073741824 15798599635359/2147483648 156182102439/33554432 -2174076693693/2147483648 2620578006993/1073741824 -308324628273/536870912 -43919299521/536870912 1136716198077/268435456 -910529975805/2147483648 -535142473347/536870912 -1217643760101/268435456 7140241874139/2147483648 3761006053701/1073741824 1497188891979/2147483648 550589643027/268435456 -250463797767/536870912 8735365207731/2147483648 -770132288535/2147483648 6434734078989/1073741824 2301121942047/1073741824 -1403029633095/1073741824 3632531834985/2147483648 6420227426433/1073741824 242089265733/67108864 1370440365591/536870912 -2637794638833/1073741824 -11128114747941/1073741824 -404204312535/1073741824 5984464500699/2147483648 -3935002979739/1073741824 101592246915/2147483648 1667637489951/2147483648 -1123565917269/536870912 21583586757/268435456 10002509764863/2147483648 2801705490279/268435456 1768742298783/536870912 10109335901439/2147483648 -207665527275/536870912 -1677456024735/2147483648 3085732781661/1073741824 8671858703799/1073741824 -22202021985267/2147483648 -87673474935/67108864 2224692409209/2147483648
-5151429748557/2147483648 -1944560017167/1073741824 -2275470819357/1073741824 10646474728419/2147483648 -3819180275259/2147483648 -1146443211723/536870912 -3067739351637/2147483648 -1949823514695/1073741824 5483593212603/1073741824 5450276468853/1073741824 -911970387573/268435456 -1318566641307/1073741824 -7668661271181/2147483648 -780579685647/2147483648 -3458464667151/2147483648 7331012352255/2147483648 -335806313949/1073741824 -1960815138135/1073741824 -6887147549883/2147483648 -9529094109369/2147483648 16964224772361/2147483648 1353428082507/536870912 2268236587773/536870912 -3664837085667/2147483648 -2070539183523/1073741824 -2031410980305/2147483648 -740668467/536870912 8463399616809/2147483648 -580364399547/536870912 -6414729371337/2147483648 -7294739098797/2147483648 2986595281137/2147483648 7413671351391/2147483648 16950779098209/2147483648 35770099071/134217728 -1558588445301/2147483648 -1238094312087/1073741824 -6606285264681/2147483648 3133675164219/536870912 -6393586371699/2147483648 -5447453128713/2147483648 -3802687384539/2147483648 16760765669469/2147483648 1041721801203/134217728 -10038347432097/2147483648 -6864580718763/2147483648 -21152980577883/2147483648 2694233392023/1073741824 1342341279519/536870912 9949045953087/2147483648 5408148921303/2147483648 6315893472345/2147483648 -4849274969919/1073741824 -4442894507265/1073741824 1301483206689/1073741824 1768742298783/536870912 5317045888119/536870912 9027729288423/2147483648 -1802624854023/1073741824 -927289731123/268435456 13459348995987/2147483648 1607261390127/268435456 -16348993468893/2147483648 -467878606989/268435456 365370324501/268435456
-3002150258889/1073741824 -2296477562211/2147483648 -2711284127325/2147483648 -1840150994511/1073741824 -5503877269761/2147483648 -5593523583687/2147483648 -3994571978655/2147483648 411193561557/134217728 340882754241/536870912 2966999749731/1073741824 5895672159537/2147483648 -2454425755821/1073741824 1390063627179/2147483648 637666678629/2147483648 763287381081/1073741824 -86857189515/33554432 2092377922443/1073741824 -11464902403359/2147483648 -1059586753323/1073741824 -896347992309/2147483648 -3102395702505/2147483648 4657824920511/1073741824 5050955339649/1073741824 980365120629/536870912 -5420816596725/2147483648 4372001685435/2147483648 1854098741661/2147483648 -1450556087541/1073741824 14821442958837/2147483648 2079380360025/536870912 -2749559119929/2147483648 400824464289/268435456 -1014707497659/2147483648 2599645718409/2147483648 2416742745339/536870912 2946006204021/2147483648 754771563573/536870912 2287444862901/2147483648 4556535004215/2147483648 2839891814739/1073741824 398785713147/268435456 743557280079/268435456 -1129780480215/1073741824 -3940210389345/2147483648 17206585045149/1073741824 8090036850957/2147483648 -40448160257655/2147483648 2418582129273/1073741824 1585159490139/536870912 -6963583225203/2147483648 -4859620358613/1073741824 19838403175749/2147483648 -10113983097099/1073741824 -4138805538561/2147483648 13391681589501/1073741824 10109335901439/2147483648 9027729288423/2147483648 27762373088925/1073741824 1026697095087/268435456 8022736212651/2147483648 -1588331662749/536870912 22023276645219/2147483648 -34225340162637/1073741824 6360847599333/1073741824 -10040171056131/2147483648
-3781508047761/2147483648 -2665201648983/1073741824 -2302500516837/2147483648 -11357197521141/2147483648 3771679746717/2147483648 1050344558193/1073741824 -5165667721323/2147483648 -1264017493173/1073741824 68213889765/268435456 38123388291/134217728 -3033517823307/2147483648 93942852795/536870912 -92528933019/1073741824 193510154307/268435456 181519096221/134217728 -6214032567339/2147483648 7815205810317/2147483648 -940687745553/536870912 2362317055893/2147483648 5113888251027/2147483648 -17533321886955/2147483648 275913820929/536870912 2684644577325/1073741824 -1632406317165/2147483648 228622421823/1073741824 -1723627512291/2147483648 -2424416122917/2147483648 -943095834849/2147483648 4970802730191/2147483648 3775689477915/2147483648 1612997174961/2147483648 -1146695403243/536870912 -54443243211/268435456 -5916799414689/2147483648 1442194469901/1073741824 -3868369327875/1073741824 -295386920463/134217728 11365991439435/2147483648 102366702699/268435456 3480749251557/2147483648 -1317722255049/1073741824 -281437797615/536870912 -3126320037231/1073741824 -10374842904969/2147483648 15529180374201/2147483648 -1955550642657/2147483648 -2031830823195/1073741824 1634055938973/1073741824 441525058869/2147483648 -7604361688203/2147483648 1351013321109/536870912 -712897917045/2147483648 -614648773305/2147483648 1469282755137/2147483648 6032565337695/1073741824 -207665527275/536870912 -1802624854023/1073741824 1026697095087/268435456 13069319213331/1073741824 -2373313182069/2147483648 159114633777/134217728 -3526835204427/2147483648 -12836002445991/2147483648 2428929795885/536870912 -505515726741/2147483648
1733099628309/2147483648 389969948673/268435456 645883090143/536870912 -4467564307623/2147483648 -915344360925/1073741824 -704588394969/2147483648 924454575441/1073741824 2923868727609/1073741824 -4043363032785/1073741824 -4016596393071/2147483648 1726452725967/536870912 -1807354737945/2147483648 1143136472061/1073741824 -369022847775/1073741824 969427403985/2147483648 -3782132279547/2147483648 -145777318263/134217728 164430153009/1073741824 1759063295529/2147483648 4389470936583/2147483648 -3269233452837/2147483648 -596384086323/1073741824 -890149508301/536870912 1640239819659/2147483648 -1474005987369/2147483648 2878219152651/2147483648 584164731591/1073741824 -8229877360767/2147483648 2293871286345/2147483648 69526956393/33554432 437365725999/536870912 -217830288207/536870912 -5500909622025/2147483648 -1182927268497/536870912 1681017521619/1073741824 1030485318591/536870912 3200171320221/2147483648 245484689757/1073741824 -3927560622879/1073741824 2312490370179/1073741824 4225578637551/2147483648 3224925508101/1073741824 -1792099137837/536870912 -7425864933129/2147483648 1051908060735/268435456 6723456373887/2147483648 3481352425167/2147483648 -4950337824033/2147483648 -437502815121/536870912 -1262501943813/536870912 -58037425479/16777216 5331988119603/2147483648 -1211285146347/2147483648 171707278287/1073741824 4778233901631/2147483648 -1677456024735/2147483648 -927289731123/268435456 8022736212651/2147483648 -2373313182069/2147483648 8749959086487/2147483648 -3723377918745/1073741824 -321886224399/536870912 -1926894008277/1073741824 2358210802077/2147483648 -3887625407859/2147483648
-5727519703737/2147483648 -4617086041035/2147483648 -2366468034303/1073741824 -1054103855043/1073741824 -1124801511849/1073741824 -5150338975101/2147483648 -790195823619/536870912 -3769020118815/2147483648 5654503874055/2147483648 3520218348885/2147483648 -157784058375/268435456 -33847388319/536870912 -8595895876971/2147483648 36979408743/134217728 -4353765264459/2147483648 1192904372709/536870912 -1635270965217/1073741824 -396537499965/268435456 -841013228073/536870912 -2684714018439/1073741824 1840962383127/536870912 5778248545191/1073741824 6055644843675/2147483648 -5989315496619/2147483648 1538338824747/2147483648 -202431590817/268435456 -992665915305/2147483648 4672150609053/2147483648 -10704936248847/2147483648 -1479043884927/536870912 -10157291330817/2147483648 1211040144291/1073741824 2200219723575/2147483648 5672383661451/1073741824 -1769044981563/2147483648 -816997742277/536870912 26432630853/1073741824 4774757292663/2147483648 9031770915777/2147483648 202281898263/536870912 -8610613202763/2147483648 -797020396695/2147483648 20378634923991/2147483648 11671733789325/2147483648 -7539816431985/1073741824 -14921099944887/2147483648 -875492933955/268435456 234090084411/268435456 1409387631333/2147483648 2051506600629/536870912 5454967954857/2147483648 -1466870924913/1073741824 -1074391942539/2147483648 -1000443210825/536870912 5849136356469/1073741824 3085732781661/1073741824 13459348995987/2147483648 -1588331662749/536870912 159114633777/134217728 -3723377918745/1073741824 26289266611479/2147483648 828766600593/1073741824 2314991405745/1073741824 -44276350059/134217728 10416644571057/2147483648
-13253608730739/2147483648 -1008978485487/268435456 -5177438742201/2147483648 11187673813341/2147483648 -6226338359643/2147483648 -5261949034263/2147483648 -1823885639553/268435456 -252008718699/2147483648 9929765899047/2147483648 1259463810441/134217728 13244219196219/2147483648 -755187910539/536870912 706509889719/1073741824 471925658661/2147483648 1136431208475/1073741824 8808242530143/2147483648 -5621170097355/1073741824 -79432004169/33554432 -8818663772979/2147483648 -5020212936423/1073741824 13952402675451/2147483648 1727235816243/268435456 16562540681637/2147483648 -1724284588797/1073741824 -8209998139293/2147483648 -1016894141061/1073741824 1558109769837/1073741824 1806717778455/268435456 -5298256474641/2147483648 2100281674569/536870912 686123772633/1073741824 5714794127415/2147483648 13276050616821/2147483648 1909242156837/1073741824 4158931043919/2147483648 -875449871631/2147483648 7213934724453/2147483648 -13608325285233/2147483648 13887020042025/2147483648 232069506063/268435456 227018206209/2147483648 12221760189873/2147483648 8477095738821/2147483648 8543231596545/2147483648 -20275063651785/2147483648 3831249292791/1073741824 -5489576085/8388608 5071937367405/1073741824 3279367174983/2147483648 1919644480563/2147483648 -7329990666009/2147483648 10099345467933/2147483648 -8552204556555/2147483648 -552202071663/268435456 449970354681/134217728 8671858703799/1073741824 1607261390127/268435456 22023276645219/2147483648 -3526835204427/2147483648 -321886224399/536870912 828766600593/1073741824 68765670039987/2147483648 -8816602547253/536870912 -3671483303583/2147483648 -2189495582007/536870912
8869297186107/2147483648 599654000949/536870912 7722132081393/2147483648 -3429309668991/2147483648 3472235137089/1073741824 6013424704383/2147483648 -132990868743/536870912 -5239675693815/2147483648 -957919154865/268435456 -1347838425381/268435456 -39501799203/1073741824 1334438143413/1073741824 -2056985800437/2147483648 -5717720528277/2147483648 -2873572125387/2147483648 6708305966019/2147483648 -2279785256091/1073741824 8448336273027/1073741824 -2864770870149/1073741824 7374241538343/2147483648 4763018943819/2147483648 -8586203087565/1073741824 -8830803725085/1073741824 -7382666610915/2147483648 1169217861825/1073741824 -219811748805/134217728 -1708382803875/1073741824 1186952995203/2147483648 -18378029247021/2147483648 -13839010789737/2147483648 136999636617/536870912 -1605652246005/1073741824 -358308572505/2147483648 -195315732177/2147483648 -10190824049079/2147483648 1164837312237/1073741824 -10261307963331/2147483648 -15300241045605/2147483648 -20177960082255/2147483648 -7826333039115/2147483648 208825001331/1073741824 -7710674830293/2147483648 2469384515397/2147483648 1597414446933/536870912 -41933179310007/2147483648 -3632986363305/1073741824 29133801556113/1073741824 -3062996027187/1073741824 -5826873675033/2147483648 14783885315001/2147483648 14119042171971/2147483648 -18787229135691/2147483648 3144341946201/268435456 -40540943817/134217728 -38944002896925/2147483648 -22202021985267/2147483648 -16348993468893/2147483648 -34225340162637/1073741824 -12836002445991/2147483648 -1926894008277/1073741824 2314991405745/1073741824 -8816602547253/536870912 106672383359985/2147483648 -18947398415877/2147483648 5979081294843/1073741824
-1194440300367/2147483648 -1000162388433/2147483648 652705568841/2147483648 -14211779389797/2147483648 1272355627857/1073741824 94457216055/2147483648 66902879751/536870912 2084097249243/2147483648 -3010292005011/1073741824 -1301920790343/268435456 4399698818889/2147483648 1261490169765/2147483648 2578721095359/1073741824 2771088436269/2147483648 2537313663933/2147483648 -9771798100659/2147483648 336806018307/134217728 -3388340161749/2147483648 4510354135449/2147483648 273170837451/134217728 -16007748466617/2147483648 -814483815207/2147483648 -211692574065/536870912 5020270589055/2147483648 1128324435123/2147483648 3569295563007/2147483648 407202332697/1073741824 -4144047179469/1073741824 5905591149465/2147483648 1749722057949/536870912 2385867676419/1073741824 -4628041975707/2147483648 -8974800226437/2147483648 -864386650881/268435456 266454156741/1073741824 -242315572593/268435456 458083502835/536870912 3916301642487/536870912 11437497567/1073741824 4589038093221/2147483648 505225008675/1073741824 90209273511/268435456 -5107736577531/1073741824 -4799249781393/1073741824 15404697577401/2147483648 919453759953/1073741824 -271581219567/134217728 -187343352855/2147483648 -860241725871/536870912 -6872964253203/2147483648 -6179253721743/2147483648 316320359907/2147483648 -507391519317/536870912 1287980352903/536870912 7605470619363/1073741824 -87673474935/67108864 -467878606989/268435456 6360847599333/1073741824 2428929795885/536870912 2358210802077/2147483648 -44276350059/134217728 -3671483303583/2147483648 -18947398415877/2147483648 5926091742891/1073741824 -1301696111709/1073741824
-5515358895/134217728 -78800942937/536870912 -1775300484555/2147483648 2159735765721/2147483648 -179539477911/1073741824 -46191459033/134217728 145875355479/536870912 -2873196115569/2147483648 2740062394563/2147483648 1872471139299/2147483648 -234241988475/134217728 340687185591/536870912 -2095241595447/1073741824 33824884701/536870912 -2585255155725/2147483648 970908739023/536870912 -987853195947/2147483648 279959528379/2147483648 -66665829597/2147483648 -1766945538873/2147483648 3528875249679/2147483648 377237199207/134217728 -63765142083/1073741824 -1906784844231/1073741824 790080225471/536870912 -1303969590711/2147483648 -2016096887565/2147483648 1599670170033/1073741824 -2497858827615/1073741824 -5173926238623/2147483648 -6320047145049/2147483648 1456575399195/1073741824 981290373909/1073741824 929367702159/536870912 -1047437030019/1073741824 -164804352291/1073741824 -414807027507/1073741824 527799421725/1073741824 1096796746737/1073741824 -183157426779/2147483648 -3885992426601/2147483648 -632689611063/536870912 2266976464191/536870912 5342697836547/2147483648 -4932906771207/2147483648 -9093210812073/2147483648 -1888935520803/2147483648 -273288661191/2147483648 369060625125/536870912 243571511163/134217728 2031421882593/1073741824 -1171458130317/536870912 2434514166915/2147483648 -995559102255/2147483648 -194292597267/1073741824 2224692409209/2147483648 365370324501/268435456 -10040171056131/2147483648 -505515726741/2147483648 -3887625407859/2147483648 10416644571057/2147483648 -2189495582007/536870912 5979081294843/1073741824 -1301696111709/1073741824 3643361199735/1073741824


==> anc/solution-Q_1.blockB <==
2879753370375/1073741824 324384825093/1073741824 -378539007813/2147483648 -495596205381/1073741824 774884296845/2147483648 525818484267/1073741824 -222889187001/268435456 3201219063165/2147483648 859035127821/2147483648 136606473045/1073741824 44974305639/67108864 -1562341047657/1073741824 -957646881591/536870912 2813783962077/2147483648 -614005502889/536870912 2507726350503/2147483648 -2390473052997/2147483648 1895451617991/1073741824 3888081242589/2147483648 1189686370383/1073741824 -204926476029/536870912 660475214823/1073741824 -440150630997/536870912 1397607804105/1073741824 -2449665372693/2147483648 256197174597/536870912 6341877669/16777216 5735741472315/2147483648 -106929780207/134217728 -84975780417/2147483648 -461593408821/2147483648 -12374726037/2147483648 5213188845195/2147483648 -1902936022089/1073741824 -615148902681/536870912 -29466330567/536870912 936978304515/1073741824 190931750667/268435456 6405313384287/2147483648 -1660672460493/1073741824 -218630647653/2147483648 4506284205/8388608 3262297446123/2147483648 4054628632203/2147483648 257099615763/1073741824 332909253795/2147483648 -2437442760357/2147483648 -301792815147/1073741824 -2384176599957/2147483648 2221867485645/2147483648 2877311544033/2147483648 71434549689/2147483648 621281001339/536870912 -196679594943/134217728 -3812269395603/2147483648 -1864381201869/1073741824 -409248483915/2147483648 588649438635/2147483648 524347755183/2147483648 492628617447/1073741824 -790494180975/2147483648 144345549729/1073741824 -196406475615/134217728 -267470274783/536870912 2351963544141/1073741824 1321244106465/2147483648 63441028851/134217728 -2262424079973/2147483648 -181269931275/536870912 1036010890437/1073741824 -315035772123/2147483648 1728299048223/1073741824 -2295660538053/2147483648 1624226480103/2147483648 168658219035/2147483648 1781956177623/2147483648 1642035130263/2147483648 -245112416109/2147483648 -2586960361977/1073741824 -819336809493/2147483648 -6945886584063/2147483648 -5157792694221/2147483648 -6769939452723/2147483648 -4214587154913/2147483648 1524655758495/2147483648 34988263833/536870912 2131413398871/2147483648 1340629460685/2147483648 2514887163987/2147483648 -1709626624929/2147483648 -881238679671/1073741824 -1239349821369/1073741824 4104059482353/2147483648 -2986054699251/1073741824 1844250057075/1073741824 69972720783/1073741824 197107211805/536870912 -3887585701461/2147483648 1931432451645/2147483648 933527560395/1073741824 497809021353/536870912 2511407497929/2147483648 67457898681/536870912 1093390182693/2147483648 -1322430967839/2147483648 4423379756529/2147483648 -25180897743/268435456 -2827879510311/2147483648 -1646044103607/2147483648 351451916979/2147483648 1706767868271/2147483648 5466460254855/2147483648 -1200434021445/2147483648 14746418343/536870912 -299010572871/2147483648 113168457633/1073741824 829360336281/2147483648 -243665571333/268435456 181665111153/536870912 810973323969/2147483648 210127819509/1073741824 -1465717325571/1073741824
324384825093/1073741824 2429479073415/1073741824 -137737828911/268435456 213060243555/268435456 -1091663680605/1073741824 108149399097/2147483648 31907563287/536870912 2106980610753/2147483648 -201651480927/536870912 92936751711/67108864 -231873689547/536870912 417076766727/268435456 -656588083893/1073741824 -3682320696297/2147483648 1109321664423/2147483648 -3213834241899/2147483648 -1702860206049/2147483648 -81943516011/536870912 -557084958219/536870912 3917320527891/2147483648 -2107198799097/2147483648 -614058646845/2147483648 4411043751/16777216 -335283164073/536870912 932033982945/2147483648 -757520742879/536870912 -1071730473573/2147483648 457577343093/536870912 666283789293/536870912 -58466444961/134217728 152133059901/2147483648 -794445775119/2147483648 -2117346695301/2147483648 356690814213/2147483648 -18609721557/67108864 -1999982889003/2147483648 1666364560377/2147483648 -487856585709/2147483648 178992219891/536870912 -2386059710541/2147483648 734570770833/1073741824 -113808378393/67108864 47660929251/134217728 -260047689207/1073741824 -976112319975/1073741824 1222818592053/1073741824 -18860605365/2147483648 4856716120431/2147483648 -3716189219997/2147483648 165491832351/1073741824 -7731992391/536870912 -69071667999/536870912 -2829362673705/2147483648 -127512105867/1073741824 -935453382333/536870912 -115541271615/1073741824 -92503488645/134217728 -1662099057507/2147483648 -133739535603/2147483648 744737169123/2147483648 131659950561/268435456 -1360686378861/2147483648 -28334135547/67108864 -6143277942015/2147483648 945323274303/1073741824 -2046848591337/2147483648 -4217208616689/2147483648 4283229220305/2147483648 40410492639/67108864 -307316569809/268435456 1585540954509/1073741824 996075779373/1073741824 -92916613269/536870912 3543651803487/2147483648 5087720070093/2147483648 217906750623/268435456 1501444281453/2147483648 572643401133/536870912 660019910559/2147483648 -1095193101489/2147483648 3862446124701/2147483648 2586624891273/2147483648 5992650793437/2147483648 -1018229499873/1073741824 2318904058041/2147483648 -2605020542541/2147483648 -475323142995/2147483648 1607220939663/2147483648 -477447233649/268435456 -4958691146451/2147483648 -500601598395/1073741824 -1195276025601/1073741824 -1882709130861/1073741824 2032838753571/1073741824 -2662856364249/2147483648 47198877189/536870912 -248548718487/268435456 -5993742006003/2147483648 -1175951294061/1073741824 -476924126145/536870912 30018057027/134217728 -1785618525591/2147483648 325008337653/2147483648 1706309103891/1073741824 -396604807995/536870912 4048536094191/1073741824 144384228015/2147483648 -629464175331/1073741824 791325320847/1073741824 -1069616983245/2147483648 384330723759/1073741824 1623100407945/2147483648 -453287409207/1073741824 407999163267/2147483648 842089512015/2147483648 170726331255/1073741824 3432813212637/2147483648 280658275383/268435456 -7653111428193/2147483648 -3666316148847/2147483648 8426461950045/2147483648 -9750483508413/2147483648
-378539007813/2147483648 -137737828911/268435456 540973337943/536870912 -1158412990311/2147483648 27802319397/2147483648 -1615526895/1073741824 1545218160909/2147483648 324089496531/1073741824 378192371121/2147483648 -1124196843447/2147483648 604440967107/2147483648 -424159119141/1073741824 380272232613/2147483648 28706063541/67108864 -533478699597/2147483648 1554941575713/2147483648 1603691910075/2147483648 -429934555671/536870912 145363648995/2147483648 -645340912803/2147483648 23417732961/134217728 23652537771/134217728 691366784997/2147483648 -554066940201/1073741824 177915290421/2147483648 -47078815269/536870912 184207969401/2147483648 972219083403/2147483648 1134125570589/2147483648 1187361708945/2147483648 -1108079964891/2147483648 -7876534107/1073741824 -1157886934503/1073741824 -34175220687/2147483648 738567031389/2147483648 586929879051/2147483648 -818701781637/2147483648 1291268936793/2147483648 -305984665587/2147483648 -1337775145287/2147483648 214622610717/2147483648 -110456404887/268435456 -1263656062587/2147483648 801299535399/2147483648 -596175279009/2147483648 -892317830643/2147483648 -483802413621/1073741824 -228038162781/268435456 -3065821405947/2147483648 199250433459/1073741824 72514435689/536870912 -159406862913/2147483648 1574931477891/2147483648 2583455147127/2147483648 618482641179/1073741824 984448195041/2147483648 1702474474095/2147483648 -232498963281/2147483648 16642447587/1073741824 -183928179381/268435456 355314936231/1073741824 234845167539/1073741824 -115096954983/2147483648 1244265407847/2147483648 -557476731417/2147483648 -736386452817/2147483648 3225595594317/2147483648 -359250660729/1073741824 96555496233/1073741824 -1269152619273/2147483648 1352814158139/2147483648 26968438623/2147483648 343352952591/2147483648 1957337792691/2147483648 574584968661/2147483648 -1039344125109/1073741824 300396609663/2147483648 384654685833/1073741824 -649119605577/1073741824 2322106699971/2147483648 12214878999/2147483648 257723243349/268435456 1939402539105/2147483648 -1899007712919/2147483648 1946128402185/2147483648 -573823233951/536870912 -69917303577/268435456 964594285257/536870912 -483089218689/2147483648 1072561941675/1073741824 386755398753/1073741824 -1070529320445/2147483648 -275931414663/536870912 830291542983/2147483648 -2923901187159/2147483648 -68601287709/1073741824 -1052253867/268435456 3040515106419/2147483648 -447973039695/1073741824 -1850868645135/2147483648 215032329159/1073741824 206752119159/268435456 1464301161987/2147483648 512490057861/2147483648 405002404515/2147483648 98652375999/1073741824 -2498222683683/2147483648 -400251211677/1073741824 606523300869/2147483648 1261312766097/2147483648 -1085684182917/1073741824 -2902523084133/2147483648 235214382099/536870912 400980460257/536870912 106756859847/536870912 -1200499697985/2147483648 -248542304139/2147483648 898347374241/2147483648 -1361084988975/2147483648 532233889167/536870912 -1106469846861/2147483648 546397777629/1073741824
-495596205381/1073741824 213060243555/268435456 -1158412990311/2147483648 1840609425675/1073741824 -280826119983/2147483648 359780798109/268435456 -287492926287/1073741824 -861135320871/536870912 -95283764055/134217728 126398643753/134217728 -47583060297/67108864 1091871451599/536870912 -1196245038723/1073741824 -652259041431/2147483648 790383113271/536870912 -903548383095/1073741824 -3769214731863/2147483648 189470347227/268435456 -2288727409425/2147483648 -48222995631/1073741824 137685263277/2147483648 -1794772637655/2147483648 642375929523/1073741824 -1089548603157/2147483648 428691164187/1073741824 -3239047712355/2147483648 -177013156617/1073741824 -161462659473/2147483648 -697596933/134217728 1378444701921/2147483648 105983180901/536870912 -3273316317351/2147483648 406058095095/1073741824 904395185475/2147483648 2443590789309/2147483648 -2057473015557/1073741824 1270783677759/2147483648 -2717257114371/2147483648 -4760412471663/2147483648 2189553446607/2147483648 -97097349753/268435456 323937785031/2147483648 -1062398946255/2147483648 -698109535563/1073741824 -649985805309/536870912 1099042575039/2147483648 1205493773169/1073741824 1171612213539/1073741824 288913217067/2147483648 -1254111961287/2147483648 -1451993081361/2147483648 -193691551143/1073741824 -1376652884853/1073741824 -691022386983/1073741824 -453874329831/2147483648 -1640659964361/2147483648 140159205429/536870912 -20664957/536870912 1321752231987/2147483648 549025408875/536870912 -1031990273439/2147483648 -498769951725/2147483648 500649568125/2147483648 -3866847697185/2147483648 622215777123/1073741824 -2799152477583/2147483648 -1083423363633/536870912 626439562899/536870912 1714134943377/2147483648 -1321956336357/2147483648 2125340271951/2147483648 551027186457/2147483648 678729862287/1073741824 -496607397261/536870912 19293109749/16777216 26041629927/33554432 -1341700147623/2147483648 2201554854825/2147483648 375883321641/268435456 -904787483631/1073741824 1813157305509/2147483648 1468741257861/2147483648 1628862376467/1073741824 6780984501/4194304 -714363806823/536870912 814189590711/536870912 504279280827/536870912 -16937436951/33554432 -206961209001/536870912 -49018410249/33554432 -1915016064135/2147483648 154520492025/1073741824 -417895806981/268435456 2877831865821/2147483648 -379691204487/536870912 40509261603/67108864 256237534431/1073741824 -3473098622733/2147483648 -2540039785305/2147483648 -1479181897107/2147483648 -27996020859/536870912 -1773174188337/1073741824 -2502692808639/2147483648 3400094152023/2147483648 -1232162919879/1073741824 6200620013049/2147483648 434416731075/2147483648 -3940457471727/2147483648 3937351247073/2147483648 -49071173637/67108864 3515264111913/2147483648 41851663941/2147483648 -1499288586039/1073741824 -1179323952651/2147483648 -1233784816977/2147483648 1941100771011/1073741824 2833700236443/2147483648 -13239453777/536870912 -2998120169151/1073741824 -1355873097717/536870912 5249310248583/2147483648 -9048385813737/2147483648
774884296845/2147483648 -1091663680605/1073741824 27802319397/2147483648 -280826119983/2147483648 4075551015837/2147483648 294390203535/1073741824 400445128791/2147483648 -2932436661915/2147483648 493993806399/1073741824 -699172551633/2147483648 137120699607/536870912 -1025565635229/2147483648 -16917753339/134217728 2672463352749/2147483648 -1872392302923/2147483648 1884893207403/2147483648 -1037012756079/2147483648 1186812687213/2147483648 2134885295913/1073741824 331731899013/1073741824 190064154375/1073741824 560594245095/2147483648 -1148459765529/2147483648 1896671457639/2147483648 -687272693475/1073741824 134762475117/536870912 307009406931/536870912 -322985646141/536870912 -298455586497/2147483648 123540996597/268435456 16181713455/536870912 -717204032421/1073741824 1857755898309/1073741824 -1044514576035/1073741824 -178245145875/268435456 742523246613/2147483648 53725623297/536870912 74717408373/2147483648 708034602651/1073741824 -755732219415/2147483648 591344138709/2147483648 392976716163/536870912 538571753853/1073741824 -1094838137379/2147483648 1215849284331/2147483648 -1731049929747/2147483648 451333146675/2147483648 -2166233213061/2147483648 -338934986679/2147483648 -1208699892549/2147483648 1114507334991/1073741824 -159605832459/1073741824 621530750085/536870912 -287404438119/536870912 -1140132141117/1073741824 -458295026451/1073741824 -848857556157/2147483648 2895587280687/2147483648 93035927457/1073741824 73579521165/268435456 -453028005915/2147483648 -33084406809/268435456 -2422233400677/2147483648 -261161181231/1073741824 82912736265/1073741824 2959995476703/2147483648 2520715019205/1073741824 789307250607/1073741824 1386314725629/2147483648 -548903302737/2147483648 1547043659019/2147483648 -78320839671/2147483648 1710651914385/2147483648 -492106020963/268435456 2666971166757/2147483648 -679899989037/1073741824 -999340281531/1073741824 2107659190545/2147483648 -2439853721481/1073741824 -569291723901/1073741824 -4059213672351/1073741824 -1480827483585/2147483648 -1162905866247/536870912 90638215965/2147483648 -1780417397661/2147483648 1388360551467/1073741824 675796518447/2147483648 1040747681457/1073741824 722359923033/1073741824 -1327188745401/2147483648 499086823809/2147483648 -4443094351173/2147483648 -2404295676231/2147483648 573097956195/1073741824 -283599038277/268435456 151258129035/134217728 -628444488591/1073741824 -2240207583447/2147483648 734519690931/2147483648 -961445706951/2147483648 3474491260383/2147483648 -2141426743671/1073741824 1983759439935/2147483648 -362792002893/2147483648 -359130967971/2147483648 -2411423844087/2147483648 -281667877389/1073741824 -2279049510021/1073741824 -79715278605/1073741824 2747020905231/2147483648 281389256157/1073741824 1177669568739/536870912 -164388688641/134217728 -1566353753073/2147483648 -1191277870371/1073741824 2110336085631/2147483648 -2278232221119/2147483648 -670951116585/1073741824 -658123243755/2147483648 -3404474119527/2147483648 -1852405571475/2147483648 -347577600861/536870912
525818484267/1073741824 108149399097/2147483648 -1615526895/1073741824 359780798109/268435456 294390203535/1073741824 7503412508745/2147483648 -2867657643915/2147483648 -2723172825057/1073741824 41116156857/1073741824 -11146224909/268435456 -1591884342177/2147483648 1421816025147/1073741824 -3123277448577/1073741824 1026291493173/2147483648 1954598652255/1073741824 -6669682533/67108864 -4332795437817/2147483648 3152098541835/2147483648 -435352109217/1073741824 -18679584201/33554432 1252417233/8388608 -881960041401/2147483648 39961854525/134217728 511925069937/2147483648 -104854836165/536870912 -1130097852735/2147483648 1573880873613/2147483648 273700433931/268435456 354760747269/1073741824 2928455572929/2147483648 444008268549/2147483648 -7647374622483/2147483648 98891140449/33554432 -1894137311121/2147483648 2051287525689/2147483648 -5174474524737/2147483648 2214161686257/2147483648 -1726300570371/2147483648 -3815542094733/2147483648 741928781415/1073741824 -2239744553343/1073741824 2766201382437/1073741824 -2831577911901/2147483648 -278653760817/2147483648 -2969218321317/2147483648 -320743955277/536870912 -9882213933/2147483648 -1579156007865/2147483648 -2359876485603/2147483648 1183831437723/2147483648 -1253428050813/2147483648 831925342113/2147483648 -559943335545/2147483648 -380404191549/536870912 2284748883273/2147483648 -1434605520855/2147483648 885481823577/536870912 3178379854689/2147483648 -22774243329/2147483648 660958241211/1073741824 -669382001667/1073741824 1132154940831/2147483648 -259131907635/1073741824 349962827031/536870912 6011515481037/2147483648 -3016057290045/1073741824 -2970299745363/2147483648 414893344455/2147483648 2697265441797/1073741824 -3649529505537/2147483648 939095045157/268435456 299771978085/268435456 58892666793/268435456 -4070747275995/2147483648 2726311697091/2147483648 494987229699/536870912 -1034674415295/1073741824 353699237421/2147483648 -584036069571/1073741824 -520731368559/2147483648 -8093558407605/2147483648 -255909515805/2147483648 -4016899111635/2147483648 1479597363405/1073741824 -780848671743/536870912 1605684692979/2147483648 3899488538079/2147483648 -637800298167/2147483648 454959232419/1073741824 2755246766961/2147483648 -3168246023523/2147483648 316755705789/1073741824 -872082881625/536870912 683729246211/1073741824 -900541246875/536870912 2300061884463/2147483648 675390511845/536870912 1442853909909/1073741824 -964815422667/536870912 -1294968303033/1073741824 1664726849673/1073741824 -2754176633529/2147483648 -138890264823/2147483648 4640590764255/1073741824 -4954883501889/1073741824 5103424218399/1073741824 -5938654356933/2147483648 -9248846699619/2147483648 5010448915521/2147483648 458774195367/268435456 1118275028937/1073741824 659940001539/1073741824 -644884011855/268435456 -651849605859/536870912 -94239315495/268435456 640170077409/536870912 -3373971832059/2147483648 -2775667893117/2147483648 -4555957609299/2147483648 -304013953365/134217728 106557866835/268435456 -1880773641603/536870912
-222889187001/268435456 31907563287/536870912 1545218160909/2147483648 -287492926287/1073741824 400445128791/2147483648 -2867657643915/2147483648 2321329013031/1073741824 3065355947769/2147483648 305571299691/2147483648 168003985785/268435456 79133243463/134217728 562483082169/2147483648 2106557430117/2147483648 -446413044507/2147483648 -1191480202611/1073741824 -268290773283/1073741824 864705577233/2147483648 -810421117305/536870912 135705004137/536870912 1760623776717/2147483648 -289048202445/2147483648 -99050342271/1073741824 214484049063/1073741824 -1290119226897/2147483648 3976759617/8388608 -2033539098915/2147483648 -656167214463/2147483648 -141168336519/268435456 1273278406671/1073741824 126329650143/1073741824 1399219347699/2147483648 1416026614005/1073741824 -5687843009601/2147483648 902006155677/2147483648 -917883678519/1073741824 1118509042965/1073741824 -36532222785/67108864 856592713305/1073741824 446172211521/2147483648 -1652218113267/1073741824 4995278259717/2147483648 -4313224739601/2147483648 149923928217/2147483648 -895728272193/2147483648 -180265180743/1073741824 28882248873/536870912 -340766693121/2147483648 10981724403/134217728 -4395061708467/2147483648 -170622462057/268435456 524320701453/1073741824 -159292211691/268435456 1247168301687/2147483648 2113278880641/2147483648 -578457093765/536870912 2306454603465/2147483648 -1033280819445/2147483648 87319318743/2147483648 -811163399481/2147483648 -81504904167/536870912 606221673405/1073741824 -481740761337/1073741824 -335291690673/536870912 -4778099853381/2147483648 -3382803618309/2147483648 1399355782731/2147483648 433357792605/268435456 3175596962937/2147483648 -1900630471791/2147483648 -213809427525/2147483648 -512990944005/2147483648 -289330077375/268435456 3718857734805/2147483648 3357137882613/2147483648 3847375121553/2147483648 -2653880564547/2147483648 -500589904581/2147483648 733816200735/536870912 -1661197216935/1073741824 59115334689/134217728 1126194231147/1073741824 761247893877/536870912 1568653445613/536870912 -1410447017637/1073741824 931654766109/1073741824 -1083911321157/1073741824 -72366092001/67108864 102913853169/33554432 -3140382190047/2147483648 -2994086105745/2147483648 1322192416971/1073741824 -6119045372469/2147483648 -732442673571/536870912 3595154290269/2147483648 -2909049410547/2147483648 524683211247/2147483648 -1583773109145/1073741824 -1201428123255/1073741824 585533571105/2147483648 -89185599585/67108864 122256410193/536870912 -900156187275/1073741824 840546102435/1073741824 -2028825750831/1073741824 1090108299/524288 -4662770328879/2147483648 752287899075/1073741824 -498439955889/1073741824 -1337439404439/2147483648 -1864299875445/2147483648 -1192263973959/2147483648 -826813223403/2147483648 262714187667/536870912 1634292544521/2147483648 -1829242399743/2147483648 490799604723/1073741824 801421153917/1073741824 3015971293989/2147483648 -5352680709849/2147483648 330130211697/1073741824 477987986379/2147483648 -1464351967425/2147483648
3201219063165/2147483648 2106980610753/2147483648 324089496531/1073741824 -861135320871/536870912 -2932436661915/2147483648 -2723172825057/1073741824 3065355947769/2147483648 4832677783491/536870912 2247812499183/2147483648 -79511054127/1073741824 4049238830541/2147483648 -4101355319727/2147483648 -421887586875/268435456 123968844603/536870912 -6348033632205/2147483648 -705559039197/2147483648 -27268478679/1073741824 -1004090225715/2147483648 1133460555537/1073741824 669052853343/268435456 -315143209491/268435456 1359249975237/2147483648 -682753835133/536870912 303516656325/268435456 -24842006979/2147483648 640221728595/2147483648 -2457791164431/2147483648 2503581039483/1073741824 44647205901/268435456 -3887432617899/2147483648 5704594989501/2147483648 10806412044003/2147483648 -2688104541453/1073741824 452647812273/2147483648 -11180466869439/2147483648 2422748596815/1073741824 61287865311/268435456 4412399578071/2147483648 12535844037069/2147483648 -2703135481653/536870912 8262413390175/2147483648 -891511411887/268435456 789533443377/268435456 3777674444265/2147483648 -136907158563/1073741824 4620991799697/2147483648 -4500457800099/1073741824 456032798829/536870912 -2711164424331/1073741824 356603613129/268435456 1746648081009/2147483648 -50731224285/268435456 3910920237915/2147483648 -2210922099513/1073741824 -6403603957005/2147483648 2384380417887/2147483648 -431342287359/268435456 -1457836752573/2147483648 -3067270395459/2147483648 -5139127365/536870912 354496397661/536870912 -35233541481/33554432 -1399739915103/1073741824 -26079331485/8388608 -493635883953/536870912 3477867296277/2147483648 -546105718665/536870912 -1522422713571/1073741824 -8338738312347/2147483648 3502294240527/1073741824 -4125280165863/1073741824 -2988546337005/2147483648 307388934849/268435456 2970845412693/536870912 -569319635979/1073741824 2997650896191/2147483648 947931123933/536870912 -5675454296889/2147483648 -1724868311811/536870912 114579833265/2147483648 256561298925/536870912 -2439053226177/2147483648 1539339533115/2147483648 -2459217389709/536870912 1576095752649/536870912 -7789158451647/2147483648 -190510129485/134217728 3870386660313/2147483648 -7238527299453/2147483648 -3539787797061/2147483648 1674789025881/2147483648 -2670275225811/1073741824 4841170724061/1073741824 -3962719702521/1073741824 4735203952695/1073741824 -49008563973/268435456 -4950957489639/2147483648 -3451752791427/1073741824 2867584360947/1073741824 171953872401/134217728 -896960044011/1073741824 3141709789395/1073741824 -133584273369/1073741824 -1329154934031/268435456 8193680330811/2147483648 -8725169752041/2147483648 3790114921941/1073741824 3091306817757/2147483648 -7569272587647/2147483648 -4106700334821/1073741824 1415565101655/2147483648 3932766238053/2147483648 111315800751/67108864 1738920784905/1073741824 -171797831733/134217728 168819415305/2147483648 1041163805781/536870912 1307036937387/1073741824 -1907723737167/2147483648 3995950053315/1073741824 -1155909425871/2147483648 1491976375749/1073741824
859035127821/2147483648 -201651480927/536870912 378192371121/2147483648 -95283764055/134217728 493993806399/1073741824 41116156857/1073741824 305571299691/2147483648 2247812499183/2147483648 406505962743/268435456 -365187861681/1073741824 -130996859325/1073741824 -322722591741/536870912 -1005509647947/1073741824 -50794392159/134217728 -562760827971/536870912 -197954592513/2147483648 501841403361/2147483648 492993127527/2147483648 1049897649717/1073741824 32588834685/268435456 -345218999613/2147483648 452559514935/1073741824 -1659614341881/2147483648 255383050317/268435456 -224458337541/536870912 1801523323947/2147483648 612385320663/2147483648 1718756087709/2147483648 414577888203/2147483648 -6204467157/268435456 634507614261/2147483648 343864020531/2147483648 957362821503/2147483648 -1171364993265/1073741824 -4988645955081/2147483648 718725417663/2147483648 971682419847/2147483648 2093322979569/2147483648 5039194560951/2147483648 -1549645285617/1073741824 20000398215/2147483648 325378342161/536870912 1363830855819/2147483648 -88539115719/536870912 761530083951/2147483648 -49139836563/67108864 -765454677591/536870912 -528367188813/2147483648 -2015629918311/2147483648 1557341633145/2147483648 233609978193/2147483648 637611781833/1073741824 2699873433393/2147483648 166557260271/2147483648 -902695413267/1073741824 3169760704929/2147483648 366997318911/2147483648 586944500361/536870912 -418964138829/1073741824 -680320936725/2147483648 78534105153/268435456 208250612991/1073741824 -1317036677685/2147483648 1934000746155/2147483648 1686478651443/2147483648 720696133017/2147483648 1110905316159/1073741824 -1038117332193/2147483648 62890723029/268435456 101562139131/2147483648 547854561111/1073741824 179116281597/1073741824 -27219000999/268435456 7658880477/268435456 176185191567/1073741824 -880845618453/2147483648 -44887933761/268435456 -257282970063/536870912 -4240460126673/2147483648 66611415825/2147483648 -6460574175783/2147483648 -609141525933/1073741824 -4702119166593/2147483648 -600972382461/536870912 1006639912317/2147483648 -446522408589/536870912 -524873787/8388608 1305665173107/1073741824 -942165680649/2147483648 45280544097/134217728 407447778519/536870912 -2418310437381/2147483648 30526036485/268435456 -1318291211907/2147483648 -198376888947/2147483648 1301725379865/2147483648 -936566975487/2147483648 500365951215/536870912 225033744189/536870912 -701336904555/2147483648 2463288431247/2147483648 762474766287/2147483648 1091132620941/1073741824 11474762637/536870912 -898504191039/1073741824 -1649704845213/2147483648 -1874824777623/2147483648 -121430523009/536870912 -2921003858907/2147483648 2156522376255/2147483648 -1429918101171/1073741824 2154189240441/2147483648 -226534512519/2147483648 130776218223/2147483648 -272281401675/536870912 -242107734117/2147483648 -3816966325083/2147483648 -303990035961/536870912 1705271035827/2147483648 913855112889/2147483648 -803031710817/536870912 1379766659169/1073741824
136606473045/1073741824 92936751711/67108864 -1124196843447/2147483648 126398643753/134217728 -699172551633/2147483648 -11146224909/268435456 168003985785/268435456 -79511054127/1073741824 -365187861681/1073741824 1755768717345/536870912 241971216453/2147483648 523789597263/536870912 -80420080509/1073741824 -431746667967/1073741824 -556015896075/2147483648 -1105372526841/2147483648 -9992960853/8388608 349796010111/2147483648 -504247715541/2147483648 472240934859/536870912 -44671870023/1073741824 -961333940979/2147483648 11560694673/268435456 -249935108949/2147483648 -167083954539/1073741824 -2741297811759/2147483648 -198450784647/1073741824 405968636061/1073741824 1001285124669/2147483648 168579251403/2147483648 229300245129/536870912 312575331591/1073741824 -37469675277/134217728 -7146571959/67108864 95385422553/268435456 -114720218025/536870912 80677770075/536870912 -1043977665/536870912 -109228913601/1073741824 -654777400059/1073741824 1338640160613/1073741824 -1704893072649/2147483648 594427951455/2147483648 165362812731/1073741824 -37183681485/134217728 552251788809/2147483648 1603644254217/2147483648 1024806751311/1073741824 -641246686725/536870912 -964874025801/2147483648 1047630694917/2147483648 -32795748747/67108864 -279725928441/1073741824 609662246133/2147483648 -454902003837/268435456 -854868427923/2147483648 -389547643413/536870912 20092206375/134217728 -91401485439/2147483648 2860793268243/2147483648 -552073499709/1073741824 351659571081/2147483648 -1655524550277/2147483648 -5788054672665/2147483648 505829877183/1073741824 -405806577549/2147483648 -905230388583/2147483648 2175766910019/1073741824 -39099957513/268435456 -71456182365/1073741824 23888524281/536870912 560909473095/1073741824 285527395233/536870912 523212171171/1073741824 4055903021235/2147483648 -679469475891/2147483648 41360605593/1073741824 731133315321/536870912 -1474996008159/2147483648 -123743419551/268435456 2597754186723/2147483648 -686981313711/1073741824 3303970053981/2147483648 -104225182269/268435456 50796735093/2147483648 1048153739415/2147483648 -161879394933/2147483648 1410642550869/1073741824 159428103027/1073741824 -5336546777277/2147483648 72916645137/268435456 -2580449953953/1073741824 -2719554718155/2147483648 2435887026813/2147483648 -424671106839/536870912 100402246209/2147483648 -391771782783/1073741824 -4971913170957/2147483648 133717715571/2147483648 -911378779023/1073741824 1322524950687/2147483648 -3069980972583/2147483648 -488832313659/2147483648 300991642377/1073741824 3113703723/67108864 2051064895779/1073741824 457340916213/536870912 -2589099393357/2147483648 78868726197/1073741824 -2353614052695/2147483648 312966451749/536870912 863827479429/1073741824 -11440851621/33554432 432252154899/1073741824 -131911589883/268435456 1112058745473/1073741824 3737187273687/2147483648 1183893539049/2147483648 -1368248786841/536870912 -2710586490543/2147483648 2411369223081/1073741824 -4036687715709/1073741824
44974305639/67108864 -231873689547/536870912 604440967107/2147483648 -47583060297/67108864 137120699607/536870912 -1591884342177/2147483648 79133243463/134217728 4049238830541/2147483648 -130996859325/1073741824 241971216453/2147483648 4173646835037/2147483648 -3497736899193/2147483648 111683113221/268435456 3590648905251/2147483648 -1549720401549/1073741824 888577351473/1073741824 -59294809707/134217728 -179790475239/2147483648 699064614279/536870912 239806682361/268435456 190907999937/1073741824 580238795829/2147483648 -278588071863/536870912 1413499607607/2147483648 -1188055953099/2147483648 68389029879/2147483648 -111430771245/1073741824 -306687344985/536870912 -217414477185/2147483648 -400341867585/2147483648 503251536273/536870912 765735840873/536870912 223041045447/268435456 -13463885427/268435456 -1013324166429/2147483648 1721570615919/1073741824 -1172123389359/2147483648 829551586875/2147483648 1448218704195/1073741824 -1627253940141/1073741824 3119354252397/2147483648 -892409770683/2147483648 1241920851621/2147483648 2612145782967/2147483648 663073932003/1073741824 618127699587/2147483648 -1028146848369/1073741824 -892175711079/536870912 -2903084684475/2147483648 323914722507/1073741824 1512328451259/1073741824 -770874235005/1073741824 3817159388415/2147483648 -2583348566649/2147483648 -1157898995733/2147483648 -1492970895045/1073741824 -243514729215/268435456 244737882015/1073741824 -128232929133/134217728 1435727807685/2147483648 -754645042569/2147483648 -229200559047/2147483648 -2598949425771/2147483648 -2212772488581/2147483648 -121424112141/536870912 1960833498861/2147483648 1081073771865/1073741824 -141850445925/1073741824 -2054495180307/2147483648 474250714527/536870912 -809784395547/536870912 -349184605317/536870912 329506989489/268435456 966257634357/1073741824 386461284915/2147483648 -21051507063/67108864 1404745828659/2147483648 -529644820617/536870912 -5229967838979/2147483648 270009051297/1073741824 -2043127952409/2147483648 -1712070326055/1073741824 -286458902133/536870912 -3411965269269/2147483648 1603670085975/2147483648 -880292113299/1073741824 -1614208280895/2147483648 1225996172745/2147483648 -36301935375/1073741824 324092306457/536870912 -642507803055/2147483648 -1043938299501/536870912 859085860731/536870912 -2706378152823/2147483648 61681523931/67108864 270998290095/2147483648 -1740747281703/2147483648 -3214015984569/2147483648 602230125423/536870912 1218124763547/2147483648 853099209357/2147483648 -524705787501/2147483648 17556942081/134217728 -1813527513387/1073741824 2516328872637/2147483648 -4042092486015/2147483648 613839189681/536870912 -3032872727661/2147483648 -1494355471209/2147483648 -1205185498515/1073741824 8661577485/16777216 417854173587/268435456 402759520563/1073741824 1001777528625/2147483648 -1648415752809/2147483648 787958141541/2147483648 1828353644277/2147483648 19717173849/67108864 -455243993985/536870912 968006428197/1073741824 -808794573711/1073741824 -411578058909/2147483648
-1562341047657/1073741824 417076766727/268435456 -424159119141/1073741824 1091871451599/536870912 -1025565635229/2147483648 1421816025147/1073741824 562483082169/2147483648 -4101355319727/2147483648 -322722591741/536870912 523789597263/536870912 -3497736899193/2147483648 8202704167029/2147483648 -73487544753/67108864 -4753186814349/2147483648 4595825506149/2147483648 -2431728605955/1073741824 -815180997645/536870912 -293109062733/1073741824 -2362399446801/1073741824 1033601678637/2147483648 -765970069083/2147483648 -2710774994835/2147483648 1092449224011/1073741824 -2929611379353/2147483648 2456213353791/2147483648 -653876639289/268435456 -1157627820411/2147483648 -765604414533/1073741824 2649122480733/2147483648 1392996645111/2147483648 26387731041/2147483648 -5446380578517/2147483648 -173809619769/134217728 573983159655/536870912 768339186819/1073741824 -3008197755363/1073741824 1099870643211/1073741824 -3555640953093/2147483648 -6280239188685/2147483648 178765245891/268435456 -684599979819/2147483648 -523504949301/536870912 -1934350103871/2147483648 -4609258813485/2147483648 -4337034584493/2147483648 1777780336599/2147483648 2535581932809/2147483648 1372803953451/536870912 -2052622803573/2147483648 -396719037999/536870912 -83501910315/67108864 -216855840423/2147483648 -4800071853945/2147483648 161411702625/1073741824 -620168189337/1073741824 1183176897141/2147483648 847789130811/2147483648 -803956367559/2147483648 139647514449/268435456 680941718757/1073741824 744518924919/2147483648 -778941393603/1073741824 524013083031/1073741824 -5944437426711/2147483648 867983245161/2147483648 -4672391140509/2147483648 -725182755639/268435456 5715928143627/2147483648 123492752673/67108864 -4798962165639/2147483648 1507133468685/536870912 670366024923/2147483648 512835597405/536870912 -258164788497/536870912 6171153058245/2147483648 90416849151/134217728 -173050916901/268435456 1806719278629/1073741824 592730610429/268435456 -481720940703/536870912 4281126103701/2147483648 6615271375719/2147483648 8907289480845/2147483648 3996539412111/2147483648 -1005826730595/1073741824 984797782329/2147483648 800862017889/2147483648 509160624513/2147483648 -1347788833953/536870912 -1165071695691/536870912 -1353451785471/2147483648 -22624807017/67108864 -1145164401111/268435456 9133112193585/2147483648 -1699624830591/536870912 143896819287/134217728 -768926090589/1073741824 -2196090343491/1073741824 -363200321967/134217728 -2375896201893/1073741824 200768694189/536870912 -6349775274555/2147483648 -347183210421/536870912 2992422425811/1073741824 -61155674055/33554432 4644841121445/1073741824 -1609328461227/2147483648 -4257292704753/2147483648 712774629891/268435456 -507615588315/2147483648 752594076687/1073741824 -253413046125/536870912 -3669099095895/2147483648 -1245512889765/2147483648 -606077776761/1073741824 4353954647739/2147483648 3172477656873/2147483648 1837299074301/2147483648 -2918657232675/536870912 -2261115327843/536870912 9976508487291/2147483648 -13914132874995/2147483648
-957646881591/536870912 -656588083893/1073741824 380272232613/2147483648 -1196245038723/1073741824 -16917753339/134217728 -3123277448577/1073741824 2106557430117/2147483648 -421887586875/268435456 -1005509647947/1073741824 -80420080509/1073741824 111683113221/268435456 -73487544753/67108864 1506439057275/268435456 -2142778893105/2147483648 -467295326805/1073741824 -423987859749/2147483648 446024912193/134217728 -2765013112533/1073741824 -721386169137/1073741824 -1191650044581/2147483648 495235668963/2147483648 453714635499/2147483648 1436774058795/2147483648 -772296585825/536870912 108110894811/134217728 409695118851/536870912 -158992735215/2147483648 -6835261810275/2147483648 118431058371/268435456 -789590692071/1073741824 -2972515469217/2147483648 2872283390883/2147483648 -1541780209065/536870912 2549039599833/2147483648 4626024693555/2147483648 5553748781331/2147483648 -2096097530229/1073741824 807259228701/2147483648 -4221837368829/2147483648 4827458478009/2147483648 1067610377079/2147483648 -2498362287159/2147483648 -2325499850445/2147483648 -1578859669107/2147483648 4724284004241/2147483648 -1771547230959/2147483648 336821813991/134217728 -315068963691/1073741824 4304423093583/2147483648 -592829918139/536870912 543409664913/2147483648 -1192527478287/2147483648 -2297400662511/2147483648 2593992669033/1073741824 3658310803599/2147483648 611637080511/1073741824 -1150709628051/1073741824 -2991845978985/2147483648 -303949343427/2147483648 -2911019543283/2147483648 1608512690403/2147483648 78178823589/2147483648 1324000199385/1073741824 2923029454773/2147483648 -446820218901/134217728 3942681887067/2147483648 2273419425249/1073741824 1685705374389/2147483648 -1329629875947/1073741824 330871628481/2147483648 -956793194205/536870912 -2927556458763/2147483648 -57739417065/134217728 -92761088313/2147483648 -1381448318733/1073741824 -998124384093/536870912 128793365547/1073741824 1988870367045/2147483648 4385019698217/2147483648 1558831197945/2147483648 1292999439957/268435456 49115504187/33554432 5856128009181/2147483648 432105512445/536870912 683391482475/2147483648 -13681942467/67108864 -3789359363673/2147483648 -777272928279/1073741824 700209443037/536870912 1412753075541/2147483648 1651399458375/1073741824 2739056046915/2147483648 -275385227109/1073741824 3338130636519/2147483648 -603029394015/2147483648 -577331555061/268435456 215745120021/2147483648 4393041854079/2147483648 2083265893005/2147483648 1600340202705/2147483648 -993049112481/536870912 283574753343/1073741824 745816599477/1073741824 -6334998229269/2147483648 7774342087407/2147483648 -702980491341/134217728 907342107753/1073741824 2556031603233/536870912 -2530502464905/2147483648 181191943089/1073741824 -4032019275/2097152 -5499467105187/2147483648 5657154568173/2147483648 18053596503/268435456 465511373889/268435456 -2894903617329/1073741824 -1309846926549/2147483648 3078211131033/2147483648 8046302493183/2147483648 605352224481/268435456 -3915336280503/2147483648 12428794200729/2147483648
2813783962077/2147483648 -3682320696297/2147483648 28706063541/67108864 -652259041431/2147483648 2672463352749/2147483648 1026291493173/2147483648 -446413044507/2147483648 123968844603/536870912 -50794392159/134217728 -431746667967/1073741824 3590648905251/2147483648 -4753186814349/2147483648 -2142778893105/2147483648 10703349128775/2147483648 -2394322685391/2147483648 3758629872333/1073741824 -2356485936843/2147483648 3017944908351/2147483648 1276343751195/536870912 -1477765495845/2147483648 274726627869/268435456 1071061022139/2147483648 -1109557414005/2147483648 169318089201/134217728 -744426508089/536870912 354484335381/536870912 908701994829/2147483648 1539402997641/2147483648 -3857566999401/2147483648 472732304817/1073741824 1726927524609/2147483648 1669904481531/1073741824 6522488932185/2147483648 -16008249147/33554432 1698339568575/2147483648 2158599171837/2147483648 -779882765289/1073741824 52262293071/536870912 690822645777/1073741824 -506759793255/1073741824 298117523673/536870912 2350073765295/2147483648 1212035109189/2147483648 4795283411391/2147483648 576111416457/2147483648 68649125985/1073741824 -1653851432961/2147483648 -25359218115/8388608 1334307254619/2147483648 -14855247003/67108864 357120380991/268435456 -580294805367/1073741824 5155149207495/2147483648 -414963730395/268435456 195266341881/536870912 -1503999840465/536870912 -88776685401/2147483648 441117020865/536870912 183331999395/1073741824 1863087443673/2147483648 -3186870157605/2147483648 1289328126213/2147483648 -1045340094321/1073741824 491500480731/1073741824 -313812204963/2147483648 178261509729/134217728 4623569401041/2147483648 -3849239133015/2147483648 -2319564281037/2147483648 3856577909265/2147483648 -4878354381159/2147483648 -143408677437/536870912 1516279048563/2147483648 -401275413417/536870912 -3065966381103/2147483648 -444951199515/2147483648 -164678377149/2147483648 -1085126647155/1073741824 -4652873244975/2147483648 547824356475/1073741824 -2822603545179/1073741824 -447853772139/134217728 -7160827148265/2147483648 -1196989706679/2147483648 -1167982312899/2147483648 4158268309629/2147483648 94474606437/134217728 -158110698099/536870912 319193722539/134217728 1312282260561/1073741824 -234572765529/268435456 -1411172741043/2147483648 6650817538431/2147483648 -7377932622375/2147483648 2080028447115/1073741824 1152862120479/2147483648 1267294958007/2147483648 -1533303241065/2147483648 432680716269/268435456 2777485064739/2147483648 330338993541/1073741824 824647691229/1073741824 -750386475279/1073741824 -3392871218637/2147483648 1232618447859/1073741824 -1460569688775/1073741824 737235259341/536870912 -4962025322499/2147483648 193940441289/2147483648 -1689409163145/2147483648 2008844067555/1073741824 2403198831879/2147483648 -435485494635/1073741824 1345710230511/2147483648 -136285339029/134217728 498489392571/536870912 310189874577/268435456 -596942974131/536870912 1138058974281/1073741824 2686861760931/2147483648 -4719708767553/2147483648 146755331199/268435456
-614005502889/536870912 1109321664423/2147483648 -533478699597/2147483648 790383113271/536870912 -1872392302923/2147483648 1954598652255/1073741824 -1191480202611/1073741824 -6348033632205/2147483648 -562760827971/536870912 -556015896075/2147483648 -1549720401549/1073741824 4595825506149/2147483648 -467295326805/1073741824 -2394322685391/2147483648 6991143801033/2147483648 -992256250557/1073741824 -746118461373/2147483648 20382431589/536870912 -1333648237839/536870912 -2687521927311/2147483648 359512524381/2147483648 -1894661095563/2147483648 2652829022007/2147483648 -2989732389375/2147483648 2182082330169/2147483648 -363691892187/536870912 -174771759393/2147483648 -880028229129/2147483648 33294672891/134217728 150600022359/268435456 -1376982413961/2147483648 -6027890628909/2147483648 21548181/33554432 663547664559/536870912 587604524241/268435456 -4998376829997/2147483648 722086242483/2147483648 -3283283233035/2147483648 -8580771915645/2147483648 2728949697729/1073741824 -4910081778429/2147483648 454583076231/536870912 -1064887320531/536870912 -2382249982389/2147483648 -1371881479077/1073741824 243838237431/1073741824 1584746597673/1073741824 2028252372549/2147483648 2553528317025/2147483648 -469205824281/2147483648 -3597456036267/2147483648 143304720903/536870912 -337150712349/134217728 497425079271/1073741824 648777577191/268435456 154156040457/2147483648 1399073376483/1073741824 -641475285945/1073741824 1176378203673/2147483648 -619582785399/2147483648 -9609264663/134217728 237115865709/1073741824 113593615797/67108864 1964123498835/2147483648 377707189197/1073741824 -5680913317227/2147483648 -5876777161701/2147483648 628543807905/2147483648 3065126783127/2147483648 -3055031058651/2147483648 2160425977863/1073741824 278481430509/1073741824 -510093568953/1073741824 -1257538542327/1073741824 -603057915813/2147483648 2671918772841/2147483648 -627014884851/1073741824 -10719734283/1073741824 7768754874393/2147483648 -267822285273/2147483648 4405117876017/2147483648 2328269031921/1073741824 3963908197947/2147483648 6180741306687/2147483648 -344678034411/268435456 214598410509/268435456 2097375096471/2147483648 -5570833865943/2147483648 -781470490293/2147483648 539204777997/536870912 -1216233982473/1073741824 6921620188611/2147483648 -3564407330655/2147483648 1021339355331/536870912 -2966849040717/2147483648 -592669488021/2147483648 2947710836319/2147483648 4227145431561/2147483648 -2287080856029/1073741824 -1367434602567/2147483648 -1654714900239/2147483648 -891613133481/2147483648 -1154717678739/1073741824 6065980299615/2147483648 -2243764540863/1073741824 6969917275953/2147483648 -3110632803873/2147483648 -12446499399/268435456 5615963576787/2147483648 1047663448407/2147483648 1274768086533/2147483648 -2408369442621/1073741824 -473666664363/536870912 -534729637893/536870912 1826939081289/2147483648 53605993791/1073741824 -77650796475/1073741824 -133918773237/2147483648 -850399690683/1073741824 -3255936172353/2147483648 1632981308607/1073741824 -1481095283385/1073741824
2507726350503/2147483648 -3213834241899/2147483648 1554941575713/2147483648 -903548383095/1073741824 1884893207403/2147483648 -6669682533/67108864 -268290773283/1073741824 -705559039197/2147483648 -197954592513/2147483648 -1105372526841/2147483648 888577351473/1073741824 -2431728605955/1073741824 -423987859749/2147483648 3758629872333/1073741824 -992256250557/1073741824 4392093392583/1073741824 552271545201/1073741824 1795096360311/2147483648 3853243956975/2147483648 -2940164082237/2147483648 2306333936301/2147483648 1557663710691/2147483648 -115711305981/536870912 70690546047/134217728 -1448054435973/1073741824 2227932756243/2147483648 370554651567/1073741824 3887919748395/2147483648 -3704523602673/2147483648 185776485/524288 -2402660326419/2147483648 3470480946915/2147483648 374118378285/268435456 -34659741225/67108864 1446379196139/1073741824 1676428075293/2147483648 -214670522961/268435456 1206573037221/2147483648 529221821529/536870912 -212028181563/1073741824 -891232824825/2147483648 1132215810609/2147483648 849745130301/2147483648 589296330117/268435456 765739166523/2147483648 -215132339019/536870912 -116024577063/268435456 -2352945795099/1073741824 952831076763/1073741824 -138880621365/2147483648 2097382257177/2147483648 -171011969877/2147483648 1066413064263/536870912 184374057843/268435456 308224856157/536870912 -215260472829/134217728 1389222572475/2147483648 -334913793381/2147483648 1160383636785/1073741824 -11977625655/67108864 -1936346647785/2147483648 533718119451/536870912 -116777393757/536870912 2293577738391/1073741824 -519366263493/2147483648 3157415951607/2147483648 6803125480671/2147483648 -4845689711541/2147483648 -1540558387809/2147483648 2192109153273/2147483648 -3607260544791/2147483648 1002025785981/1073741824 -1369963830957/1073741824 -260226164205/2147483648 -2177024304561/1073741824 -2329109309391/2147483648 1026696607995/2147483648 -51967830297/268435456 -280416658587/536870912 2902612689867/2147483648 -813427477089/1073741824 -2333464499445/1073741824 -5425938174597/2147483648 -68435007165/67108864 418460531619/536870912 172789865001/134217728 815796600969/2147483648 803413084431/2147483648 5720312361927/2147483648 1447032627261/1073741824 -487426651059/2147483648 1258411737453/2147483648 1185147344283/536870912 -375215995311/134217728 1015329132285/2147483648 -100839564489/1073741824 2085826681917/2147483648 2026630683243/2147483648 1872503336283/2147483648 476583654117/536870912 2239739109/268435456 1325531234889/536870912 -304761557181/2147483648 -5114848383/8388608 2751877037805/2147483648 449732104659/1073741824 206274611721/1073741824 510764198115/2147483648 127899160233/2147483648 932623149315/2147483648 -322704916491/2147483648 -460707436161/536870912 1339029784785/2147483648 1704838333767/1073741824 840896421861/2147483648 -1481840760039/2147483648 2964985175271/2147483648 -918928379325/1073741824 1293301071393/536870912 4304153914461/2147483648 -1501358229699/1073741824 3701004600441/2147483648
-2390473052997/2147483648 -1702860206049/2147483648 1603691910075/2147483648 -3769214731863/2147483648 -1037012756079/2147483648 -4332795437817/2147483648 864705577233/2147483648 -27268478679/1073741824 501841403361/2147483648 -9992960853/8388608 -59294809707/134217728 -815180997645/536870912 446024912193/134217728 -2356485936843/2147483648 -746118461373/2147483648 552271545201/1073741824 4395706136205/1073741824 -2459336790543/1073741824 -562091079123/1073741824 -317635736247/268435456 -213053521305/2147483648 930736873953/1073741824 698527052247/2147483648 -259131507807/268435456 74212670997/134217728 257871231855/134217728 389339079879/2147483648 -1247548026987/2147483648 1162631565945/2147483648 -1805612438313/2147483648 -2936563216611/2147483648 3397530224943/2147483648 -6501500970495/2147483648 514173376785/1073741824 1276456229313/2147483648 4611625922097/2147483648 -800522204457/536870912 3177340194639/2147483648 -30648587433/1073741824 1118338697487/1073741824 -367249745595/1073741824 -636306856419/1073741824 -1824501777297/2147483648 -729199514721/2147483648 797043960627/536870912 -2263376487483/2147483648 515126177943/1073741824 -170750192961/536870912 1865821348155/1073741824 -377187861009/2147483648 -627184947393/1073741824 549110385627/1073741824 -297047817087/536870912 6971226483681/2147483648 563686631859/268435456 5310233729187/2147483648 268638009411/1073741824 -239140014627/268435456 -84442498893/1073741824 -2735077282935/1073741824 615918020673/536870912 961133117649/2147483648 1723207106889/1073741824 3951374008611/1073741824 -2596231401195/1073741824 602441107407/536870912 625019311545/268435456 -1114572727257/1073741824 -941494926237/1073741824 18629879373/2147483648 -373222807443/536870912 -717534822117/1073741824 -1844358728229/1073741824 880669689639/1073741824 -2390808832035/1073741824 -3123574778667/2147483648 371578861497/2147483648 -164981938701/2147483648 1765713236295/1073741824 1690257250611/1073741824 6011837282139/2147483648 1749622652487/1073741824 398103815211/536870912 -41358224235/134217728 357800663487/268435456 -3420667642821/2147483648 -701613822915/536870912 -263466189/2147483648 1981380360351/2147483648 530961392409/268435456 4206927200517/2147483648 5165113558785/2147483648 1151474845125/2147483648 388109536959/2147483648 -214822614195/1073741824 -1025714531985/536870912 1319771930103/2147483648 10278226260417/2147483648 1641502986879/2147483648 1097133151209/2147483648 -3291563876217/2147483648 6083332595457/2147483648 824814559275/536870912 -3833577014115/2147483648 2301860036073/1073741824 -4379927817531/1073741824 -812664114831/1073741824 5799400041855/1073741824 -3684575543619/2147483648 3554193402201/2147483648 -1558352999379/536870912 -3718441086327/1073741824 2843724427689/1073741824 1323806267079/2147483648 5042746843443/2147483648 -2108575197843/536870912 -1296803383647/536870912 1438611028077/2147483648 11728176476391/2147483648 8509089108561/2147483648 -7214036342829/2147483648 8670070904889/1073741824
1895451617991/1073741824 -81943516011/536870912 -429934555671/536870912 189470347227/268435456 1186812687213/2147483648 3152098541835/2147483648 -810421117305/536870912 -1004090225715/2147483648 492993127527/2147483648 349796010111/2147483648 -179790475239/2147483648 -293109062733/1073741824 -2765013112533/1073741824 3017944908351/2147483648 20382431589/536870912 1795096360311/2147483648 -2459336790543/1073741824 6084770609367/2147483648 2142393233403/2147483648 -826153554045/2147483648 916718916849/2147483648 -162570975501/2147483648 -1388429268123/2147483648 767140007781/536870912 -2471616485655/2147483648 143034286881/1073741824 503985941883/2147483648 3653591288181/2147483648 -4389925985271/2147483648 497795256063/1073741824 -434450033169/2147483648 -791187268113/1073741824 7458681215841/2147483648 -1275038455023/1073741824 -260495191515/2147483648 -1630995538785/1073741824 2402451206163/2147483648 -1705069362381/2147483648 1226665604211/1073741824 614457430863/2147483648 -2668003193295/2147483648 3913081711905/2147483648 2564666270445/2147483648 2627005136985/2147483648 -633346813923/2147483648 102891548811/536870912 -706352477211/2147483648 -78493521801/536870912 136352515395/134217728 1165510395363/2147483648 1091583093/4194304 304464741789/1073741824 1566053556975/2147483648 -4756149493923/2147483648 -2169093389697/2147483648 -4553328329853/2147483648 360287163393/1073741824 992209980645/2147483648 1060194027291/1073741824 3178306757007/2147483648 -2709888192345/2147483648 723173347023/2147483648 -1288950549381/2147483648 92927800683/1073741824 1264019990937/536870912 104684861547/2147483648 -1227058348413/1073741824 -3411369648099/2147483648 569294893131/2147483648 2397992209365/2147483648 -1599857626701/2147483648 1514687659365/1073741824 -474437069745/536870912 -1552811600307/1073741824 -2258651269113/2147483648 2327306905773/2147483648 309390793755/2147483648 -621140649771/1073741824 -231629906367/1073741824 -2153001925413/2147483648 -730786353165/268435456 -794227202571/268435456 -4088844257673/1073741824 117406666869/268435456 -1222960489509/1073741824 2457133390155/1073741824 925242173445/536870912 -358090623081/268435456 1745426459787/1073741824 -1262952467331/2147483648 -1522271058849/1073741824 1169080343463/2147483648 1011644342187/536870912 -6361970430939/2147483648 2370131945559/1073741824 1626474661443/2147483648 267348642129/268435456 -245223049785/134217728 39580377435/134217728 2676447349521/2147483648 1013617064037/2147483648 642134989689/2147483648 -1672793380455/1073741824 682873969449/536870912 -3390385328541/2147483648 1583924015433/536870912 979687531689/2147483648 -3659291026959/2147483648 438534994575/1073741824 -543222022755/1073741824 1855085056539/1073741824 2191156166667/1073741824 -2816636316423/2147483648 -521203245357/2147483648 -1805955033627/2147483648 3879994934823/2147483648 2486682112443/2147483648 -3878223297681/2147483648 420360334437/1073741824 -1453999367019/1073741824 828941723625/1073741824 -1394409360729/536870912
3888081242589/2147483648 -557084958219/536870912 145363648995/2147483648 -2288727409425/2147483648 2134885295913/1073741824 -435352109217/1073741824 135705004137/536870912 1133460555537/1073741824 1049897649717/1073741824 -504247715541/2147483648 699064614279/536870912 -2362399446801/1073741824 -721386169137/1073741824 1276343751195/536870912 -1333648237839/536870912 3853243956975/2147483648 -562091079123/1073741824 2142393233403/2147483648 7708168297047/2147483648 1292202567903/1073741824 -224005642737/2147483648 2197472505135/2147483648 -1536096233541/1073741824 4353552889323/2147483648 -3156737965227/2147483648 69326934453/67108864 91728038667/134217728 1254715385181/2147483648 -896870737359/2147483648 -349744868835/2147483648 438467041389/536870912 1220520788265/1073741824 5647492940409/2147483648 -2005372634661/1073741824 -1162752188559/536870912 3693199239729/2147483648 32532799395/1073741824 1219919248407/1073741824 3882299150271/1073741824 -298094977107/134217728 374432719767/268435456 567398562489/1073741824 3943453432227/2147483648 928247683557/1073741824 2589248118753/2147483648 -1306305424197/2147483648 -1370961853101/1073741824 -3723430803579/2147483648 -432768279777/536870912 3938699907/268435456 2209931490261/1073741824 -408266810187/2147483648 707393020407/268435456 -2800246757229/2147483648 -1211220026787/536870912 -1898844343029/2147483648 -1214000947113/1073741824 934329398427/536870912 -1103748957651/2147483648 415635160995/1073741824 -671724159393/2147483648 -191060726571/2147483648 -1169033127573/536870912 -873569115045/2147483648 508337172309/1073741824 682413551691/268435456 7171573695561/2147483648 -50008050897/2147483648 -327477511497/1073741824 1927457937657/2147483648 -133237176933/268435456 313848904539/2147483648 40461977907/67108864 -1516121162697/2147483648 999920866287/1073741824 -573371715033/1073741824 -280385284821/1073741824 312216123063/2147483648 -9991716633963/2147483648 -104446000239/268435456 -5934409957719/1073741824 -2905828128075/1073741824 -9031701656763/2147483648 -2264283882087/1073741824 546581610039/2147483648 1033770361293/2147483648 37310176989/2147483648 3679565049285/2147483648 1155006567129/1073741824 -702788307591/1073741824 860867958891/2147483648 -7291797361575/2147483648 2145564784857/2147483648 -1810719623067/1073741824 673328740419/1073741824 2345516904825/2147483648 -538688200623/536870912 -4275406959585/2147483648 3932388815151/2147483648 879399490779/2147483648 4380333324261/2147483648 -883183590159/1073741824 402262905147/268435456 -3225837519357/2147483648 140808599571/268435456 -2466875474037/1073741824 1273648484877/2147483648 -1169243760183/536870912 -1862513924529/1073741824 133123170429/134217728 780695952837/2147483648 2067639192207/536870912 -1679241658071/2147483648 -350022368565/2147483648 -2612148346995/2147483648 483960342423/1073741824 -2587550792751/2147483648 -1913233796991/2147483648 843755720067/1073741824 10603895211/268435456 -4468874948379/2147483648 1067186949483/2147483648
1189686370383/1073741824 3917320527891/2147483648 -645340912803/2147483648 -48222995631/1073741824 331731899013/1073741824 -18679584201/33554432 1760623776717/2147483648 669052853343/268435456 32588834685/268435456 472240934859/536870912 239806682361/268435456 1033601678637/2147483648 -1191650044581/2147483648 -1477765495845/2147483648 -2687521927311/2147483648 -2940164082237/2147483648 -317635736247/268435456 -826153554045/2147483648 1292202567903/1073741824 8303000426547/2147483648 -839451047931/536870912 48303541917/268435456 -1297367640243/2147483648 434292013515/1073741824 29448180579/536870912 -1371520844253/1073741824 -572756821119/2147483648 -21349466775/1073741824 4433866620357/2147483648 -373240862457/536870912 1334430037191/1073741824 -94458053775/536870912 350753540235/2147483648 -1400335059057/2147483648 -1372897887249/536870912 1180703022225/2147483648 959693987799/1073741824 857074143501/2147483648 340282598601/134217728 -1812476182281/536870912 80390718417/33554432 -1204233535221/536870912 1446272349129/1073741824 -951309369357/2147483648 -52733263053/268435456 1229109721359/1073741824 -2478133360545/2147483648 2756913917253/2147483648 -8228029262139/2147483648 461604028311/2147483648 3804992572953/2147483648 -1469093915919/2147483648 252127150245/1073741824 -905010361395/536870912 -940110252555/268435456 -1313539140639/2147483648 -4411145201343/2147483648 822015789465/2147483648 -1405377751455/1073741824 487658406099/1073741824 956363250081/1073741824 -744972307053/536870912 -2551208267991/1073741824 -10076735913927/2147483648 429778951401/536870912 272331437319/536870912 -18390019707/134217728 1709887295169/536870912 869256951603/2147483648 -2287345459971/2147483648 1003824902853/536870912 355694172699/2147483648 1734776832753/1073741824 1019130314361/536870912 4822856155803/1073741824 54740827251/67108864 1119868209585/2147483648 1936980164109/2147483648 -8199616084833/2147483648 -2351731920135/2147483648 -4588905559821/2147483648 794464013361/1073741824 3539757384723/2147483648 -5700164673315/2147483648 790688105301/536870912 -4686852240747/2147483648 -830333760915/1073741824 2347186072065/1073741824 -782868523575/268435456 -6223558153437/2147483648 -723107337075/2147483648 -10027458965193/2147483648 -4435945371387/2147483648 153974648289/67108864 -3400168650021/2147483648 2168568257073/2147483648 -724254918225/268435456 -10996765938297/2147483648 -369288810597/2147483648 -2668748003655/2147483648 1059697988445/536870912 -3121382167431/1073741824 3561654826041/2147483648 299578359933/2147483648 -151736767263/2147483648 564958128423/536870912 404173221255/1073741824 -6685455982755/2147483648 -252013917741/1073741824 -122510727297/1073741824 368600582091/536870912 9187913718981/2147483648 -2656439387763/2147483648 -636649884987/1073741824 -1055437705671/1073741824 1745149470105/2147483648 295988538573/536870912 726027662331/536870912 -11326623786831/2147483648 -5240484493797/2147483648 6627356245809/2147483648 -11305793084553/2147483648
-204926476029/536870912 -2107198799097/2147483648 23417732961/134217728 137685263277/2147483648 190064154375/1073741824 1252417233/8388608 -289048202445/2147483648 -315143209491/268435456 -345218999613/2147483648 -44671870023/1073741824 190907999937/1073741824 -765970069083/2147483648 495235668963/2147483648 274726627869/268435456 359512524381/2147483648 2306333936301/2147483648 -213053521305/2147483648 916718916849/2147483648 -224005642737/2147483648 -839451047931/536870912 2378817495195/2147483648 -511757193591/2147483648 296415854025/2147483648 -6809230569/1073741824 -234477592227/536870912 117284594625/1073741824 -64597607865/1073741824 -871121061543/2147483648 -2728673679999/2147483648 604704544899/1073741824 -48691775649/67108864 549933799755/2147483648 1056149269791/2147483648 434892664641/1073741824 796228315827/536870912 -462880739097/2147483648 -460714608609/1073741824 -325852276407/536870912 -512910428319/536870912 1111242161607/1073741824 -1626382714845/2147483648 835052655807/1073741824 -791641810785/2147483648 1275517673391/2147483648 94632183759/2147483648 -178783081395/536870912 212888048037/536870912 -141188307639/134217728 296514387483/268435456 -188682761877/1073741824 -340130367081/2147483648 -37479960339/1073741824 1631168436723/2147483648 723952095963/2147483648 1089497044905/1073741824 -778871007513/1073741824 370501246005/536870912 -591122432727/2147483648 1467802415625/2147483648 275662625583/536870912 -1698423826425/2147483648 1387596774765/2147483648 1032149304783/2147483648 1550490115011/1073741824 -166987821531/1073741824 82802468379/1073741824 580346116041/1073741824 -2749901670519/2147483648 -82691939187/2147483648 383045518821/1073741824 -2678646148083/2147483648 314645002839/2147483648 -337788192969/1073741824 -1061422594815/1073741824 -3508664171367/2147483648 -947684192307/1073741824 171930208119/1073741824 -8115444375/16777216 306965331237/268435456 583697083743/1073741824 478363983885/536870912 -267885407811/268435456 -1346350876167/2147483648 1805060649099/2147483648 -953765970849/2147483648 640792448163/536870912 168958990725/2147483648 -1321803143307/2147483648 2772658331637/2147483648 2697736182795/2147483648 -585569825661/2147483648 1180916818377/1073741824 214928345031/268435456 -524508575373/536870912 45731304447/268435456 12078938055/536870912 793600727331/1073741824 985969726299/1073741824 -217207101159/2147483648 62429167893/134217728 -920739336273/2147483648 1240279518051/2147483648 -555879383121/536870912 78366096171/1073741824 317480280195/2147483648 345513970893/1073741824 374607036747/2147483648 504797785503/2147483648 1207205788209/2147483648 -875840389215/2147483648 -434126989449/2147483648 -338000708535/268435456 889374952287/2147483648 849031199733/1073741824 -74715094083/536870912 523544335545/1073741824 2596389544221/2147483648 -553335428181/1073741824 955651924833/1073741824 126846168315/536870912 -609769407069/2147483648 641536489245/2147483648
660475214823/1073741824 -614058646845/2147483648 23652537771/134217728 -1794772637655/2147483648 560594245095/2147483648 -881960041401/2147483648 -99050342271/1073741824 1359249975237/2147483648 452559514935/1073741824 -961333940979/2147483648 580238795829/2147483648 -2710774994835/2147483648 453714635499/2147483648 1071061022139/2147483648 -1894661095563/2147483648 1557663710691/2147483648 930736873953/1073741824 -162570975501/2147483648 2197472505135/2147483648 48303541917/268435456 -511757193591/2147483648 116974247007/134217728 -263661375861/536870912 645845390595/1073741824 -611707491699/1073741824 1075722815673/1073741824 413679586029/1073741824 1106075660625/2147483648 281749903539/2147483648 -897149669685/2147483648 170757876771/2147483648 1171979641485/1073741824 942868123281/2147483648 -1719662966307/2147483648 -248810146503/1073741824 2525084246679/2147483648 -844759451181/2147483648 1995287753781/2147483648 436367531391/268435456 -1373241362895/2147483648 357579282735/1073741824 660909720291/2147483648 244580135769/536870912 1326812640081/2147483648 1436175438783/2147483648 -424460337081/1073741824 -706640080683/1073741824 -28122830481/33554432 450767125839/2147483648 390798675501/2147483648 434875316559/1073741824 273043957353/1073741824 441568351365/536870912 516472162809/1073741824 -204439687665/2147483648 436867088325/2147483648 -505695317817/2147483648 973447191813/2147483648 -44420091399/134217728 -299387319333/536870912 352432634979/2147483648 21921715827/134217728 -669664991187/2147483648 2557331395815/2147483648 158621260755/2147483648 875905529013/1073741824 3087879655521/2147483648 -134112049857/268435456 105797906343/1073741824 2359721223/268435456 -39214613793/2147483648 436721602113/2147483648 -1388259243297/2147483648 234030354183/2147483648 -648774133467/2147483648 -1192241783067/2147483648 180621778971/1073741824 -15416268639/268435456 -2571669666879/2147483648 1190750397579/2147483648 -2705146431855/2147483648 -2085924799377/2147483648 -1854890718267/1073741824 -2723741802975/2147483648 430125960495/536870912 -736396961577/1073741824 -189519731997/536870912 387579493041/536870912 1001549096565/1073741824 730855113885/1073741824 1119944956881/2147483648 -65595286629/268435456 1684919541051/2147483648 -2037401197371/2147483648 335276053737/1073741824 -122067332073/1073741824 -72908077095/2147483648 1701459886701/2147483648 1593443748147/2147483648 230304885897/536870912 296094606789/1073741824 516733517181/536870912 2443721651949/2147483648 -17277068355/67108864 -180078842277/2147483648 -935561112627/1073741824 -615363645597/2147483648 291058866177/536870912 -1062267241371/1073741824 608428730859/536870912 -1300356888969/2147483648 389047709289/1073741824 1083858034629/2147483648 814705546317/2147483648 1537355272227/2147483648 -1493650013727/1073741824 -2940421794513/2147483648 -721003871007/2147483648 2098922154087/1073741824 2925222047397/2147483648 -432762984297/268435456 2487213714687/1073741824
-440150630997/536870912 4411043751/16777216 691366784997/2147483648 642375929523/1073741824 -1148459765529/2147483648 39961854525/134217728 214484049063/1073741824 -682753835133/536870912 -1659614341881/2147483648 11560694673/268435456 -278588071863/536870912 1092449224011/1073741824 1436774058795/2147483648 -1109557414005/2147483648 2652829022007/2147483648 -115711305981/536870912 698527052247/2147483648 -1388429268123/2147483648 -1536096233541/1073741824 -1297367640243/2147483648 296415854025/2147483648 -263661375861/536870912 576331442565/536870912 -380300996835/268435456 1736935749795/2147483648 -452099231493/536870912 -339887610225/2147483648 -99469377633/2147483648 42152949909/134217728 82708584207/134217728 -2145013295865/2147483648 -556802499177/536870912 -821722339635/536870912 1682767998003/2147483648 3771843676857/2147483648 -1978125629619/2147483648 -390374991177/2147483648 -127715594541/268435456 -5383912999059/2147483648 712978543101/536870912 -1430991310737/2147483648 -71937780447/134217728 -312808406379/268435456 -10164079677/33554432 -1369665892779/2147483648 18431895531/536870912 2664272009865/2147483648 648870665529/1073741824 -2520885381/1073741824 -790651639743/2147483648 -96725415975/134217728 -2271613755/16777216 -2832389741451/2147483648 1151331277245/1073741824 598786041807/536870912 -38716360329/1073741824 1644780564633/2147483648 -2047444111911/2147483648 384971318961/536870912 -893823986427/2147483648 455573354061/2147483648 9988524651/1073741824 1964177901123/2147483648 -13746038319/67108864 -546237471213/1073741824 -582341640861/536870912 -1238310067059/2147483648 667249749273/2147483648 214913935347/2147483648 -1352072666607/2147483648 1303263075591/2147483648 41309261133/1073741824 -140623948779/1073741824 754006265613/2147483648 64870692447/1073741824 -252800357823/2147483648 -276846927285/2147483648 2233337473089/2147483648 1119784352109/536870912 408786746811/1073741824 5676703455903/2147483648 1039675240119/536870912 723088058619/268435456 2233708154031/2147483648 -435499201305/2147483648 142826037141/536870912 691461050559/2147483648 2551643067/1073741824 -33679231707/536870912 -11426229549/134217728 -383784832839/2147483648 2570700589149/2147483648 -2365633747995/2147483648 2700274990851/2147483648 -279121798695/268435456 -1348669433229/2147483648 1459063250127/2147483648 1961631268899/2147483648 -1112195615007/1073741824 -1352681101731/2147483648 -1977025493769/2147483648 561487190601/2147483648 -1200644390943/2147483648 1504474269681/2147483648 347618383803/1073741824 696095495007/536870912 -1254193509681/2147483648 1164466037103/2147483648 719902977153/536870912 -471714617889/2147483648 -7270684221/268435456 -4945461337863/2147483648 261209434305/1073741824 81797205921/2147483648 165389439231/268435456 -184083762921/1073741824 1874533696371/2147483648 1385899319529/2147483648 -1925107131711/2147483648 -215264325885/2147483648 2379918269883/2147483648 -1454631557901/2147483648
1397607804105/1073741824 -335283164073/536870912 -554066940201/1073741824 -1089548603157/2147483648 1896671457639/2147483648 511925069937/2147483648 -1290119226897/2147483648 303516656325/268435456 255383050317/268435456 -249935108949/2147483648 1413499607607/2147483648 -2929611379353/2147483648 -772296585825/536870912 169318089201/134217728 -2989732389375/2147483648 70690546047/134217728 -259131507807/268435456 767140007781/536870912 4353552889323/2147483648 434292013515/1073741824 -6809230569/1073741824 645845390595/1073741824 -380300996835/268435456 2293055579565/1073741824 -326614305183/268435456 2593740652581/2147483648 949873009179/2147483648 614689773381/2147483648 -107860351269/134217728 -1164386623131/2147483648 853237671897/536870912 2089271268873/2147483648 6351617203821/2147483648 -1375382767425/1073741824 -549438468159/268435456 958559969859/1073741824 21995400231/67108864 1052264180637/2147483648 6250323523275/2147483648 -665103964953/536870912 531892413027/1073741824 1699869155655/1073741824 770764335909/536870912 77518288671/134217728 1656073562475/2147483648 -115947216891/536870912 -3173257676733/2147483648 -2637978981879/2147483648 1015130393415/2147483648 273207214491/536870912 1754999947677/2147483648 464594792571/2147483648 1892550469329/1073741824 -3927970078665/2147483648 -2392963741677/2147483648 -851036486391/2147483648 -772812192861/1073741824 1783564894575/1073741824 -1828297275501/2147483648 1771804376865/2147483648 -1365002691309/2147483648 89030382315/536870912 -1259016182703/1073741824 295322904225/536870912 2292590255205/2147483648 2531553438321/2147483648 269114773863/536870912 -210138513825/268435456 -33832391937/536870912 1245748478775/1073741824 -1828147214883/2147483648 -94857856101/2147483648 534683980053/2147483648 -1209305133015/1073741824 -946589222151/2147483648 963139271205/2147483648 -412424202969/2147483648 -191957178429/134217728 -6000709761573/2147483648 -1379180822883/2147483648 -9423459292245/2147483648 -3465669988461/1073741824 -4953729307515/1073741824 -885334172775/1073741824 -1036117348017/2147483648 1002090307779/2147483648 352014991143/2147483648 -963446840655/2147483648 1709642098863/2147483648 738544997781/2147483648 -63006560595/2147483648 -83315179443/67108864 518912499375/268435456 -5077432686939/2147483648 4330391629701/2147483648 62101825617/67108864 -352542349857/1073741824 -1934475360591/2147483648 1652552817477/1073741824 2317786800369/2147483648 2661178766865/2147483648 -731411304927/2147483648 400549052937/1073741824 -1617327972807/2147483648 -2008824887067/2147483648 -1743239532243/1073741824 1597509231801/2147483648 -2913668383905/2147483648 -870913448523/536870912 571333227825/2147483648 89913462501/134217728 3428990838015/1073741824 -1551007781289/2147483648 -892703206857/2147483648 -2148304750533/2147483648 664119678195/1073741824 -204540102393/134217728 -760310095929/536870912 220738601865/134217728 254361621399/2147483648 -573263312325/268435456 264346575933/268435456
-2449665372693/2147483648 932033982945/2147483648 177915290421/2147483648 428691164187/1073741824 -687272693475/1073741824 -104854836165/536870912 3976759617/8388608 -24842006979/2147483648 -224458337541/536870912 -167083954539/1073741824 -1188055953099/2147483648 2456213353791/2147483648 108110894811/134217728 -744426508089/536870912 2182082330169/2147483648 -1448054435973/1073741824 74212670997/134217728 -2471616485655/2147483648 -3156737965227/2147483648 29448180579/536870912 -234477592227/536870912 -611707491699/1073741824 1736935749795/2147483648 -326614305183/268435456 3166919795073/2147483648 -487902941439/1073741824 -481853918241/2147483648 -1408658799267/2147483648 2074325098881/2147483648 -92706564663/2147483648 158151539847/536870912 -1785194947683/2147483648 -4668705499815/2147483648 2141956261281/2147483648 -439804856229/1073741824 -732001614603/2147483648 -22224239901/2147483648 -24029333931/536870912 -2178334869477/1073741824 474119350899/536870912 14092461567/268435456 -238753531101/268435456 -515070557709/536870912 -1373988906615/1073741824 -168738713235/536870912 384698678529/2147483648 110387266005/134217728 1339646405577/1073741824 -105644745981/2147483648 -717232677981/2147483648 -510500266317/536870912 -102592101597/2147483648 -2054349543591/1073741824 744122345793/2147483648 1974051603087/2147483648 2920725876459/2147483648 236884168923/2147483648 -60261027879/134217728 -454284709491/2147483648 -54161991957/67108864 1597713130191/2147483648 -985294319901/2147483648 3835097301/4194304 -1972652791539/2147483648 -1367442547401/1073741824 -1883508002679/2147483648 -1481545358451/1073741824 479181652047/536870912 -207380392737/268435456 201264131889/2147483648 848024877345/2147483648 -333497192799/268435456 1801443979779/2147483648 817239105621/1073741824 665595997017/2147483648 967380608145/1073741824 -185222318595/268435456 11134606509/33554432 1413291388449/1073741824 -839420036205/2147483648 1020523130415/536870912 2841521971473/1073741824 3036759598005/1073741824 1373550380277/1073741824 -1402085431161/2147483648 -82144242543/268435456 255789683307/2147483648 -172250714919/268435456 -3135082517511/2147483648 -1254257703231/2147483648 474860009817/1073741824 1639171864299/2147483648 -904440700425/1073741824 104227081815/67108864 22939825749/2147483648 -419419057737/536870912 50105095227/536870912 2288088029211/2147483648 -504515110209/2147483648 -1216710323631/2147483648 -1037965147413/1073741824 -543153464709/2147483648 -258545192829/1073741824 -524503454475/536870912 2293212432639/2147483648 -2074806120279/1073741824 159948370017/2147483648 636647054703/536870912 53348138199/536870912 -1520173664751/2147483648 405829357647/2147483648 -3086059012443/2147483648 88661171865/536870912 -2306970850065/2147483648 65352691671/2147483648 -172640840355/1073741824 -1480771299129/2147483648 2074083796389/2147483648 -210022357575/536870912 174568067601/536870912 -307712313117/1073741824 666175950525/536870912
256197174597/536870912 -757520742879/536870912 -47078815269/536870912 -3239047712355/2147483648 134762475117/536870912 -1130097852735/2147483648 -2033539098915/2147483648 640221728595/2147483648 1801523323947/2147483648 -2741297811759/2147483648 68389029879/2147483648 -653876639289/268435456 409695118851/536870912 354484335381/536870912 -363691892187/536870912 2227932756243/2147483648 257871231855/134217728 143034286881/1073741824 69326934453/67108864 -1371520844253/1073741824 117284594625/1073741824 1075722815673/1073741824 -452099231493/536870912 2593740652581/2147483648 -487902941439/1073741824 6614290058517/2147483648 426524268213/536870912 291492376917/2147483648 -49284975867/67108864 -1081396854681/1073741824 174192139113/268435456 2721637579851/2147483648 351087141363/268435456 -774805462641/1073741824 -2763834383445/2147483648 4271163467049/2147483648 -1461106649253/2147483648 739289415549/536870912 3366199581657/2147483648 1613457816315/2147483648 -1773147567171/2147483648 4554022923129/2147483648 30423390165/536870912 882397443531/2147483648 1941672815907/1073741824 -2520852605199/2147483648 -1465857696627/2147483648 -3472296973131/2147483648 5583109386465/2147483648 1150740819183/2147483648 -439210187499/2147483648 1751809416501/2147483648 133250769021/268435456 560899849029/2147483648 1021764155295/536870912 1542945370173/1073741824 167785546047/2147483648 1167247592277/1073741824 -906291277377/1073741824 -691271750151/536870912 -19532453721/1073741824 1834989600465/2147483648 1423132314393/2147483648 2230231544673/536870912 -560071046121/1073741824 2358807673389/2147483648 2600442187467/2147483648 -4784044236831/2147483648 -2160757802721/2147483648 3611915154669/2147483648 -745466733351/536870912 -841457852391/1073741824 -2588344255359/2147483648 -2034761221911/2147483648 -6805937250747/2147483648 289546662789/1073741824 -1082734575567/2147483648 -2159484477123/1073741824 -1675085846241/2147483648 868129118469/2147483648 -5252240856003/2147483648 -542102456697/268435456 -2531223587115/536870912 253008006489/1073741824 -947543936205/2147483648 15380969049/536870912 -46786945773/2147483648 -4550734720563/2147483648 4631385676359/2147483648 707305200825/268435456 1133482786665/1073741824 4608066717081/2147483648 3456279920745/1073741824 -802768161075/268435456 3120904092663/1073741824 -2371556094207/2147483648 699102323169/536870912 9389604542511/2147483648 2387701460241/1073741824 1025168086101/536870912 -908131832955/2147483648 1299758225589/536870912 448057557747/536870912 -4237366829949/2147483648 603681136149/2147483648 -166468654455/33554432 -232807452669/2147483648 6429308582379/2147483648 -5735956711587/2147483648 2875336297911/2147483648 -2053617279081/2147483648 -306066976851/2147483648 2433346827531/2147483648 -868615579395/1073741824 493935592635/536870912 -2688785994993/1073741824 -8729929279809/2147483648 -2871826840923/2147483648 3793990856961/536870912 3981560872029/1073741824 -1560759027669/268435456 285133443879/33554432
6341877669/16777216 -1071730473573/2147483648 184207969401/2147483648 -177013156617/1073741824 307009406931/536870912 1573880873613/2147483648 -656167214463/2147483648 -2457791164431/2147483648 612385320663/2147483648 -198450784647/1073741824 -111430771245/1073741824 -1157627820411/2147483648 -158992735215/2147483648 908701994829/2147483648 -174771759393/2147483648 370554651567/1073741824 389339079879/2147483648 503985941883/2147483648 91728038667/134217728 -572756821119/2147483648 -64597607865/1073741824 413679586029/1073741824 -339887610225/2147483648 949873009179/2147483648 -481853918241/2147483648 426524268213/536870912 1781151330897/2147483648 627286017927/2147483648 695822880165/2147483648 239458302585/1073741824 689480640567/2147483648 -47643654261/67108864 328535264709/268435456 -2180577910881/2147483648 38525861313/1073741824 106174114887/268435456 -124605918963/1073741824 1441607007747/2147483648 -12389037609/134217728 1005304250979/2147483648 -450659286921/1073741824 3285615305493/2147483648 -266062802433/536870912 133279292595/2147483648 290727491517/536870912 -2223400222095/2147483648 73571397597/268435456 -542444104809/536870912 250099913589/2147483648 63570612735/1073741824 60100205379/536870912 501055153263/2147483648 121766437971/1073741824 744548083917/2147483648 1382584113189/2147483648 299516940093/1073741824 5377153443/16777216 2573404497375/2147483648 -736256634681/2147483648 -764511740307/2147483648 -13286459265/268435456 894694902255/2147483648 -487408548387/2147483648 2498737503381/2147483648 1174180769331/2147483648 -161823964137/1073741824 1053636906645/1073741824 102731123541/2147483648 268152523485/536870912 -346598567145/2147483648 290623770333/268435456 12303395325/536870912 -34482745563/536870912 -2271951926463/2147483648 328701245823/2147483648 -286096899777/2147483648 -1879786869705/2147483648 611180400417/1073741824 -1434179855613/1073741824 125368190907/2147483648 -2725419271359/1073741824 -704107953561/1073741824 -4487200836687/2147483648 518926681905/2147483648 -765306437175/1073741824 907030650123/2147483648 1214213991915/2147483648 302594845911/1073741824 3110372637633/2147483648 1555250578521/2147483648 94058733597/268435456 -129664403199/536870912 -77549109915/2147483648 -175448577717/536870912 53600244753/1073741824 -346046229561/2147483648 1668518490831/2147483648 1982492421165/1073741824 135988513977/268435456 -37888985805/536870912 1397384471415/2147483648 -136542516147/2147483648 1980604470309/2147483648 220919694759/536870912 -2371008812235/2147483648 -471046585119/536870912 -1179795285087/1073741824 -1560466427847/2147483648 -1036543397559/2147483648 3141810467973/2147483648 -152076964551/2147483648 853656143103/2147483648 -834752495919/2147483648 -475564813989/536870912 75489087135/268435456 -1556099159673/2147483648 -5579450462529/2147483648 -1516316260875/2147483648 3792335067429/2147483648 1391549836785/2147483648 -2597598534801/1073741824 2227558308507/1073741824
5735741472315/2147483648 457577343093/536870912 972219083403/2147483648 -161462659473/2147483648 -322985646141/536870912 273700433931/268435456 -141168336519/268435456 2503581039483/1073741824 1718756087709/2147483648 405968636061/1073741824 -306687344985/536870912 -765604414533/1073741824 -6835261810275/2147483648 1539402997641/2147483648 -880028229129/2147483648 3887919748395/2147483648 -1247548026987/2147483648 3653591288181/2147483648 1254715385181/2147483648 -21349466775/1073741824 -871121061543/2147483648 1106075660625/2147483648 -99469377633/2147483648 614689773381/2147483648 -1408658799267/2147483648 291492376917/2147483648 627286017927/2147483648 13702539958035/2147483648 -926664848625/1073741824 1247098502757/2147483648 -1309099099197/1073741824 983080034907/2147483648 -170608083531/2147483648 -2085821868909/1073741824 -2252345231223/2147483648 -97810071195/67108864 1302931783983/1073741824 1831280166909/1073741824 2883060669699/1073741824 -213554474001/134217728 -600459216285/1073741824 -422847107451/2147483648 1262692915965/1073741824 2759604598911/1073741824 -2253359397657/2147483648 171462237291/2147483648 -689069343519/536870912 2553483630321/2147483648 -822670995075/536870912 1384783803855/1073741824 -2353964139/67108864 735467572509/1073741824 656854805187/2147483648 1420970586087/2147483648 -3344232408021/2147483648 -26471361969/268435456 1605784339335/1073741824 -1019731135635/2147483648 3908490911313/2147483648 -507450369771/1073741824 -189873502587/2147483648 691112280861/1073741824 -875813250093/2147483648 -57564794367/2147483648 4701438679953/2147483648 -962168406597/2147483648 490153240593/2147483648 -4814821296507/2147483648 -2300080247667/2147483648 1353335901339/1073741824 391439088411/2147483648 5556256272549/2147483648 -5413970285085/2147483648 5753403203541/2147483648 -776063760243/1073741824 1670617640031/2147483648 324885038235/536870912 1469678087217/1073741824 -727680686067/1073741824 1299054719757/2147483648 -2145416763465/2147483648 -1047033136191/1073741824 -806458149069/536870912 -1304592027363/536870912 811567553289/536870912 206342626305/2147483648 4135415093475/2147483648 1324833016719/536870912 90769388319/67108864 -3832939304013/2147483648 -230703140553/1073741824 142194977025/536870912 4311870770691/2147483648 -7487568427599/2147483648 915267032967/536870912 -1210412333679/2147483648 3251404209777/2147483648 490226629317/2147483648 850746666867/2147483648 214639426131/2147483648 -77126008617/536870912 4760961402933/1073741824 -377835184227/1073741824 1124784760191/1073741824 -300653809281/2147483648 9890825435787/2147483648 -1683855966951/2147483648 929258232993/2147483648 -683560488483/1073741824 -205970430927/2147483648 232439622999/1073741824 -1884429829545/2147483648 123065493183/1073741824 2775206273961/2147483648 1447479935517/2147483648 -298364852685/536870912 1318524606375/1073741824 -395993325723/536870912 103651195857/134217728 2433839067303/1073741824 83494098843/134217728 -460015355553/536870912
-106929780207/134217728 666283789293/536870912 1134125570589/2147483648 -697596933/134217728 -298455586497/2147483648 354760747269/1073741824 1273278406671/1073741824 44647205901/268435456 414577888203/2147483648 1001285124669/2147483648 -217414477185/2147483648 2649122480733/2147483648 118431058371/268435456 -3857566999401/2147483648 33294672891/134217728 -3704523602673/2147483648 1162631565945/2147483648 -4389925985271/2147483648 -896870737359/2147483648 4433866620357/2147483648 -2728673679999/2147483648 281749903539/2147483648 42152949909/134217728 -107860351269/134217728 2074325098881/2147483648 -49284975867/67108864 695822880165/2147483648 -926664848625/1073741824 3951662504391/1073741824 -288552580665/1073741824 3076561386237/2147483648 -1305239510175/1073741824 -781226205003/536870912 -202880196045/2147483648 -1202447361/1048576 1394240437449/2147483648 -88121355453/2147483648 524948497083/536870912 -211870824279/536870912 -1906331684055/1073741824 2952707966433/2147483648 -1140287124345/1073741824 -161850189297/134217728 -1771128058065/1073741824 -460888165671/1073741824 -298014134577/1073741824 -820398253917/2147483648 141994065519/536870912 -7797489267045/2147483648 -4818702009/134217728 241130206857/1073741824 -364036748769/2147483648 -812950767861/1073741824 1362687103257/1073741824 -754082783199/2147483648 2251179678771/1073741824 -543731793927/1073741824 2612708582295/2147483648 -4168251252705/2147483648 -1058351046459/1073741824 1506474914607/1073741824 -1231542755379/2147483648 -1885019256981/2147483648 -4023595133961/2147483648 -18601653705/1073741824 -3157564668117/2147483648 1060674070533/2147483648 3989050182735/1073741824 1842637334073/1073741824 -3046341573465/1073741824 2289283370331/536870912 -1463472242409/2147483648 3835064336895/2147483648 586117201467/536870912 2392581166185/536870912 -464018191959/2147483648 -1646339740497/2147483648 400013609457/268435456 -2891268243627/1073741824 615792174837/2147483648 -3270762096597/2147483648 198722978223/67108864 91684440363/33554432 -2534633273181/2147483648 134489622327/134217728 -3229437501579/1073741824 -2420437019679/2147483648 5725287601497/2147483648 -2824679262087/1073741824 -550733250309/2147483648 896656931253/1073741824 -1688767082835/536870912 -8940441768255/2147483648 9981742920513/2147483648 -8888576448735/2147483648 969195658395/2147483648 -3484383829545/2147483648 510276488769/1073741824 -2583024711573/2147483648 -5984594459427/2147483648 4062225696585/2147483648 -353303724063/134217728 6315457045305/2147483648 3180649880361/2147483648 -3692173656219/2147483648 51817103289/536870912 -2366027033505/1073741824 -5274019333743/2147483648 362562085425/1073741824 4308619729125/2147483648 -276969033663/268435456 1775287917627/2147483648 -215994216909/268435456 -2053758922851/2147483648 554980471365/2147483648 -2296227253695/2147483648 -6263540291097/2147483648 3235601853597/2147483648 -4084269026787/1073741824 -576307639191/536870912 658110101073/2147483648 -3035517439815/2147483648
-84975780417/2147483648 -58466444961/134217728 1187361708945/2147483648 1378444701921/2147483648 123540996597/268435456 2928455572929/2147483648 126329650143/1073741824 -3887432617899/2147483648 -6204467157/268435456 168579251403/2147483648 -400341867585/2147483648 1392996645111/2147483648 -789590692071/1073741824 472732304817/1073741824 150600022359/268435456 185776485/524288 -1805612438313/2147483648 497795256063/1073741824 -349744868835/2147483648 -373240862457/536870912 604704544899/1073741824 -897149669685/2147483648 82708584207/134217728 -1164386623131/2147483648 -92706564663/2147483648 -1081396854681/1073741824 239458302585/1073741824 1247098502757/2147483648 -288552580665/1073741824 4041252146691/2147483648 -1744144523559/1073741824 -2411594147991/1073741824 628379546217/2147483648 -481080840087/1073741824 1583914903191/1073741824 -3295544295549/2147483648 207648467205/536870912 -1187382692991/2147483648 -431932428969/268435456 1397704200687/2147483648 -1196860500435/1073741824 1394228204799/2147483648 -226014439767/268435456 149034140769/536870912 -51528210777/67108864 -727504442799/1073741824 88966859829/134217728 -547060451151/1073741824 -1413490141713/1073741824 126812810817/2147483648 -34019707839/2147483648 -116814546519/1073741824 449339131305/1073741824 862054735005/2147483648 347937915183/1073741824 -246775663575/268435456 1469915426073/1073741824 -16144996449/2147483648 2309512744101/2147483648 753800911029/2147483648 -682863696915/2147483648 316323373173/1073741824 -390297160869/2147483648 -35237962023/1073741824 2471144509689/2147483648 -38121422523/33554432 586764142683/1073741824 -643204972575/2147483648 1991676601587/2147483648 -1916250887307/2147483648 85114849821/67108864 112798238097/134217728 169574218479/1073741824 -1347193749171/2147483648 1317019980159/2147483648 -903928325967/1073741824 -588437349369/2147483648 2482735879971/2147483648 296816576109/2147483648 659065961049/2147483648 -22322298309/33554432 175263192327/268435456 71293929903/134217728 449652723273/1073741824 -427844092263/1073741824 818650816905/1073741824 2294581059567/2147483648 3187381890141/2147483648 1326677700999/2147483648 199559854929/1073741824 -1286555642877/2147483648 -190090986033/536870912 -1403135335095/1073741824 963629321439/2147483648 -3403861540449/2147483648 23205450945/67108864 1697417702349/2147483648 1050643301451/2147483648 -2761006386795/2147483648 -543851212155/536870912 466089128751/1073741824 -388149293037/1073741824 -507408834753/1073741824 4485954543921/2147483648 -1348924143423/1073741824 3221369729907/1073741824 -219510057429/134217728 -2355119862609/1073741824 3719024010627/2147483648 252096864903/536870912 -85810605369/1073741824 -2052126766077/2147483648 -774961406355/1073741824 401760346023/2147483648 -469912915329/1073741824 2540150003721/2147483648 455910406887/536870912 -503528523417/2147483648 -4366291401957/2147483648 -1348784222709/1073741824 1167934013331/1073741824 -6098191782549/2147483648
-461593408821/2147483648 152133059901/2147483648 -1108079964891/2147483648 105983180901/536870912 16181713455/536870912 444008268549/2147483648 1399219347699/2147483648 5704594989501/2147483648 634507614261/2147483648 229300245129/536870912 503251536273/536870912 26387731041/2147483648 -2972515469217/2147483648 1726927524609/2147483648 -1376982413961/2147483648 -2402660326419/2147483648 -2936563216611/2147483648 -434450033169/2147483648 438467041389/536870912 1334430037191/1073741824 -48691775649/67108864 170757876771/2147483648 -2145013295865/2147483648 853237671897/536870912 158151539847/536870912 174192139113/268435456 689480640567/2147483648 -1309099099197/1073741824 3076561386237/2147483648 -1744144523559/1073741824 12606165841161/2147483648 2173618490373/1073741824 2784757129623/2147483648 419264753427/2147483648 -3809256916299/1073741824 4030331824725/2147483648 -295749279081/1073741824 66448664415/67108864 2275658998173/2147483648 -3683177490273/2147483648 3094687244499/1073741824 1709339575611/2147483648 214710970191/536870912 -2056072183371/2147483648 76307267733/536870912 612989321295/1073741824 -893250964293/536870912 -2201465005731/2147483648 -275145403083/2147483648 -235275513405/1073741824 -120896867337/1073741824 -68944443081/268435456 9098402829/67108864 -2464996378047/1073741824 -98264807793/1073741824 3476248665555/2147483648 -52032161625/33554432 6167627578389/2147483648 -6783612509679/2147483648 1488084331053/2147483648 -325130462157/2147483648 -477014376609/1073741824 -1828036959411/2147483648 -4204922443041/2147483648 -2184132557697/2147483648 -183443586591/2147483648 -3209582748123/2147483648 1861906743255/1073741824 -1134299147841/1073741824 1652268279615/1073741824 -958403390865/2147483648 -6449190465561/2147483648 7311056418825/2147483648 -272134698555/2147483648 2682698714145/2147483648 1090572642795/536870912 -3686055972825/2147483648 -1821373728579/1073741824 -8208917390937/2147483648 -2196806584887/2147483648 -8059967983683/2147483648 -886791595323/536870912 -4134498680529/2147483648 184166456847/1073741824 -3650637058647/2147483648 -204097339011/536870912 -1333520828025/2147483648 -1970015623353/2147483648 -3456036103581/2147483648 -108464221305/2147483648 1666087921419/2147483648 -2609897295759/1073741824 1414729327713/1073741824 -311510970141/1073741824 2633721489261/1073741824 996316072755/1073741824 -700093667451/536870912 -1212801086277/2147483648 4908326220423/2147483648 47280966399/536870912 2089738675881/2147483648 -569430669531/268435456 1680295475823/2147483648 -7095942334311/2147483648 -222211965285/2147483648 -6709785873759/1073741824 296574127275/134217728 -631173286725/268435456 -312308449281/134217728 -2835859760901/2147483648 2532708786045/1073741824 6917323547571/2147483648 -623481114681/536870912 -2038920206679/1073741824 -1967598783387/1073741824 1907061676575/2147483648 -7682533807545/2147483648 -534148927371/2147483648 -204683028729/2147483648 125246095443/134217728 -8937833821461/2147483648 5108986319061/2147483648
-12374726037/2147483648 -794445775119/2147483648 -7876534107/1073741824 -3273316317351/2147483648 -717204032421/1073741824 -7647374622483/2147483648 1416026614005/1073741824 10806412044003/2147483648 343864020531/2147483648 312575331591/1073741824 765735840873/536870912 -5446380578517/2147483648 2872283390883/2147483648 1669904481531/1073741824 -6027890628909/2147483648 3470480946915/2147483648 3397530224943/2147483648 -791187268113/1073741824 1220520788265/1073741824 -94458053775/536870912 549933799755/2147483648 1171979641485/1073741824 -556802499177/536870912 2089271268873/2147483648 -1785194947683/2147483648 2721637579851/2147483648 -47643654261/67108864 983080034907/2147483648 -1305239510175/1073741824 -2411594147991/1073741824 2173618490373/1073741824 16560812475369/2147483648 -158426305119/67108864 98629763823/134217728 -2016509222067/2147483648 3905206762683/1073741824 -979394114943/536870912 3529483493811/2147483648 7797548892231/2147483648 -1907587832547/1073741824 8037405446451/2147483648 -4753561158843/2147483648 5035430904561/2147483648 4180538287215/2147483648 2508048702657/2147483648 2441841364389/2147483648 -3436287637485/2147483648 -619172829189/1073741824 5364833900277/2147483648 -792522329373/1073741824 261619588383/1073741824 -249389432499/2147483648 3739480946061/2147483648 582099763353/1073741824 -1221550287141/1073741824 1542443279571/2147483648 -970528182759/536870912 -201439564479/268435456 -197675138415/536870912 30971930277/268435456 -824529090057/2147483648 -89981027697/2147483648 255500699751/1073741824 147526938123/2147483648 -878005344501/268435456 7631881956369/2147483648 3208138637013/2147483648 -225972658797/134217728 -3653935867917/1073741824 1695950762181/536870912 -3118492439895/536870912 -788607856383/536870912 -630514921005/2147483648 2530492478661/1073741824 -3146573890593/1073741824 -1231712627571/1073741824 2409328661541/2147483648 -2269317154743/2147483648 -506526055335/2147483648 2528364679161/2147483648 4235258415045/1073741824 -1638228342771/536870912 -264748441671/1073741824 -1381566877263/536870912 3885754207815/2147483648 -461153544507/1073741824 -153996788859/67108864 1620903918075/2147483648 972566415981/1073741824 -343006023363/536870912 489831728835/268435456 -264396850305/2147483648 4995689362233/1073741824 -1997790330609/536870912 8892110622837/2147483648 -343752755367/536870912 -1318221273669/1073741824 -3042794187207/2147483648 7295882192055/2147483648 5108718086883/2147483648 -71224334859/33554432 1795862351787/536870912 -639034094259/2147483648 -12691771688337/2147483648 5475162040389/1073741824 -1567691365107/268435456 10481566113759/2147483648 9558237950733/2147483648 -3786052591647/1073741824 -3068020948977/1073741824 104222517867/536870912 -1922251456887/2147483648 6733586721015/2147483648 395193785409/134217728 858888441483/2147483648 -798786770769/536870912 4272674494767/2147483648 1095119598009/2147483648 8632288655379/2147483648 10178425363281/2147483648 -5000208757149/2147483648 11516859389625/2147483648
5213188845195/2147483648 -2117346695301/2147483648 -1157886934503/1073741824 406058095095/1073741824 1857755898309/1073741824 98891140449/33554432 -5687843009601/2147483648 -2688104541453/1073741824 957362821503/2147483648 -37469675277/134217728 223041045447/268435456 -173809619769/134217728 -1541780209065/536870912 6522488932185/2147483648 21548181/33554432 374118378285/268435456 -6501500970495/2147483648 7458681215841/2147483648 5647492940409/2147483648 350753540235/2147483648 1056149269791/2147483648 942868123281/2147483648 -821722339635/536870912 6351617203821/2147483648 -4668705499815/2147483648 351087141363/268435456 328535264709/268435456 -170608083531/2147483648 -781226205003/536870912 628379546217/2147483648 2784757129623/2147483648 -158426305119/67108864 18085905127317/2147483648 -2418882889935/1073741824 -182521903899/1073741824 -671716275165/1073741824 555215142225/536870912 -2114040737283/2147483648 3174311308515/2147483648 27050851473/536870912 -4317129338289/2147483648 631100327907/134217728 1145377618641/2147483648 1159057554807/1073741824 1390609983663/2147483648 -1402337816907/2147483648 -2015055637785/2147483648 -6213489423831/2147483648 1221858783087/2147483648 1157238902733/1073741824 1579090691607/1073741824 381100726251/2147483648 1091437132947/536870912 -8028714913773/2147483648 121228449387/2147483648 -7377612067731/2147483648 -114494016315/536870912 2992187516493/1073741824 -2076294482265/2147483648 522175831611/268435456 -3750828930297/2147483648 1720584387675/2147483648 -4047126812085/2147483648 3575845316001/2147483648 2137991198451/536870912 -768911464023/2147483648 -66569866443/268435456 -428585034711/536870912 331580098515/134217728 -162349011/1048576 92318966019/67108864 1500910189215/1073741824 -91461869535/2147483648 -8833535240631/2147483648 11805697761/268435456 2765816504103/2147483648 -941720858277/2147483648 -1147415943057/536870912 -927757492869/268435456 -308818825443/268435456 -9051219157941/1073741824 -5660562264741/1073741824 -550455505605/67108864 359342633661/536870912 -520751277201/268435456 4443106406049/2147483648 1719699967161/1073741824 -6487448675595/2147483648 1455167332881/536870912 5069165107851/2147483648 -2633306739849/1073741824 -321427818267/536870912 3302375508645/2147483648 -5615491268439/2147483648 2381569429353/2147483648 3794408875275/2147483648 497169193989/536870912 -2059017633123/2147483648 757375804095/2147483648 1406398988139/1073741824 1587894832899/536870912 -4866070638567/2147483648 39995437305/1073741824 839051307399/268435456 -10800499776129/2147483648 2918725626111/1073741824 -83708699751/67108864 -11680303780533/2147483648 366950936247/536870912 534968466921/268435456 3875686849383/2147483648 5839097840595/1073741824 -763881849789/268435456 -1992054700599/1073741824 -2307948821229/2147483648 3310708638117/2147483648 -4882513567881/2147483648 -3289784139135/1073741824 1705922962245/2147483648 -2770953223305/1073741824 -3293691716409/2147483648 -5201164703583/2147483648
-1902936022089/1073741824 356690814213/2147483648 -34175220687/2147483648 904395185475/2147483648 -1044514576035/1073741824 -1894137311121/2147483648 902006155677/2147483648 452647812273/2147483648 -1171364993265/1073741824 -7146571959/67108864 -13463885427/268435456 573983159655/536870912 2549039599833/2147483648 -16008249147/33554432 663547664559/536870912 -34659741225/67108864 514173376785/1073741824 -1275038455023/1073741824 -2005372634661/1073741824 -1400335059057/2147483648 434892664641/1073741824 -1719662966307/2147483648 1682767998003/2147483648 -1375382767425/1073741824 2141956261281/2147483648 -774805462641/1073741824 -2180577910881/2147483648 -2085821868909/1073741824 -202880196045/2147483648 -481080840087/1073741824 419264753427/2147483648 98629763823/134217728 -2418882889935/1073741824 5799083584653/2147483648 954762494697/1073741824 -325153757811/2147483648 -1414846624239/2147483648 -1321544587581/1073741824 -4968382552107/2147483648 998496629127/1073741824 604654970895/2147483648 -859482546999/536870912 -1426307241789/2147483648 -1914292367643/2147483648 -1376788558215/2147483648 2568061509435/2147483648 73123403481/134217728 795781100649/1073741824 652335081939/536870912 -733519838313/1073741824 -1925461056813/2147483648 -208641389433/536870912 -1280067978009/1073741824 145300555269/1073741824 1418889838587/1073741824 705324846561/2147483648 -86854593975/536870912 -3191268447747/2147483648 -24341704299/536870912 -4847479089/536870912 30072178269/536870912 -801996041379/2147483648 739216598697/536870912 -147375647961/268435456 -4675043836359/2147483648 -383528743995/1073741824 -1817452331733/1073741824 14591335365/67108864 -1695286049655/2147483648 21785477829/134217728 -3245527395231/2147483648 -2839405030965/2147483648 50175111987/67108864 163881143157/268435456 -2007002005149/2147483648 107937600621/268435456 440333422083/1073741824 -2524599508431/2147483648 6636899543571/2147483648 508317233085/2147483648 9975702641487/2147483648 468267090891/268435456 7729343511597/2147483648 806574520647/536870912 -145346207949/2147483648 -389176610997/2147483648 -2266216199673/2147483648 -1107514285083/536870912 -463206433965/268435456 393797404539/1073741824 -414032429295/2147483648 117747561921/67108864 -262289047929/2147483648 1459213824459/1073741824 -7600612011/33554432 -39980183223/134217728 -1022229696843/2147483648 -543830503545/2147483648 -724567982109/1073741824 67031880519/536870912 -427381597335/268435456 -135067300377/536870912 -2960444322837/2147483648 -2694983404707/2147483648 246797657961/134217728 -74103450705/67108864 1660044931455/1073741824 3733812540123/2147483648 1111338642225/1073741824 -2079221746371/1073741824 94876866009/268435456 -4421017197933/2147483648 50558936133/67108864 983885170875/2147483648 -9813110325/1073741824 763622527971/2147483648 1247517866643/536870912 2425500296523/2147483648 -2394323364615/2147483648 -320928817533/2147483648 3312236829753/2147483648 -448318071735/2147483648
-615148902681/536870912 -18609721557/67108864 738567031389/2147483648 2443590789309/2147483648 -178245145875/268435456 2051287525689/2147483648 -917883678519/1073741824 -11180466869439/2147483648 -4988645955081/2147483648 95385422553/268435456 -1013324166429/2147483648 768339186819/1073741824 4626024693555/2147483648 1698339568575/2147483648 587604524241/268435456 1446379196139/1073741824 1276456229313/2147483648 -260495191515/2147483648 -1162752188559/536870912 -1372897887249/536870912 796228315827/536870912 -248810146503/1073741824 3771843676857/2147483648 -549438468159/268435456 -439804856229/1073741824 -2763834383445/2147483648 38525861313/1073741824 -2252345231223/2147483648 -1202447361/1048576 1583914903191/1073741824 -3809256916299/1073741824 -2016509222067/2147483648 -182521903899/1073741824 954762494697/1073741824 18454355796729/2147483648 -1431265216665/1073741824 -3101616844689/2147483648 -1107584263011/536870912 -2782123661913/536870912 9102868656603/2147483648 -4936850654535/2147483648 1838320869669/2147483648 -5064565634769/2147483648 1575141671553/1073741824 -1380257801037/2147483648 -683895879387/2147483648 7079022985257/2147483648 -2599515264105/2147483648 2503392737553/1073741824 -2373910048899/2147483648 -1585134184851/2147483648 -418814934447/1073741824 -1881958694427/2147483648 3007296118689/1073741824 6687375386847/2147483648 -7157668489809/2147483648 3536001744147/2147483648 -605963732355/268435456 4857662809329/2147483648 539524623549/1073741824 -1210112322513/1073741824 2103281934153/2147483648 1979827539849/1073741824 2765398840467/1073741824 382730350797/2147483648 -3063788326965/2147483648 73184294829/268435456 -919049338353/1073741824 4964898427269/2147483648 -2632637059899/1073741824 930177619299/2147483648 2093230362033/1073741824 -1221060278619/536870912 -2060501546769/1073741824 -3361160561289/2147483648 -5488623822219/2147483648 1012751771763/1073741824 278895163785/134217728 11653466820633/2147483648 1066611856515/536870912 13684868164005/2147483648 291557780073/2147483648 2942354456793/1073741824 4003656017163/2147483648 37965893955/2147483648 3670471570143/2147483648 397261091925/2147483648 -431700366681/1073741824 4280099277429/1073741824 601564378113/268435456 -3221528107083/2147483648 8388009605145/2147483648 -692435118561/536870912 973426237833/1073741824 -5462776666965/2147483648 -262605046383/268435456 4936581422745/2147483648 3488443175877/2147483648 -342270057327/134217728 478646043729/2147483648 -2161800589047/1073741824 247397076237/268435456 -763625159967/536870912 8864502837285/2147483648 -1540765318059/1073741824 13958921476551/2147483648 -3041222233143/2147483648 589148637213/1073741824 8891758958097/2147483648 260174409087/268435456 -134568724467/1073741824 -10570999480545/2147483648 2349117745155/2147483648 4443988878981/2147483648 6099760401591/2147483648 -637148824107/536870912 7082166207723/2147483648 7646485713/2147483648 147892422207/1073741824 -374540881767/536870912 6667590087417/2147483648 -646278924393/268435456
-29466330567/536870912 -1999982889003/2147483648 586929879051/2147483648 -2057473015557/1073741824 742523246613/2147483648 -5174474524737/2147483648 1118509042965/1073741824 2422748596815/1073741824 718725417663/2147483648 -114720218025/536870912 1721570615919/1073741824 -3008197755363/1073741824 5553748781331/2147483648 2158599171837/2147483648 -4998376829997/2147483648 1676428075293/2147483648 4611625922097/2147483648 -1630995538785/1073741824 3693199239729/2147483648 1180703022225/2147483648 -462880739097/2147483648 2525084246679/2147483648 -1978125629619/2147483648 958559969859/1073741824 -732001614603/2147483648 4271163467049/2147483648 106174114887/268435456 -97810071195/67108864 1394240437449/2147483648 -3295544295549/2147483648 4030331824725/2147483648 3905206762683/1073741824 -671716275165/1073741824 -325153757811/2147483648 -1431265216665/1073741824 1112832176463/268435456 -927581421483/536870912 2107742490171/1073741824 594766286001/268435456 -2413488293781/2147483648 654415904919/268435456 -642971473491/2147483648 538874294025/1073741824 1180023514149/2147483648 4751655395637/2147483648 -1219820091543/2147483648 -854984018643/1073741824 -4410240389211/2147483648 662819723211/1073741824 -39096883947/134217728 579744172935/536870912 -274798104087/1073741824 2960276685657/2147483648 592878227697/1073741824 714585226005/2147483648 2365775253855/2147483648 -3551173166397/2147483648 498126648039/536870912 -127825623279/67108864 -456194607915/536870912 714344608953/2147483648 103296159993/1073741824 -568819013907/1073741824 35229332085/33554432 -4906085351703/2147483648 1300698187845/536870912 5845967752299/2147483648 47419220499/2147483648 -3925284802359/2147483648 3166953308211/2147483648 -4786143238791/2147483648 -1071966081789/536870912 1767170674347/2147483648 191620575195/268435456 -940572354369/1073741824 -2166189981315/2147483648 -235786728789/2147483648 -492951762519/536870912 -3154242032085/1073741824 1598784651909/2147483648 -1571691220905/2147483648 -1802342900865/1073741824 -3450162012375/2147483648 -935394048327/536870912 449079677547/536870912 -1509916696161/1073741824 -994628525343/536870912 1064981521839/2147483648 1032393396687/1073741824 1337549276949/1073741824 1987174701669/1073741824 -3087173443677/2147483648 1250187745485/536870912 -2850893758713/2147483648 3995350004103/2147483648 -514723276167/536870912 -1729643996379/2147483648 3178386339507/2147483648 3167184756027/1073741824 2614326935109/2147483648 -222267111123/1073741824 1681470839043/2147483648 62364589095/33554432 -1147821574809/268435456 5774683058499/2147483648 -15919834759065/2147483648 1757157227247/1073741824 4393391146383/2147483648 -7090905145023/2147483648 237080291217/2147483648 -421373642565/536870912 1629330442119/2147483648 4050100798407/2147483648 14922202539/134217728 228794248089/536870912 -2589442111917/1073741824 -2912286885693/1073741824 894589637895/2147483648 4471612322721/1073741824 8322072900717/2147483648 -10738179923763/2147483648 1899878334345/268435456
936978304515/1073741824 1666364560377/2147483648 -818701781637/2147483648 1270783677759/2147483648 53725623297/536870912 2214161686257/2147483648 -36532222785/67108864 61287865311/268435456 971682419847/2147483648 80677770075/536870912 -1172123389359/2147483648 1099870643211/1073741824 -2096097530229/1073741824 -779882765289/1073741824 722086242483/2147483648 -214670522961/268435456 -800522204457/536870912 2402451206163/2147483648 32532799395/1073741824 959693987799/1073741824 -460714608609/1073741824 -844759451181/2147483648 -390374991177/2147483648 21995400231/67108864 -22224239901/2147483648 -1461106649253/2147483648 -124605918963/1073741824 1302931783983/1073741824 -88121355453/2147483648 207648467205/536870912 -295749279081/1073741824 -979394114943/536870912 555215142225/536870912 -1414846624239/2147483648 -3101616844689/2147483648 -927581421483/536870912 3198413147811/2147483648 -523739799891/1073741824 1726567315191/2147483648 -1694215978641/2147483648 -731342022501/1073741824 43371312399/1073741824 1333517663949/2147483648 -670869741117/2147483648 -1667543967351/2147483648 215490215415/536870912 -566185800237/1073741824 2943187956231/2147483648 -2844024405153/2147483648 1340112634203/2147483648 48349944321/536870912 208317224697/1073741824 -602735134791/2147483648 -1434102113487/1073741824 -1581834320565/1073741824 -738509819379/2147483648 91076707101/536870912 115917953781/1073741824 810019822647/2147483648 1062482400771/2147483648 193791090165/2147483648 -736014831831/2147483648 -1461291606627/2147483648 -3100917010899/2147483648 3876960153141/2147483648 -1634435753031/2147483648 -373865578389/268435456 85982460849/268435456 1346889581673/2147483648 -349331066379/1073741824 1416050614929/1073741824 2199709823547/2147483648 -250441510161/2147483648 272625800679/2147483648 661482209073/536870912 310066802055/268435456 212449844439/2147483648 155597784021/2147483648 -293932631877/536870912 -1099156758183/1073741824 -251815209567/134217728 600744041781/2147483648 -860168521737/2147483648 -209188427175/2147483648 -102028831071/536870912 142858853067/1073741824 2047498040865/2147483648 144309325875/2147483648 -2613818543859/2147483648 -373958196741/268435456 -1836464316243/2147483648 -197752250241/268435456 -1764349425231/2147483648 538157757147/2147483648 -309269170509/1073741824 405505472229/536870912 -75659732109/268435456 -252048546957/134217728 -1829122986783/2147483648 -1156775909265/2147483648 519797379471/536870912 -1780786363941/2147483648 -827441671539/2147483648 3530756945349/2147483648 -1578292189893/1073741824 1607608422429/536870912 -354909656289/536870912 -1803603126675/1073741824 1266465807195/2147483648 -35983881723/1073741824 246278642553/536870912 1859953769007/1073741824 -2904175525743/2147483648 -1372417651647/2147483648 -919235326977/1073741824 24461728341/16777216 1354704826521/2147483648 -624360197805/2147483648 -647144314413/268435456 -2334046536459/1073741824 608646825063/268435456 -4101500379045/1073741824
190931750667/268435456 -487856585709/2147483648 1291268936793/2147483648 -2717257114371/2147483648 74717408373/2147483648 -1726300570371/2147483648 856592713305/1073741824 4412399578071/2147483648 2093322979569/2147483648 -1043977665/536870912 829551586875/2147483648 -3555640953093/2147483648 807259228701/2147483648 52262293071/536870912 -3283283233035/2147483648 1206573037221/2147483648 3177340194639/2147483648 -1705069362381/2147483648 1219919248407/1073741824 857074143501/2147483648 -325852276407/536870912 1995287753781/2147483648 -127715594541/268435456 1052264180637/2147483648 -24029333931/536870912 739289415549/536870912 1441607007747/2147483648 1831280166909/1073741824 524948497083/536870912 -1187382692991/2147483648 66448664415/67108864 3529483493811/2147483648 -2114040737283/2147483648 -1321544587581/1073741824 -1107584263011/536870912 2107742490171/1073741824 -523739799891/1073741824 5435791151667/2147483648 4769063265393/2147483648 -3059922194631/2147483648 2675551123863/2147483648 32596937235/1073741824 282758617779/1073741824 1323055081785/2147483648 2092468771629/2147483648 -261323633691/268435456 -510069494877/536870912 -1483537409427/2147483648 -1071531122541/1073741824 245703516453/536870912 775301171175/2147483648 156006078609/536870912 690339669849/1073741824 2744134213839/2147483648 -474153380115/2147483648 4248517874079/2147483648 -213808436853/2147483648 2270154341463/2147483648 -926506956393/1073741824 -2739989767917/2147483648 718972885503/1073741824 47249654223/134217728 -988533172755/2147483648 833297498901/1073741824 -536343584385/1073741824 106281154737/134217728 4492471894227/2147483648 -256503944469/1073741824 -2802955217907/2147483648 2147604919143/2147483648 -115496286639/2147483648 -1104708149817/2147483648 -60758143683/536870912 1649447916321/1073741824 -92347770717/2147483648 -102217279473/268435456 -1121930254455/2147483648 1168383583095/2147483648 -2937624379749/1073741824 1412802312543/2147483648 -4172702140149/2147483648 -842016396723/2147483648 -3086658682341/2147483648 -4141884548283/2147483648 1916648653797/2147483648 -179963795889/134217728 -550329152553/2147483648 2310581730759/1073741824 1492589444001/2147483648 117006668829/2147483648 1865314759095/1073741824 -713913548151/536870912 2542592862771/2147483648 -2691581682693/2147483648 1178681834721/1073741824 -1868341993635/2147483648 187995727257/1073741824 5086463725545/2147483648 4069914000945/2147483648 -89586666669/2147483648 572183171601/2147483648 2076069354183/1073741824 492263372601/268435456 -2202863473203/1073741824 2303064530025/2147483648 -7762092054351/2147483648 -46346979921/134217728 2741125813635/2147483648 -5812229035665/2147483648 1784697695733/2147483648 -2251093830111/2147483648 -54686657079/536870912 2080303779363/2147483648 -55569764637/1073741824 539735347887/1073741824 -4313635936431/2147483648 -1644799319097/536870912 105289446093/2147483648 6308008608039/2147483648 7582061795007/2147483648 -8555706780015/2147483648 2724186173775/536870912
6405313384287/2147483648 178992219891/536870912 -305984665587/2147483648 -4760412471663/2147483648 708034602651/1073741824 -3815542094733/2147483648 446172211521/2147483648 12535844037069/2147483648 5039194560951/2147483648 -109228913601/1073741824 1448218704195/1073741824 -6280239188685/2147483648 -4221837368829/2147483648 690822645777/1073741824 -8580771915645/2147483648 529221821529/536870912 -30648587433/1073741824 1226665604211/1073741824 3882299150271/1073741824 340282598601/134217728 -512910428319/536870912 436367531391/268435456 -5383912999059/2147483648 6250323523275/2147483648 -2178334869477/1073741824 3366199581657/2147483648 -12389037609/134217728 2883060669699/1073741824 -211870824279/536870912 -431932428969/268435456 2275658998173/2147483648 7797548892231/2147483648 3174311308515/2147483648 -4968382552107/2147483648 -2782123661913/536870912 594766286001/268435456 1726567315191/2147483648 4769063265393/2147483648 18384514337451/2147483648 -5794747110027/1073741824 4828293189585/2147483648 -2126605238817/2147483648 4230839029071/1073741824 3782118692841/2147483648 2398215393039/2147483648 1020965729925/2147483648 -8938082408901/2147483648 -186100877673/1073741824 -1137034311375/536870912 3476206923213/2147483648 584962981653/268435456 947336016681/2147483648 3954883671243/1073741824 -1645839303471/1073741824 -9914827094559/2147483648 839497121631/2147483648 -58133296653/33554432 944359100463/1073741824 -997042442961/1073741824 134067023973/536870912 83364536979/268435456 -718082056395/2147483648 -5747889343953/2147483648 -1371552675927/2147483648 853225814889/536870912 6631497229995/2147483648 4937300061183/2147483648 -628549743855/536870912 -1997226173859/2147483648 3116835091869/2147483648 -1655178119145/1073741824 2616650929869/2147483648 -510853834707/536870912 5051598311781/2147483648 1024828139811/2147483648 -484601258943/2147483648 3821307485619/2147483648 -1647236711463/1073741824 -11440762984413/2147483648 -113504824221/1073741824 -329760344169/67108864 -3939975707319/1073741824 -10126604811351/2147483648 -5774588521695/1073741824 6717965559021/2147483648 -1373766644319/536870912 -1203526969329/1073741824 2887908556761/1073741824 -127400652795/134217728 -2819849536455/2147483648 1713484502625/2147483648 -4124095578873/1073741824 2918613939195/1073741824 -7419683415207/2147483648 4108036629543/2147483648 326894909289/268435456 -2508191725989/1073741824 -7627799898441/2147483648 4776691772811/2147483648 566311864125/536870912 551780796543/268435456 1683046930383/1073741824 4033460483307/2147483648 -3668353713285/2147483648 1240998332991/2147483648 -793628254269/1073741824 317762650725/268435456 -52706291649/1073741824 -993602847891/268435456 277368679869/1073741824 -2606711522025/2147483648 10402031223819/2147483648 481132947579/1073741824 3497547034125/2147483648 -216692017707/268435456 -467786585151/1073741824 -23710535403/1073741824 -1393327028601/2147483648 1619388829497/2147483648 2854279495935/2147483648 -433520983329/1073741824 205743571971/1073741824
-1660672460493/1073741824 -2386059710541/2147483648 -1337775145287/2147483648 2189553446607/2147483648 -755732219415/2147483648 741928781415/1073741824 -1652218113267/1073741824 -2703135481653/536870912 -1549645285617/1073741824 -654777400059/1073741824 -1627253940141/1073741824 178765245891/268435456 4827458478009/2147483648 -506759793255/1073741824 2728949697729/1073741824 -212028181563/1073741824 1118338697487/1073741824 614457430863/2147483648 -298094977107/134217728 -1812476182281/536870912 1111242161607/1073741824 -1373241362895/2147483648 712978543101/536870912 -665103964953/536870912 474119350899/536870912 1613457816315/2147483648 1005304250979/2147483648 -213554474001/134217728 -1906331684055/1073741824 1397704200687/2147483648 -3683177490273/2147483648 -1907587832547/1073741824 27050851473/536870912 998496629127/1073741824 9102868656603/2147483648 -2413488293781/2147483648 -1694215978641/2147483648 -3059922194631/2147483648 -5794747110027/1073741824 13179871037565/2147483648 -6658161054099/2147483648 5412736499457/2147483648 -4468698154977/2147483648 -755580512793/1073741824 1499624757987/2147483648 -569298693639/536870912 4087387528869/1073741824 -12650630535/1073741824 740324581371/134217728 -1101629203551/1073741824 -2237265648981/1073741824 741701116551/2147483648 -6282632011587/2147483648 149476862241/134217728 4420681042143/1073741824 -541091314863/1073741824 1411231279569/1073741824 -1940256893697/2147483648 1673658789345/1073741824 -482322489909/1073741824 -1434311309745/2147483648 422040247995/536870912 811062283767/268435456 960865946085/268435456 -157556302335/134217728 -1616128248933/2147483648 -898423173015/536870912 -1752365561349/1073741824 -126477350619/536870912 946467280971/1073741824 -2747189593791/2147483648 -1115825601921/2147483648 -3409288593435/2147483648 -869795322513/268435456 -2143362222255/536870912 338917370925/1073741824 -2746757059203/2147483648 425799989361/1073741824 12427823233071/2147483648 -494429954775/2147483648 2005264675329/536870912 831825428175/2147483648 -572564830485/2147483648 10748651803023/2147483648 -7099562729145/2147483648 2017834058043/536870912 3233829349461/2147483648 -9389266676379/2147483648 7975903249407/2147483648 3323701318419/2147483648 -371674738353/2147483648 1598416982139/268435456 2282160563901/2147483648 -1818906290733/2147483648 4772631682689/2147483648 -4363236794955/2147483648 7418526054735/2147483648 9483563910399/2147483648 28286766759/1073741824 3735260077881/2147483648 -6309425699391/2147483648 2587700246457/2147483648 -4749025269651/2147483648 -17845328919/536870912 280911840231/1073741824 -855516898989/536870912 -20342858613/2147483648 2050017130017/536870912 2114079106215/2147483648 34717426287/536870912 1601623590291/2147483648 -4359315653661/1073741824 425227034931/536870912 -3197549147751/2147483648 448166451351/268435456 -494715534627/536870912 -2665332287103/2147483648 -2306371442427/2147483648 12530442896883/2147483648 2284170119469/2147483648 -653038027761/268435456 1382094254925/268435456
-218630647653/2147483648 734570770833/1073741824 214622610717/2147483648 -97097349753/268435456 591344138709/2147483648 -2239744553343/1073741824 4995278259717/2147483648 8262413390175/2147483648 20000398215/2147483648 1338640160613/1073741824 3119354252397/2147483648 -684599979819/2147483648 1067610377079/2147483648 298117523673/536870912 -4910081778429/2147483648 -891232824825/2147483648 -367249745595/1073741824 -2668003193295/2147483648 374432719767/268435456 80390718417/33554432 -1626382714845/2147483648 357579282735/1073741824 -1430991310737/2147483648 531892413027/1073741824 14092461567/268435456 -1773147567171/2147483648 -450659286921/1073741824 -600459216285/1073741824 2952707966433/2147483648 -1196860500435/1073741824 3094687244499/1073741824 8037405446451/2147483648 -4317129338289/2147483648 604654970895/2147483648 -4936850654535/2147483648 654415904919/268435456 -731342022501/1073741824 2675551123863/2147483648 4828293189585/2147483648 -6658161054099/2147483648 9996905363967/2147483648 -6011450072787/2147483648 3308475030909/2147483648 39358061577/2147483648 193734380847/1073741824 2238952908753/2147483648 -2267966202315/2147483648 380924609031/2147483648 -995533366011/536870912 -1085214473409/1073741824 2636518579503/2147483648 -246682714053/268435456 1075267125747/1073741824 -295913297049/536870912 -5967934443219/2147483648 703816809591/1073741824 -2385271871271/1073741824 175022103501/268435456 -1497599357889/1073741824 1266051944991/2147483648 749409248799/2147483648 -2280506259051/2147483648 -54154102863/33554432 -572331259551/134217728 -4596681463485/2147483648 2175408604473/1073741824 2622613938741/2147483648 2524436350299/1073741824 -1922549282229/1073741824 2055163175475/2147483648 -3208809465237/2147483648 -1926986601897/1073741824 2849282809125/1073741824 4585239309837/2147483648 1370449230561/536870912 -875721981603/2147483648 -197493316443/1073741824 2189826561393/2147483648 -7615027073649/2147483648 -489200113683/2147483648 668638501221/2147483648 -380811393279/1073741824 4610130623139/2147483648 -5387476131549/2147483648 2166588321261/2147483648 -2532473820297/2147483648 -468717746421/268435456 6651999519693/2147483648 -1941462616581/1073741824 -6213864303837/2147483648 1489169670945/1073741824 -5006315691891/1073741824 -168927686427/2147483648 1769647430685/2147483648 245556216561/536870912 719536476477/1073741824 -5896528180515/2147483648 -2183699076423/536870912 976634328801/536870912 -17933992779/33554432 116836966395/268435456 -836288431221/536870912 2357609468619/2147483648 -8357251026459/2147483648 6646203488649/2147483648 -9089439739239/2147483648 831113709615/268435456 -581834985177/536870912 -1053295005003/536870912 -4285732493253/2147483648 158362268205/134217728 1174103231607/536870912 651379840863/2147483648 382042406571/536870912 -3086752466391/2147483648 1580988903249/2147483648 940338945429/1073741824 3329943403629/2147483648 -5871201158745/2147483648 275507266269/536870912 -91393029993/2147483648 -2036997598455/2147483648
4506284205/8388608 -113808378393/67108864 -110456404887/268435456 323937785031/2147483648 392976716163/536870912 2766201382437/1073741824 -4313224739601/2147483648 -891511411887/268435456 325378342161/536870912 -1704893072649/2147483648 -892409770683/2147483648 -523504949301/536870912 -2498362287159/2147483648 2350073765295/2147483648 454583076231/536870912 1132215810609/2147483648 -636306856419/1073741824 3913081711905/2147483648 567398562489/1073741824 -1204233535221/536870912 835052655807/1073741824 660909720291/2147483648 -71937780447/134217728 1699869155655/1073741824 -238753531101/268435456 4554022923129/2147483648 3285615305493/2147483648 -422847107451/2147483648 -1140287124345/1073741824 1394228204799/2147483648 1709339575611/2147483648 -4753561158843/2147483648 631100327907/134217728 -859482546999/536870912 1838320869669/2147483648 -642971473491/2147483648 43371312399/1073741824 32596937235/1073741824 -2126605238817/2147483648 5412736499457/2147483648 -6011450072787/2147483648 11658679427985/2147483648 -2905249428207/2147483648 159823496085/536870912 240588654867/268435456 -2177214256095/1073741824 684329757609/2147483648 -3076155007221/1073741824 4855365527115/2147483648 1778716685043/2147483648 -1345148291649/2147483648 1713739284303/2147483648 269702503329/536870912 -672878229051/1073741824 6435592205757/2147483648 -630223634937/2147483648 1574258827767/1073741824 5397623063457/2147483648 -170730486531/268435456 10077448755/33554432 -2439294840621/2147483648 3184204350705/2147483648 928275167901/2147483648 4944519419703/1073741824 1223074199001/536870912 -733925916165/536870912 -73866452739/268435456 -2151146280987/1073741824 3217786605183/2147483648 372380080113/1073741824 1095533205993/1073741824 135106753935/1073741824 -1320412781487/2147483648 -8456184522261/2147483648 -2483291326059/1073741824 216038837793/536870912 -3339322661793/2147483648 -392818341429/268435456 -799632854055/1073741824 -53154696339/536870912 -721283090025/134217728 -6909716809143/2147483648 -14366075102817/2147483648 1243436437017/536870912 -1456077804369/536870912 1014054068259/536870912 1828075773453/1073741824 -2830469101761/1073741824 495416312313/134217728 8153168755377/2147483648 -261629045685/536870912 4984833234345/2147483648 3921559362645/2147483648 -1430483215839/536870912 4112592156375/2147483648 -31247137473/536870912 1490021127393/536870912 10743018034083/2147483648 1535250521937/2147483648 666071580777/536870912 797332680891/1073741824 673651714317/2147483648 -7902670305/1073741824 4222379574315/2147483648 -8984670497703/2147483648 -1559482924869/2147483648 -1173178107975/536870912 -1552080318927/1073741824 -771989518401/2147483648 1231548135591/536870912 143939971821/536870912 1257917338083/2147483648 -1132233410595/1073741824 -530355382425/268435456 282138654933/1073741824 -949945550559/2147483648 -2692524790743/536870912 -3093060015705/1073741824 2740212558417/536870912 2022384594975/2147483648 -90807234099/16777216 9615886406307/2147483648
3262297446123/2147483648 47660929251/134217728 -1263656062587/2147483648 -1062398946255/2147483648 538571753853/1073741824 -2831577911901/2147483648 149923928217/2147483648 789533443377/268435456 1363830855819/2147483648 594427951455/2147483648 1241920851621/2147483648 -1934350103871/2147483648 -2325499850445/2147483648 1212035109189/2147483648 -1064887320531/536870912 849745130301/2147483648 -1824501777297/2147483648 2564666270445/2147483648 3943453432227/2147483648 1446272349129/1073741824 -791641810785/2147483648 244580135769/536870912 -312808406379/268435456 770764335909/536870912 -515070557709/536870912 30423390165/536870912 -266062802433/536870912 1262692915965/1073741824 -161850189297/134217728 -226014439767/268435456 214710970191/536870912 5035430904561/2147483648 1145377618641/2147483648 -1426307241789/2147483648 -5064565634769/2147483648 538874294025/1073741824 1333517663949/2147483648 282758617779/1073741824 4230839029071/1073741824 -4468698154977/2147483648 3308475030909/2147483648 -2905249428207/2147483648 6436944187857/2147483648 376667766489/536870912 756188979705/2147483648 2177449514775/2147483648 -177570953091/134217728 2172390454983/2147483648 5785752537/16777216 205930338291/2147483648 1067738206623/1073741824 -52318771437/1073741824 2831142365727/2147483648 -926537267217/536870912 -7253436517395/2147483648 -51561329937/67108864 -1537563276159/1073741824 -141657148197/536870912 426650028225/1073741824 237622123233/268435456 -12207885933/67108864 -1533155553537/2147483648 -2518629745953/2147483648 -2055233255523/1073741824 135643379157/1073741824 674871643593/268435456 697975812759/2147483648 -1047028818249/2147483648 -2643697209687/2147483648 1821811190187/1073741824 -5075300559981/2147483648 287605589421/536870912 -817639595163/2147483648 1944861940599/2147483648 -74101910091/1073741824 874291812249/2147483648 2065151346909/2147483648 -675940434687/2147483648 -42937210167/33554432 -910845616143/1073741824 -1986665786523/2147483648 -4471370987613/2147483648 -3500683540023/2147483648 -1021272417063/536870912 1679424872313/2147483648 939641018013/2147483648 -574346661003/2147483648 1330902983805/2147483648 -260416829037/536870912 -1429103512407/536870912 261028402803/2147483648 -3616653065925/2147483648 1824887181033/1073741824 -2214417277125/1073741824 4543356255723/2147483648 903072897849/1073741824 -375810609297/268435456 -9635386577967/2147483648 2920849438263/2147483648 2366367637647/2147483648 671501776977/2147483648 573699144225/2147483648 -428080453197/1073741824 -1093184985771/536870912 1979043853365/1073741824 -499856673219/1073741824 2728498129191/1073741824 258817973727/536870912 -432471983685/268435456 -3060001134195/2147483648 443897987721/536870912 93252240285/33554432 71273535711/2147483648 1915089208143/2147483648 -530700903981/536870912 2498426047467/2147483648 4706503692189/2147483648 -681608492793/2147483648 -493173161613/2147483648 -956664598143/2147483648 3214546508445/2147483648 -1875409494957/1073741824
4054628632203/2147483648 -260047689207/1073741824 801299535399/2147483648 -698109535563/1073741824 -1094838137379/2147483648 -278653760817/2147483648 -895728272193/2147483648 3777674444265/2147483648 -88539115719/536870912 165362812731/1073741824 2612145782967/2147483648 -4609258813485/2147483648 -1578859669107/2147483648 4795283411391/2147483648 -2382249982389/2147483648 589296330117/268435456 -729199514721/2147483648 2627005136985/2147483648 928247683557/1073741824 -951309369357/2147483648 1275517673391/2147483648 1326812640081/2147483648 -10164079677/33554432 77518288671/134217728 -1373988906615/1073741824 882397443531/2147483648 133279292595/2147483648 2759604598911/1073741824 -1771128058065/1073741824 149034140769/536870912 -2056072183371/2147483648 4180538287215/2147483648 1159057554807/1073741824 -1914292367643/2147483648 1575141671553/1073741824 1180023514149/2147483648 -670869741117/2147483648 1323055081785/2147483648 3782118692841/2147483648 -755580512793/1073741824 39358061577/2147483648 159823496085/536870912 376667766489/536870912 7387140091011/2147483648 317479817613/2147483648 263919478089/1073741824 -495780563427/536870912 -3038513480907/2147483648 -181759956441/536870912 466024229559/536870912 934293409359/1073741824 -58071331155/536870912 1900736794215/1073741824 -417369419511/2147483648 -163478650083/2147483648 -2525530946331/1073741824 1070851735287/2147483648 -1904922240147/2147483648 1807577869461/2147483648 152096630919/268435456 -1037064800373/1073741824 106702374411/134217728 -135645187479/268435456 2020674193365/2147483648 2649365668941/2147483648 406296188007/1073741824 1634551297113/2147483648 -5871460963959/2147483648 -2285949534507/2147483648 728799709173/536870912 -588140153715/268435456 768143619255/536870912 -3349580624235/2147483648 3140844549459/2147483648 -4546461859701/2147483648 -669667425723/1073741824 3324284086641/2147483648 -68918288223/134217728 -1244392040115/2147483648 2462672399835/2147483648 778645115097/1073741824 -3252110680773/1073741824 -1829961989931/1073741824 -2305958602413/1073741824 3209158875945/2147483648 -104805456819/2147483648 421592155125/1073741824 1686918732897/2147483648 341782373325/134217728 2075916624471/2147483648 -1845978749247/2147483648 1169482733697/2147483648 7846905004125/2147483648 -2265299938041/536870912 5170178148147/2147483648 -887234967861/1073741824 315345704757/268435456 -174323599575/1073741824 2147650354353/2147483648 3505410784137/2147483648 -224591036865/268435456 459294210753/134217728 -1972240468593/2147483648 -15825084609/1073741824 1140847785447/2147483648 293618006811/134217728 1180862989161/2147483648 216193638015/1073741824 -691232115297/2147483648 -2145628789323/2147483648 356627865819/1073741824 -690096957357/1073741824 2731061501037/2147483648 4271074532223/2147483648 1595446649229/2147483648 -1532067374415/2147483648 1254115456899/536870912 -1195412768379/2147483648 3287549869533/2147483648 2821465087647/1073741824 -391741325607/2147483648 488283069309/2147483648
257099615763/1073741824 -976112319975/1073741824 -596175279009/2147483648 -649985805309/536870912 1215849284331/2147483648 -2969218321317/2147483648 -180265180743/1073741824 -136907158563/1073741824 761530083951/2147483648 -37183681485/134217728 663073932003/1073741824 -4337034584493/2147483648 4724284004241/2147483648 576111416457/2147483648 -1371881479077/1073741824 765739166523/2147483648 797043960627/536870912 -633346813923/2147483648 2589248118753/2147483648 -52733263053/268435456 94632183759/2147483648 1436175438783/2147483648 -1369665892779/2147483648 1656073562475/2147483648 -168738713235/536870912 1941672815907/1073741824 290727491517/536870912 -2253359397657/2147483648 -460888165671/1073741824 -51528210777/67108864 76307267733/536870912 2508048702657/2147483648 1390609983663/2147483648 -1376788558215/2147483648 -1380257801037/2147483648 4751655395637/2147483648 -1667543967351/2147483648 2092468771629/2147483648 2398215393039/2147483648 1499624757987/2147483648 193734380847/1073741824 240588654867/268435456 756188979705/2147483648 317479817613/2147483648 4801476521727/2147483648 -4384155015/4194304 129521150403/268435456 -1082032726383/1073741824 3731075421153/2147483648 -4349787429/67108864 649331898681/1073741824 194956191027/2147483648 900465478407/2147483648 312792403707/2147483648 917684933673/2147483648 322470479703/1073741824 -514083714963/536870912 1087006109565/2147483648 -645676184553/1073741824 -609015129579/1073741824 173422747767/2147483648 10104325065/33554432 -31248766317/1073741824 918748538139/536870912 -2065796538783/2147483648 4068582430929/2147483648 1812863606793/1073741824 -69407245071/134217728 -2469917396385/2147483648 376362160317/268435456 -3626453771661/2147483648 -1629342942039/2147483648 -1013339809179/2147483648 -428103068505/536870912 -3354563906247/2147483648 -503960163993/1073741824 -553495279077/2147483648 -227342839185/536870912 -2142880021977/2147483648 -22902269577/134217728 -1074520253511/1073741824 -3365816904357/2147483648 -339067828083/134217728 81888931809/2147483648 -474436504713/1073741824 236927953413/536870912 -463737196107/1073741824 -1140155516319/1073741824 4105616359881/2147483648 1544944853967/2147483648 2331238669905/2147483648 231841760523/1073741824 4066882340973/2147483648 -3302622965613/2147483648 2197827347079/1073741824 -2293506240135/2147483648 831526349949/2147483648 847405516353/536870912 4606178906097/2147483648 3193827887835/2147483648 -321376633383/1073741824 1356087729027/2147483648 1584357114393/2147483648 -5518425006789/2147483648 1662157159389/1073741824 -5268659583831/1073741824 408439334061/536870912 2599081495869/1073741824 -2604540199989/1073741824 562506867129/1073741824 -1666053299145/2147483648 1441367243721/2147483648 2555789562279/2147483648 -196992535581/268435456 1088104024011/2147483648 -1719488396475/1073741824 -5104567127847/2147483648 -926777231295/2147483648 10296153275157/2147483648 1194992602071/536870912 -8006004457617/2147483648 12160627576503/2147483648
332909253795/2147483648 1222818592053/1073741824 -892317830643/2147483648 1099042575039/2147483648 -1731049929747/2147483648 -320743955277/536870912 28882248873/536870912 4620991799697/2147483648 -49139836563/67108864 552251788809/2147483648 618127699587/2147483648 1777780336599/2147483648 -1771547230959/2147483648 68649125985/1073741824 243838237431/1073741824 -215132339019/536870912 -2263376487483/2147483648 102891548811/536870912 -1306305424197/2147483648 1229109721359/1073741824 -178783081395/536870912 -424460337081/1073741824 18431895531/536870912 -115947216891/536870912 384698678529/2147483648 -2520852605199/2147483648 -2223400222095/2147483648 171462237291/2147483648 -298014134577/1073741824 -727504442799/1073741824 612989321295/1073741824 2441841364389/2147483648 -1402337816907/2147483648 2568061509435/2147483648 -683895879387/2147483648 -1219820091543/2147483648 215490215415/536870912 -261323633691/268435456 1020965729925/2147483648 -569298693639/536870912 2238952908753/2147483648 -2177214256095/1073741824 2177449514775/2147483648 263919478089/1073741824 -4384155015/4194304 1120324753095/536870912 -1613122089681/2147483648 1524266106171/1073741824 -267047652387/1073741824 -56528767689/1073741824 11128500963/134217728 -60377200329/134217728 -228126360261/536870912 -819435834033/536870912 -2730789767391/2147483648 -1238881410525/1073741824 -1956703767561/2147483648 -2877162654801/2147483648 63467112159/536870912 827910641271/1073741824 -158295430569/2147483648 -226250441979/268435456 -29837958453/268435456 -5484850811889/2147483648 -725939140809/2147483648 33684792735/536870912 -4688278016373/2147483648 292619434833/1073741824 -1391427537891/2147483648 203157886941/536870912 -1300075132011/1073741824 -114950449203/2147483648 421488721539/1073741824 3426597677073/2147483648 388029451041/1073741824 1299971477553/1073741824 1186572534645/1073741824 -1014696625515/1073741824 2298442003341/2147483648 -505790336361/1073741824 692722952535/268435456 566595356973/2147483648 4983530388447/2147483648 -1277031536835/2147483648 1714835639607/2147483648 -995978306121/2147483648 -514480342503/1073741824 -1848280080081/2147483648 -4403288111013/2147483648 -787634131383/536870912 -2274147795339/2147483648 22203377625/2147483648 1130488767/2097152 22478730579/536870912 1475689394403/2147483648 430090027773/1073741824 -2549121338655/2147483648 -8042818680873/2147483648 -918024668091/2147483648 803592585357/2147483648 -746316263199/1073741824 -541901005053/2147483648 -669364006185/536870912 -522235101459/1073741824 1187442684033/1073741824 441056789349/268435456 66325231095/33554432 -342792230685/2147483648 1769111568699/2147483648 -4755349485675/2147483648 1536866741463/1073741824 1568183210109/2147483648 -218118888471/2147483648 1595765137905/2147483648 -498848810769/1073741824 1239702763155/1073741824 927131010177/268435456 1787637528045/2147483648 -6474975885693/2147483648 -2525976004317/2147483648 7571673882675/2147483648 -8149251158049/2147483648
-2437442760357/2147483648 -18860605365/2147483648 -483802413621/1073741824 1205493773169/1073741824 451333146675/2147483648 -9882213933/2147483648 -340766693121/2147483648 -4500457800099/1073741824 -765454677591/536870912 1603644254217/2147483648 -1028146848369/1073741824 2535581932809/2147483648 336821813991/134217728 -1653851432961/2147483648 1584746597673/1073741824 -116024577063/268435456 515126177943/1073741824 -706352477211/2147483648 -1370961853101/1073741824 -2478133360545/2147483648 212888048037/536870912 -706640080683/1073741824 2664272009865/2147483648 -3173257676733/2147483648 110387266005/134217728 -1465857696627/2147483648 73571397597/268435456 -689069343519/536870912 -820398253917/2147483648 88966859829/134217728 -893250964293/536870912 -3436287637485/2147483648 -2015055637785/2147483648 73123403481/134217728 7079022985257/2147483648 -854984018643/1073741824 -566185800237/1073741824 -510069494877/536870912 -8938082408901/2147483648 4087387528869/1073741824 -2267966202315/2147483648 684329757609/2147483648 -177570953091/134217728 -495780563427/536870912 129521150403/268435456 -1613122089681/2147483648 4131122198367/1073741824 2078644362849/2147483648 2671465869273/1073741824 -3196816224459/2147483648 -1412923789239/2147483648 -734999783655/2147483648 -5347475169993/2147483648 179853939807/134217728 83882237601/67108864 -179740511289/268435456 241456750413/1073741824 -466294885551/536870912 3062226433767/2147483648 -153681470037/2147483648 -183885696147/1073741824 223131755871/2147483648 2890156048233/2147483648 -23610810411/1073741824 -2699112896313/2147483648 180246911469/2147483648 -234680649639/2147483648 587606403069/536870912 -34478149737/2147483648 -175956663843/1073741824 117064467/67108864 8426408109/268435456 -1279372832763/2147483648 -2038430176011/1073741824 -808721780685/2147483648 -803945773479/2147483648 -2224876803159/2147483648 2954520601317/1073741824 7207899498549/2147483648 -567164352567/1073741824 3636708858645/1073741824 2926433703639/2147483648 4515859605723/2147483648 1640916999669/536870912 -4378943307549/2147483648 1558354754217/536870912 921507379407/1073741824 -644129898987/536870912 299655713427/134217728 -748616470521/536870912 208525269105/1073741824 3949566784263/2147483648 -211068535761/134217728 440075981871/268435456 -187983715041/536870912 -2683276306371/2147483648 824549238681/536870912 1421473467087/2147483648 -750050835621/2147483648 86543094783/1073741824 -196161977541/134217728 -1856839016667/2147483648 -515555705817/536870912 -52615621857/2147483648 75139675041/67108864 -196955904201/1073741824 527064620265/2147483648 3862040787141/2147483648 1162525422759/1073741824 91586005257/2147483648 1375087729191/2147483648 -2336949649881/1073741824 79552712559/536870912 -274931617509/268435456 2023359816795/2147483648 -161080278039/1073741824 672228428655/2147483648 485961125829/2147483648 198585609327/134217728 -1735296923901/2147483648 508476445821/1073741824 294549724023/536870912
-301792815147/1073741824 4856716120431/2147483648 -228038162781/268435456 1171612213539/1073741824 -2166233213061/2147483648 -1579156007865/2147483648 10981724403/134217728 456032798829/536870912 -528367188813/2147483648 1024806751311/1073741824 -892175711079/536870912 1372803953451/536870912 -315068963691/1073741824 -25359218115/8388608 2028252372549/2147483648 -2352945795099/1073741824 -170750192961/536870912 -78493521801/536870912 -3723430803579/2147483648 2756913917253/2147483648 -141188307639/134217728 -28122830481/33554432 648870665529/1073741824 -2637978981879/2147483648 1339646405577/1073741824 -3472296973131/2147483648 -542444104809/536870912 2553483630321/2147483648 141994065519/536870912 -547060451151/1073741824 -2201465005731/2147483648 -619172829189/1073741824 -6213489423831/2147483648 795781100649/1073741824 -2599515264105/2147483648 -4410240389211/2147483648 2943187956231/2147483648 -1483537409427/2147483648 -186100877673/1073741824 -12650630535/1073741824 380924609031/2147483648 -3076155007221/1073741824 2172390454983/2147483648 -3038513480907/2147483648 -1082032726383/1073741824 1524266106171/1073741824 2078644362849/2147483648 10365768271389/2147483648 203862606975/2147483648 -962726069307/2147483648 -1047565183977/1073741824 424930804917/2147483648 -6104395861263/2147483648 -20084733675/268435456 -2548078539321/1073741824 2068978859079/2147483648 -1277011047897/2147483648 -2076128446839/1073741824 1508845773237/1073741824 -335631254853/2147483648 251711523411/268435456 -2482785285609/2147483648 350955530829/536870912 -7067036661207/2147483648 -966992937291/2147483648 -13429811763/536870912 -738510979809/268435456 800138169723/536870912 -1535959567365/2147483648 21862442541/1073741824 185335431831/1073741824 436295262615/536870912 -1982883484695/2147483648 1817735587023/1073741824 2531523016899/2147483648 1647291614031/1073741824 460370206869/1073741824 1780910562105/1073741824 6335067306363/2147483648 -796319137551/536870912 2155090873215/536870912 3115252153551/1073741824 9082075437351/2147483648 1210625977515/2147483648 469278983907/2147483648 361069040433/1073741824 466491323499/1073741824 -313135464741/1073741824 -5428975757895/2147483648 -1204528262067/268435456 40921781601/2147483648 1048132399113/2147483648 -1911031042119/1073741824 1055952410643/536870912 -120742312365/1073741824 -584604953955/2147483648 -890804809095/1073741824 -7346410897509/2147483648 -2188733990991/2147483648 -607404412773/1073741824 -2324360986917/2147483648 -463793936685/2147483648 -2383345260705/2147483648 -122317677633/2147483648 3415702013787/2147483648 5436750131283/2147483648 347982429357/268435456 5286125826237/2147483648 77913872781/268435456 -3348949159917/2147483648 801943846131/2147483648 -810747821067/2147483648 -332853761799/2147483648 -341256106173/2147483648 179309058651/2147483648 453884856033/536870912 1499139662049/536870912 2751015701067/2147483648 -5207032669779/2147483648 -4483555285785/2147483648 2634802850091/536870912 -8229084281145/2147483648
-2384176599957/2147483648 -3716189219997/2147483648 -3065821405947/2147483648 288913217067/2147483648 -338934986679/2147483648 -2359876485603/2147483648 -4395061708467/2147483648 -2711164424331/1073741824 -2015629918311/2147483648 -641246686725/536870912 -2903084684475/2147483648 -2052622803573/2147483648 4304423093583/2147483648 1334307254619/2147483648 2553528317025/2147483648 952831076763/1073741824 1865821348155/1073741824 136352515395/134217728 -432768279777/536870912 -8228029262139/2147483648 296514387483/268435456 450767125839/2147483648 -2520885381/1073741824 1015130393415/2147483648 -105644745981/2147483648 5583109386465/2147483648 250099913589/2147483648 -822670995075/536870912 -7797489267045/2147483648 -1413490141713/1073741824 -275145403083/2147483648 5364833900277/2147483648 1221858783087/2147483648 652335081939/536870912 2503392737553/1073741824 662819723211/1073741824 -2844024405153/2147483648 -1071531122541/1073741824 -1137034311375/536870912 740324581371/134217728 -995533366011/536870912 4855365527115/2147483648 5785752537/16777216 -181759956441/536870912 3731075421153/2147483648 -267047652387/1073741824 2671465869273/1073741824 203862606975/2147483648 10262579199861/1073741824 -1667972010141/1073741824 -307072840437/134217728 1810682346711/2147483648 -2199722605161/1073741824 190826647767/2147483648 1707910374507/536870912 238817757789/2147483648 -132611340207/2147483648 -889649444925/1073741824 3087097834683/2147483648 -719925751731/2147483648 -1211254224459/1073741824 680334114087/1073741824 3726695335077/1073741824 10434995314797/2147483648 -3121558158489/1073741824 4792457861937/2147483648 -2981164127343/2147483648 -1859489668257/536870912 -2223504863529/1073741824 944735032167/268435456 -11290480029585/2147483648 -2771971025637/2147483648 -1355089132461/536870912 -3850402451979/1073741824 -1873243543077/268435456 1902218007465/2147483648 -1963792333737/2147483648 -3485446353453/2147483648 13474950346521/2147483648 -1262337003867/2147483648 8504436757401/2147483648 -2659979856105/1073741824 -469099132119/134217728 9919787976225/2147483648 -7142133381585/2147483648 10290315166347/2147483648 381520511679/536870912 -7013961806445/1073741824 9403696833729/2147483648 2442226910319/2147483648 786230441535/1073741824 7797437023143/1073741824 10207703105631/2147483648 -4427089770411/1073741824 12965892721941/2147483648 -3732132669273/2147483648 1507624875735/536870912 6917554430799/2147483648 166984998693/67108864 4535489727669/1073741824 -8518201947129/2147483648 6387705314361/2147483648 -5866222066983/2147483648 -8000851245633/2147483648 1464849441897/536870912 -12552950277309/2147483648 7608116622153/2147483648 15699353259873/2147483648 -889818365073/536870912 -581867953341/536870912 386410451505/268435456 -6363570733167/2147483648 958631767023/536870912 -703727606847/1073741824 3404694680757/2147483648 -376429075461/268435456 -1126852995573/1073741824 -4345983736293/2147483648 22646963919891/2147483648 6423203817789/2147483648 -9704754542397/2147483648 20466552500841/2147483648
2221867485645/2147483648 165491832351/1073741824 199250433459/1073741824 -1254111961287/2147483648 -1208699892549/2147483648 1183831437723/2147483648 -170622462057/268435456 356603613129/268435456 1557341633145/2147483648 -964874025801/2147483648 323914722507/1073741824 -396719037999/536870912 -592829918139/536870912 -14855247003/67108864 -469205824281/2147483648 -138880621365/2147483648 -377187861009/2147483648 1165510395363/2147483648 3938699907/268435456 461604028311/2147483648 -188682761877/1073741824 390798675501/2147483648 -790651639743/2147483648 273207214491/536870912 -717232677981/2147483648 1150740819183/2147483648 63570612735/1073741824 1384783803855/1073741824 -4818702009/134217728 126812810817/2147483648 -235275513405/1073741824 -792522329373/1073741824 1157238902733/1073741824 -733519838313/1073741824 -2373910048899/2147483648 -39096883947/134217728 1340112634203/2147483648 245703516453/536870912 3476206923213/2147483648 -1101629203551/1073741824 -1085214473409/1073741824 1778716685043/2147483648 205930338291/2147483648 466024229559/536870912 -4349787429/67108864 -56528767689/1073741824 -3196816224459/2147483648 -962726069307/2147483648 -1667972010141/1073741824 1854811512819/1073741824 122429057097/536870912 76246601691/268435456 54429837669/67108864 -315513313161/536870912 144459553587/1073741824 -237949087227/2147483648 1189892919975/2147483648 28071353385/536870912 -932622211527/2147483648 -251158720605/2147483648 108402565209/1073741824 786365622333/2147483648 -383113991067/1073741824 271006204323/268435456 1971852757197/1073741824 -2092152780777/2147483648 -1528768053945/2147483648 -1375024058469/1073741824 286007079375/1073741824 9101981751/268435456 262687119207/536870912 208934738487/268435456 -190417638495/268435456 1094884500963/1073741824 -1087469514177/2147483648 1112956731951/2147483648 1832294748573/2147483648 -3386295168165/2147483648 -473535572721/536870912 318646278909/1073741824 -3637641921837/2147483648 -393720258729/536870912 -1735738959711/1073741824 -323804172771/268435456 534740636127/536870912 -3407871425523/2147483648 250875840279/1073741824 -435242272887/2147483648 -417757627851/1073741824 1538536662957/1073741824 -686150325147/1073741824 791441643447/2147483648 2533075231725/2147483648 -392271372303/268435456 1259020018827/2147483648 -339798737493/2147483648 226662394809/536870912 1093979086023/1073741824 -386858359329/2147483648 575309720601/2147483648 272172760389/536870912 2832236228277/2147483648 260574600003/2147483648 2642757035097/2147483648 -212181549291/134217728 3651928554381/2147483648 -749781378573/536870912 -968801352921/2147483648 -598102108695/2147483648 354455091345/1073741824 -945010459053/1073741824 1151904861369/2147483648 212414884641/2147483648 239589248931/2147483648 451724685261/2147483648 -920712140499/2147483648 -142714944945/268435456 -1043377806867/2147483648 29193542523/268435456 1756990205049/2147483648 -554064945027/2147483648 56854055529/1073741824
2877311544033/2147483648 -7731992391/536870912 72514435689/536870912 -1451993081361/2147483648 1114507334991/1073741824 -1253428050813/2147483648 524320701453/1073741824 1746648081009/2147483648 233609978193/2147483648 1047630694917/2147483648 1512328451259/1073741824 -83501910315/67108864 543409664913/2147483648 357120380991/268435456 -3597456036267/2147483648 2097382257177/2147483648 -627184947393/1073741824 1091583093/4194304 2209931490261/1073741824 3804992572953/2147483648 -340130367081/2147483648 434875316559/1073741824 -96725415975/134217728 1754999947677/2147483648 -510500266317/536870912 -439210187499/2147483648 60100205379/536870912 -2353964139/67108864 241130206857/1073741824 -34019707839/2147483648 -120896867337/1073741824 261619588383/1073741824 1579090691607/1073741824 -1925461056813/2147483648 -1585134184851/2147483648 579744172935/536870912 48349944321/536870912 775301171175/2147483648 584962981653/268435456 -2237265648981/1073741824 2636518579503/2147483648 -1345148291649/2147483648 1067738206623/1073741824 934293409359/1073741824 649331898681/1073741824 11128500963/134217728 -1412923789239/2147483648 -1047565183977/1073741824 -307072840437/134217728 122429057097/536870912 1209923078403/536870912 -395800739121/536870912 480325400169/268435456 -995169036741/1073741824 -1084526409801/536870912 -3642303506289/2147483648 -2416872575133/2147483648 393294439401/1073741824 -1009258030431/2147483648 1324672859685/2147483648 -240819880581/2147483648 -465462574587/2147483648 -548057194167/268435456 -1785907970559/1073741824 1497572873877/2147483648 2988073775991/2147483648 2270032361577/1073741824 993178995861/1073741824 111523942599/1073741824 -240657080685/1073741824 412866151425/2147483648 662002057623/1073741824 1293994466253/2147483648 995285536257/2147483648 4042696559013/2147483648 -1317449266551/2147483648 1422330788961/2147483648 375119096985/1073741824 -56574819765/16777216 -133727707581/1073741824 -5319603548949/2147483648 -2805075410043/2147483648 -1974640115283/2147483648 -1167596880015/536870912 2487271150947/2147483648 -715744695741/1073741824 -1131546818115/2147483648 3665230702227/2147483648 -49115405517/2147483648 -408083576673/536870912 -834167744559/2147483648 -3560008935021/1073741824 -713622123975/2147483648 180643706211/2147483648 -2019563109771/2147483648 679102127523/1073741824 -2716537388367/2147483648 -1578832520103/536870912 234733319271/536870912 -448709070309/2147483648 3609506412291/2147483648 -3002944301901/2147483648 2232829967703/2147483648 -133806333369/1073741824 735389639025/2147483648 980129262813/2147483648 221284988817/2147483648 -160141464057/67108864 -4339888605/16777216 649079449461/2147483648 32736908463/2147483648 6467927141235/2147483648 -1060442176983/2147483648 303508889817/1073741824 -1680707674347/2147483648 67240484745/134217728 2057109727455/2147483648 588763927785/2147483648 -2289326313513/1073741824 -1069393165563/1073741824 560149685661/536870912 -718444543293/268435456
71434549689/2147483648 -69071667999/536870912 -159406862913/2147483648 -193691551143/1073741824 -159605832459/1073741824 831925342113/2147483648 -159292211691/268435456 -50731224285/268435456 637611781833/1073741824 -32795748747/67108864 -770874235005/1073741824 -216855840423/2147483648 -1192527478287/2147483648 -580294805367/1073741824 143304720903/536870912 -171011969877/2147483648 549110385627/1073741824 304464741789/1073741824 -408266810187/2147483648 -1469093915919/2147483648 -37479960339/1073741824 273043957353/1073741824 -2271613755/16777216 464594792571/2147483648 -102592101597/2147483648 1751809416501/2147483648 501055153263/2147483648 735467572509/1073741824 -364036748769/2147483648 -116814546519/1073741824 -68944443081/268435456 -249389432499/2147483648 381100726251/2147483648 -208641389433/536870912 -418814934447/1073741824 -274798104087/1073741824 208317224697/1073741824 156006078609/536870912 947336016681/2147483648 741701116551/2147483648 -246682714053/268435456 1713739284303/2147483648 -52318771437/1073741824 -58071331155/536870912 194956191027/2147483648 -60377200329/134217728 -734999783655/2147483648 424930804917/2147483648 1810682346711/2147483648 76246601691/268435456 -395800739121/536870912 1611891671013/2147483648 -49973582853/268435456 128763482703/268435456 1117702067943/2147483648 2198958024069/2147483648 1224481731783/2147483648 583153395765/2147483648 11321959869/67108864 -1165587558243/2147483648 62941840929/536870912 649639565451/2147483648 1108225040745/2147483648 1798197435243/1073741824 1013003023827/2147483648 -674707169031/2147483648 -418204884351/2147483648 -1838744520873/2147483648 190198371135/536870912 -37373537277/536870912 799182115209/2147483648 681816291369/2147483648 -506601600249/536870912 -868797394293/2147483648 -123974455983/134217728 40257210399/536870912 -320927499981/2147483648 -731535236391/2147483648 268351430793/536870912 373559734005/2147483648 -181438556037/268435456 -7801833561/67108864 -2946334913571/2147483648 566588665833/2147483648 -5256911337/67108864 -28223298279/536870912 682069487715/2147483648 -489073780521/1073741824 927756736437/2147483648 1599728152521/2147483648 653620145001/2147483648 2640196216749/2147483648 873470203167/2147483648 -709830140421/1073741824 368829548697/1073741824 -132235165773/1073741824 633883344387/1073741824 492394181973/268435456 -30730705629/2147483648 250509523779/1073741824 -12443152635/134217728 2320884947169/2147483648 57279555255/268435456 1339456359531/2147483648 -479545391997/536870912 206393593197/1073741824 -787236659913/1073741824 1149099566157/1073741824 -230401076985/536870912 481664605227/536870912 -739232986569/1073741824 -1382761667835/2147483648 105302747421/536870912 -11121533709/134217728 296773251009/536870912 -213848696253/268435456 -2924983262961/2147483648 -1294631190249/2147483648 1054152989151/536870912 366491716593/536870912 -2352688903683/2147483648 261797034837/134217728
621281001339/536870912 -2829362673705/2147483648 1574931477891/2147483648 -1376652884853/1073741824 621530750085/536870912 -559943335545/2147483648 1247168301687/2147483648 3910920237915/2147483648 2699873433393/2147483648 -279725928441/1073741824 3817159388415/2147483648 -4800071853945/2147483648 -2297400662511/2147483648 5155149207495/2147483648 -337150712349/134217728 1066413064263/536870912 -297047817087/536870912 1566053556975/2147483648 707393020407/268435456 252127150245/1073741824 1631168436723/2147483648 441568351365/536870912 -2832389741451/2147483648 1892550469329/1073741824 -2054349543591/1073741824 133250769021/268435456 121766437971/1073741824 656854805187/2147483648 -812950767861/1073741824 449339131305/1073741824 9098402829/67108864 3739480946061/2147483648 1091437132947/536870912 -1280067978009/1073741824 -1881958694427/2147483648 2960276685657/2147483648 -602735134791/2147483648 690339669849/1073741824 3954883671243/1073741824 -6282632011587/2147483648 1075267125747/1073741824 269702503329/536870912 2831142365727/2147483648 1900736794215/1073741824 900465478407/2147483648 -228126360261/536870912 -5347475169993/2147483648 -6104395861263/2147483648 -2199722605161/1073741824 54429837669/67108864 480325400169/268435456 -49973582853/268435456 9183643982139/2147483648 -39525357183/67108864 -3149926608663/2147483648 -304036707591/268435456 -264146316051/2147483648 2229996451707/2147483648 -1031071756503/2147483648 1041530025087/1073741824 -195084581385/268435456 994771079097/2147483648 -519430254189/268435456 207321133119/268435456 2534391139209/2147483648 369373564677/268435456 6770752390287/2147483648 -715136461611/536870912 1102248264009/2147483648 -61317450381/2147483648 -1897437193149/2147483648 1350572302161/2147483648 981113409621/2147483648 112423196265/2147483648 323847911403/2147483648 -4412495261811/2147483648 1139667387981/1073741824 -2693627168073/2147483648 -8207753585079/2147483648 2261101913793/2147483648 -3980998402773/1073741824 -6583971624285/2147483648 -1734097309125/536870912 -3263934433935/1073741824 3686604564867/2147483648 -1212310319499/1073741824 -1986330119979/2147483648 355182191595/134217728 964926744087/2147483648 3513520834173/2147483648 -175644041193/2147483648 -1582220557281/536870912 2541702307887/2147483648 -2121335346273/1073741824 -1433027455755/2147483648 3388233574803/2147483648 -2585596233243/2147483648 -1288884235515/1073741824 1168233213369/2147483648 56828950869/1073741824 4121437204053/2147483648 107567794317/1073741824 484192587147/536870912 300784023423/2147483648 -357162664053/536870912 1052507640387/2147483648 -550163323935/2147483648 -5962583221857/2147483648 -166283097759/268435456 1090411564911/2147483648 -2297702054565/2147483648 4538044050141/2147483648 141302396679/2147483648 4295758293081/2147483648 -2494756210509/2147483648 411227364987/536870912 469128213537/536870912 -796918744071/1073741824 -1141711196289/1073741824 421488227391/2147483648 -1270557612789/2147483648 -368348015259/268435456
-196679594943/134217728 -127512105867/1073741824 2583455147127/2147483648 -691022386983/1073741824 -287404438119/536870912 -380404191549/536870912 2113278880641/2147483648 -2210922099513/1073741824 166557260271/2147483648 609662246133/2147483648 -2583348566649/2147483648 161411702625/1073741824 2593992669033/1073741824 -414963730395/268435456 497425079271/1073741824 184374057843/268435456 6971226483681/2147483648 -4756149493923/2147483648 -2800246757229/2147483648 -905010361395/536870912 723952095963/2147483648 516472162809/1073741824 1151331277245/1073741824 -3927970078665/2147483648 744122345793/2147483648 560899849029/2147483648 744548083917/2147483648 1420970586087/2147483648 1362687103257/1073741824 862054735005/2147483648 -2464996378047/1073741824 582099763353/1073741824 -8028714913773/2147483648 145300555269/1073741824 3007296118689/1073741824 592878227697/1073741824 -1434102113487/1073741824 2744134213839/2147483648 -1645839303471/1073741824 149476862241/134217728 -295913297049/536870912 -672878229051/1073741824 -926537267217/536870912 -417369419511/2147483648 312792403707/2147483648 -819435834033/536870912 179853939807/134217728 -20084733675/268435456 190826647767/2147483648 -315513313161/536870912 -995169036741/1073741824 128763482703/268435456 -39525357183/67108864 5887197258615/1073741824 3357494265039/2147483648 2616315165663/1073741824 1569094274121/1073741824 -449374480845/536870912 2128894167141/2147483648 -4188986870715/2147483648 1845031462971/2147483648 2069528349921/2147483648 195482323395/134217728 6408179667207/2147483648 -1349655796503/1073741824 -386746269501/1073741824 3238815517665/1073741824 622604360997/2147483648 572456035179/536870912 -4685596048563/2147483648 1907707141437/1073741824 247977909921/268435456 -1077201261033/536870912 595376145093/1073741824 -254972164953/2147483648 -3232475733597/1073741824 -16564446705/268435456 5984332348605/2147483648 4546197844191/2147483648 5218499633349/2147483648 7979927498241/2147483648 2637000549351/1073741824 5755439728149/2147483648 -1017522543345/2147483648 3560163248823/2147483648 -2518635756321/2147483648 -2189160948027/2147483648 3311467809207/1073741824 3140320370241/2147483648 9317484435/8388608 4197414700383/2147483648 2498483720787/2147483648 -5793705898215/2147483648 2638952143983/1073741824 -8177636372781/2147483648 -2530108704399/2147483648 1855303734423/2147483648 9982768504623/2147483648 -1299460716321/1073741824 -109565547987/67108864 -1351816854717/2147483648 4530916639821/2147483648 1959524911923/1073741824 1627384541025/1073741824 37949455287/536870912 718928176875/536870912 -1344913259631/536870912 3426269103489/1073741824 515191643457/2147483648 5652874637661/2147483648 -3646487239059/1073741824 -5353003932609/1073741824 2138720039187/1073741824 3916142925579/2147483648 5703602782707/2147483648 -6998643874851/2147483648 -1198344673197/1073741824 1840697616657/2147483648 2183452086375/1073741824 1162858739859/536870912 -320153544615/536870912 111429827979/33554432
-3812269395603/2147483648 -935453382333/536870912 618482641179/1073741824 -453874329831/2147483648 -1140132141117/1073741824 2284748883273/2147483648 -578457093765/536870912 -6403603957005/2147483648 -902695413267/1073741824 -454902003837/268435456 -1157898995733/2147483648 -620168189337/1073741824 3658310803599/2147483648 195266341881/536870912 648777577191/268435456 308224856157/536870912 563686631859/268435456 -2169093389697/2147483648 -1211220026787/536870912 -940110252555/268435456 1089497044905/1073741824 -204439687665/2147483648 598786041807/536870912 -2392963741677/2147483648 1974051603087/2147483648 1021764155295/536870912 1382584113189/2147483648 -3344232408021/2147483648 -754082783199/2147483648 347937915183/1073741824 -98264807793/1073741824 -1221550287141/1073741824 121228449387/2147483648 1418889838587/1073741824 6687375386847/2147483648 714585226005/2147483648 -1581834320565/1073741824 -474153380115/2147483648 -9914827094559/2147483648 4420681042143/1073741824 -5967934443219/2147483648 6435592205757/2147483648 -7253436517395/2147483648 -163478650083/2147483648 917684933673/2147483648 -2730789767391/2147483648 83882237601/67108864 -2548078539321/1073741824 1707910374507/536870912 144459553587/1073741824 -1084526409801/536870912 1117702067943/2147483648 -3149926608663/2147483648 3357494265039/2147483648 13932835578957/2147483648 997232340543/1073741824 2227105153725/1073741824 117498793443/1073741824 -1267407898227/2147483648 -3358796790663/2147483648 -34269471243/134217728 1509811847193/1073741824 3051968550879/1073741824 11974110068649/2147483648 -2399703725721/2147483648 -1261797647415/536870912 -256834985193/268435456 -5306138160333/2147483648 -31780004919/1073741824 469761910791/2147483648 -238751357205/1073741824 -3325911252549/2147483648 -1294935008085/2147483648 -3590246692323/2147483648 -1120717954599/268435456 302725910871/2147483648 -134379986253/134217728 -4843480545171/2147483648 3574433941995/1073741824 807096933315/536870912 4019899643685/2147483648 293252163117/536870912 -948965466819/1073741824 7253480909247/2147483648 -3577092596481/2147483648 669525222219/2147483648 389076028773/1073741824 -2106583493997/536870912 5199557734281/2147483648 12127044572391/2147483648 -54649839/33554432 12124771364949/2147483648 4393687087551/2147483648 -1245142684539/1073741824 2853263908863/2147483648 -2139915902883/1073741824 6717292732839/2147483648 8801684889501/1073741824 8480032185/536870912 2371331509077/2147483648 -4636849527111/2147483648 5360867729271/2147483648 -1475445174045/2147483648 424916578791/2147483648 -2264471563341/2147483648 -6661501620843/2147483648 -3854778354393/2147483648 2878349102205/1073741824 1167582377481/2147483648 2122934629755/2147483648 -785577401457/1073741824 -10313619225663/2147483648 2901649896327/2147483648 -2186997935697/2147483648 4079035693635/2147483648 -5630853832701/2147483648 -7717858873119/2147483648 -824496853755/1073741824 12659578065855/2147483648 8021439315639/2147483648 -5864195397141/1073741824 1108904177733/134217728
-1864381201869/1073741824 -115541271615/1073741824 984448195041/2147483648 -1640659964361/2147483648 -458295026451/1073741824 -1434605520855/2147483648 2306454603465/2147483648 2384380417887/2147483648 3169760704929/2147483648 -854868427923/2147483648 -1492970895045/1073741824 1183176897141/2147483648 611637080511/1073741824 -1503999840465/536870912 154156040457/2147483648 -215260472829/134217728 5310233729187/2147483648 -4553328329853/2147483648 -1898844343029/2147483648 -1313539140639/2147483648 -778871007513/1073741824 436867088325/2147483648 -38716360329/1073741824 -851036486391/2147483648 2920725876459/2147483648 1542945370173/1073741824 299516940093/1073741824 -26471361969/268435456 2251179678771/1073741824 -246775663575/268435456 3476248665555/2147483648 1542443279571/2147483648 -7377612067731/2147483648 705324846561/2147483648 -7157668489809/2147483648 2365775253855/2147483648 -738509819379/2147483648 4248517874079/2147483648 839497121631/2147483648 -541091314863/1073741824 703816809591/1073741824 -630223634937/2147483648 -51561329937/67108864 -2525530946331/1073741824 322470479703/1073741824 -1238881410525/1073741824 -179740511289/268435456 2068978859079/2147483648 238817757789/2147483648 -237949087227/2147483648 -3642303506289/2147483648 2198958024069/2147483648 -304036707591/268435456 2616315165663/1073741824 997232340543/1073741824 1579178478993/268435456 265438490451/536870912 2878725856761/2147483648 -2820361349373/2147483648 -579481601373/268435456 1575521442981/1073741824 206335116351/2147483648 2549820045843/2147483648 461383259757/268435456 -2132867211951/1073741824 -706957750641/2147483648 625958449557/1073741824 1804236859275/2147483648 -138079608957/268435456 -352584256311/2147483648 2889015308253/2147483648 -3962817069255/2147483648 523367295651/1073741824 1466103799611/2147483648 71611056483/536870912 -9648560535/1073741824 -3446453635971/2147483648 200118814503/2147483648 -456272074263/1073741824 760930199613/2147483648 -672616393263/1073741824 6008170392735/2147483648 652839028539/1073741824 800907785583/2147483648 -5911950105/268435456 -2018870925027/1073741824 -966613340307/1073741824 2120673017943/2147483648 -4150423827525/2147483648 89084190399/268435456 3104352250335/1073741824 370292897301/2147483648 -1560611413191/1073741824 4379833006821/2147483648 -912680921283/1073741824 -1054497493875/2147483648 -370774907577/1073741824 5081925704289/1073741824 632595385035/1073741824 -2956765443801/2147483648 45475466889/1073741824 745891269111/1073741824 4444253254539/2147483648 -3813739068309/2147483648 194487780975/536870912 -11094243417633/2147483648 -2097990702747/2147483648 3217133032263/1073741824 -5319758994843/2147483648 3073681884633/2147483648 -2367839330589/1073741824 -502428571149/268435456 778717563729/1073741824 -472095218115/536870912 648867474267/2147483648 -4285408850949/2147483648 -10475244004923/2147483648 1113794248017/2147483648 1519106601807/536870912 5164319281413/2147483648 -555796824999/134217728 7133893813311/1073741824
-409248483915/2147483648 -92503488645/134217728 1702474474095/2147483648 140159205429/536870912 -848857556157/2147483648 885481823577/536870912 -1033280819445/2147483648 -431342287359/268435456 366997318911/2147483648 -389547643413/536870912 -243514729215/268435456 847789130811/2147483648 -1150709628051/1073741824 -88776685401/2147483648 1399073376483/1073741824 1389222572475/2147483648 268638009411/1073741824 360287163393/1073741824 -1214000947113/1073741824 -4411145201343/2147483648 370501246005/536870912 -505695317817/2147483648 1644780564633/2147483648 -772812192861/1073741824 236884168923/2147483648 167785546047/2147483648 5377153443/16777216 1605784339335/1073741824 -543731793927/1073741824 1469915426073/1073741824 -52032161625/33554432 -970528182759/536870912 -114494016315/536870912 -86854593975/536870912 3536001744147/2147483648 -3551173166397/2147483648 91076707101/536870912 -213808436853/2147483648 -58133296653/33554432 1411231279569/1073741824 -2385271871271/1073741824 1574258827767/1073741824 -1537563276159/1073741824 1070851735287/2147483648 -514083714963/536870912 -1956703767561/2147483648 241456750413/1073741824 -1277011047897/2147483648 -132611340207/2147483648 1189892919975/2147483648 -2416872575133/2147483648 1224481731783/2147483648 -264146316051/2147483648 1569094274121/1073741824 2227105153725/1073741824 265438490451/536870912 2697684774903/1073741824 -249039585801/1073741824 2292214737501/2147483648 -1208503897827/2147483648 -446814063873/2147483648 495802441809/536870912 1146544055193/1073741824 173755451583/67108864 296507246055/268435456 -4164352896423/2147483648 -40043016105/1073741824 -4085771690667/2147483648 904731194223/1073741824 -44247832041/67108864 2588528051991/2147483648 2091035688699/2147483648 -2476210191303/2147483648 -396089804079/1073741824 -1496459758893/1073741824 -1042259949963/2147483648 -382860781455/2147483648 125423906631/536870912 3604318437789/2147483648 300890154423/268435456 82570663329/1073741824 408168312303/536870912 -363880776861/1073741824 121075515819/134217728 -461727343317/2147483648 444897074415/2147483648 1257729903603/1073741824 774022561737/2147483648 588414742803/536870912 4242668606673/2147483648 -655482169761/2147483648 601314745761/268435456 -333750141483/2147483648 -675996658437/1073741824 -1738437479115/2147483648 -688369281369/2147483648 516321027489/268435456 246045338799/67108864 -1414659560397/1073741824 -68450076093/134217728 -934712066043/2147483648 2113321933587/1073741824 -617275277235/1073741824 1322658671295/536870912 -1013732794383/536870912 6299189253285/2147483648 -1282083775575/536870912 -48066773259/2147483648 2819737963695/2147483648 540485412645/536870912 -929598576219/1073741824 -3220679827059/1073741824 49963909041/2147483648 945014406591/2147483648 702812054055/1073741824 -329227313571/1073741824 -102277456203/268435456 -1575676992813/2147483648 1679903906091/2147483648 108290086263/134217728 -161163456591/268435456 19955840517/33554432
588649438635/2147483648 -1662099057507/2147483648 -232498963281/2147483648 -20664957/536870912 2895587280687/2147483648 3178379854689/2147483648 87319318743/2147483648 -1457836752573/2147483648 586944500361/536870912 20092206375/134217728 244737882015/1073741824 -803956367559/2147483648 -2991845978985/2147483648 441117020865/536870912 -641475285945/1073741824 -334913793381/2147483648 -239140014627/268435456 992209980645/2147483648 934329398427/536870912 822015789465/2147483648 -591122432727/2147483648 973447191813/2147483648 -2047444111911/2147483648 1783564894575/1073741824 -60261027879/134217728 1167247592277/1073741824 2573404497375/2147483648 -1019731135635/2147483648 2612708582295/2147483648 -16144996449/2147483648 6167627578389/2147483648 -201439564479/268435456 2992187516493/1073741824 -3191268447747/2147483648 -605963732355/268435456 498126648039/536870912 115917953781/1073741824 2270154341463/2147483648 944359100463/1073741824 -1940256893697/2147483648 175022103501/268435456 5397623063457/2147483648 -141657148197/536870912 -1904922240147/2147483648 1087006109565/2147483648 -2877162654801/2147483648 -466294885551/536870912 -2076128446839/1073741824 -889649444925/1073741824 28071353385/536870912 393294439401/1073741824 583153395765/2147483648 2229996451707/2147483648 -449374480845/536870912 117498793443/1073741824 2878725856761/2147483648 -249039585801/1073741824 7594304166849/2147483648 -4230928674849/2147483648 28551546717/134217728 -220860999807/1073741824 686105975589/2147483648 -2696089552827/2147483648 935796744339/2147483648 1899880320381/2147483648 -615966055023/2147483648 1191290178105/1073741824 700072970853/536870912 2285723399859/2147483648 -579670348569/2147483648 4495900932915/2147483648 -587201577117/536870912 1045379344497/536870912 -4475091751659/2147483648 1889592310539/1073741824 153969337125/536870912 -4397814738471/2147483648 -454050175059/2147483648 -9465109198299/2147483648 -582358873479/1073741824 -7210934135511/1073741824 -3337487831505/2147483648 -4432433896521/1073741824 44443289031/268435456 -3417365551971/2147483648 457668595809/2147483648 364956606039/1073741824 1622509829325/2147483648 418091484747/1073741824 952082890107/1073741824 805992475473/1073741824 -2799396126279/1073741824 -1544057598099/2147483648 360687862113/1073741824 -664269429975/2147483648 2658683362329/2147483648 -65065720491/268435456 834713559477/536870912 1124783885307/1073741824 -1815029586111/2147483648 2658657942105/1073741824 -77441144229/33554432 4146586630167/2147483648 100237730715/2147483648 -337006314273/134217728 -6340526311029/2147483648 -588827072511/536870912 -3813455550411/1073741824 -1345835835609/1073741824 4109782217295/2147483648 1095498490359/2147483648 1586419175019/536870912 -1952087696445/1073741824 -2059667465199/1073741824 -678912643743/536870912 13317543879/33554432 -2676729539997/536870912 -2638352371245/2147483648 1350780988005/2147483648 -87667577307/268435456 -570972834393/134217728 1961177114601/1073741824
524347755183/2147483648 -133739535603/2147483648 16642447587/1073741824 1321752231987/2147483648 93035927457/1073741824 -22774243329/2147483648 -811163399481/2147483648 -3067270395459/2147483648 -418964138829/1073741824 -91401485439/2147483648 -128232929133/134217728 139647514449/268435456 -303949343427/2147483648 183331999395/1073741824 1176378203673/2147483648 1160383636785/1073741824 -84442498893/1073741824 1060194027291/1073741824 -1103748957651/2147483648 -1405377751455/1073741824 1467802415625/2147483648 -44420091399/134217728 384971318961/536870912 -1828297275501/2147483648 -454284709491/2147483648 -906291277377/1073741824 -736256634681/2147483648 3908490911313/2147483648 -4168251252705/2147483648 2309512744101/2147483648 -6783612509679/2147483648 -197675138415/536870912 -2076294482265/2147483648 -24341704299/536870912 4857662809329/2147483648 -127825623279/67108864 810019822647/2147483648 -926506956393/1073741824 -997042442961/1073741824 1673658789345/1073741824 -1497599357889/1073741824 -170730486531/268435456 426650028225/1073741824 1807577869461/2147483648 -645676184553/1073741824 63467112159/536870912 3062226433767/2147483648 1508845773237/1073741824 3087097834683/2147483648 -932622211527/2147483648 -1009258030431/2147483648 11321959869/67108864 -1031071756503/2147483648 2128894167141/2147483648 -1267407898227/2147483648 -2820361349373/2147483648 2292214737501/2147483648 -4230928674849/2147483648 3229207371759/1073741824 87028311231/536870912 -455927362341/1073741824 362511553041/2147483648 931992220131/1073741824 164418987735/536870912 159366087147/1073741824 1145202411243/2147483648 297992983041/1073741824 -214630918365/134217728 -579627009063/2147483648 333387221271/1073741824 -2329546047561/2147483648 3905193220623/2147483648 -2299183739103/1073741824 -264318948657/2147483648 -3259673525805/2147483648 -775139301735/1073741824 654927173007/1073741824 1989682807101/1073741824 7297571968743/2147483648 10161285345/67108864 3408524395875/1073741824 988027948017/2147483648 2560510695633/2147483648 163461047961/268435456 20484269475/268435456 4701295837245/2147483648 1268928584919/1073741824 49713631389/134217728 3394408536441/2147483648 -3529200443319/2147483648 -68316885171/134217728 1080116802765/536870912 174101622699/2147483648 -2110956806631/2147483648 188638418763/2147483648 -187016698521/536870912 2435216086011/2147483648 -2000148790707/2147483648 -1942959618459/2147483648 233943404985/536870912 -763253716089/536870912 2003742339903/1073741824 -1914824787891/1073741824 2110325471961/2147483648 2467337138229/2147483648 2083209885279/536870912 136074916923/536870912 3881630667723/2147483648 2968460218197/2147483648 -307235993385/536870912 30483128547/1073741824 -4992574849635/2147483648 965323481157/2147483648 2937205474851/2147483648 1200200375595/2147483648 5498519793/8388608 7731167004801/2147483648 -117436167219/536870912 603218271549/2147483648 -1406492079051/2147483648 3158247911925/1073741824 -4648543629495/2147483648
492628617447/1073741824 744737169123/2147483648 -183928179381/268435456 549025408875/536870912 73579521165/268435456 660958241211/1073741824 -81504904167/536870912 -5139127365/536870912 -680320936725/2147483648 2860793268243/2147483648 1435727807685/2147483648 680941718757/1073741824 -2911019543283/2147483648 1863087443673/2147483648 -619582785399/2147483648 -11977625655/67108864 -2735077282935/1073741824 3178306757007/2147483648 415635160995/1073741824 487658406099/1073741824 275662625583/536870912 -299387319333/536870912 -893823986427/2147483648 1771804376865/2147483648 -54161991957/67108864 -691271750151/536870912 -764511740307/2147483648 -507450369771/1073741824 -1058351046459/1073741824 753800911029/2147483648 1488084331053/2147483648 30971930277/268435456 522175831611/268435456 -4847479089/536870912 539524623549/1073741824 -456194607915/536870912 1062482400771/2147483648 -2739989767917/2147483648 134067023973/536870912 -482322489909/1073741824 1266051944991/2147483648 10077448755/33554432 237622123233/268435456 152096630919/268435456 -609015129579/1073741824 827910641271/1073741824 -153681470037/2147483648 -335631254853/2147483648 -719925751731/2147483648 -251158720605/2147483648 1324672859685/2147483648 -1165587558243/2147483648 1041530025087/1073741824 -4188986870715/2147483648 -3358796790663/2147483648 -579481601373/268435456 -1208503897827/2147483648 28551546717/134217728 87028311231/536870912 2475105127899/1073741824 -635188885107/536870912 -4814177109/33554432 -531615857247/536870912 -2295077892105/1073741824 1286191720689/1073741824 34948854765/1073741824 -2633089588269/2147483648 939839705949/2147483648 962086779819/2147483648 513944141445/2147483648 -14878732587/16777216 1045043814453/2147483648 244159098639/268435456 -1893767907087/2147483648 822898551933/1073741824 225380398563/2147483648 108078845799/268435456 -437151524739/2147483648 -1062385960953/2147483648 -217653507459/268435456 -438134558223/1073741824 -1158795278895/536870912 -68141025867/134217728 124496044809/1073741824 -362657579115/536870912 350754635895/268435456 407469004413/2147483648 -163864585575/1073741824 125844685167/2147483648 -1243285207233/1073741824 -2553599551113/2147483648 -406917649989/268435456 71181316545/536870912 -1087816201155/2147483648 440998246713/1073741824 1335123053703/1073741824 -1258917855483/2147483648 -4102824465693/1073741824 -248182441755/1073741824 256716694371/1073741824 1390558082739/2147483648 -4095748041717/2147483648 -3041953465755/2147483648 746717763975/1073741824 -230697098319/268435456 5322268371087/2147483648 1510151814975/1073741824 -6160621921059/2147483648 255936024951/268435456 -3526475050101/2147483648 3675038040225/2147483648 2299780450941/1073741824 -583691716035/536870912 475588556931/1073741824 -3125481210285/2147483648 5751872075535/2147483648 1476831340953/536870912 -984535879587/2147483648 -6705622910499/2147483648 -5480769180855/2147483648 1412768711037/536870912 -1445748111249/268435456
-790494180975/2147483648 131659950561/268435456 355314936231/1073741824 -1031990273439/2147483648 -453028005915/2147483648 -669382001667/1073741824 606221673405/1073741824 354496397661/536870912 78534105153/268435456 -552073499709/1073741824 -754645042569/2147483648 744518924919/2147483648 1608512690403/2147483648 -3186870157605/2147483648 -9609264663/134217728 -1936346647785/2147483648 615918020673/536870912 -2709888192345/2147483648 -671724159393/2147483648 956363250081/1073741824 -1698423826425/2147483648 352432634979/2147483648 455573354061/2147483648 -1365002691309/2147483648 1597713130191/2147483648 -19532453721/1073741824 -13286459265/268435456 -189873502587/2147483648 1506474914607/1073741824 -682863696915/2147483648 -325130462157/2147483648 -824529090057/2147483648 -3750828930297/2147483648 30072178269/536870912 -1210112322513/1073741824 714344608953/2147483648 193791090165/2147483648 718972885503/1073741824 83364536979/268435456 -1434311309745/2147483648 749409248799/2147483648 -2439294840621/2147483648 -12207885933/67108864 -1037064800373/1073741824 173422747767/2147483648 -158295430569/2147483648 -183885696147/1073741824 251711523411/268435456 -1211254224459/1073741824 108402565209/1073741824 -240819880581/2147483648 62941840929/536870912 -195084581385/268435456 1845031462971/2147483648 -34269471243/134217728 1575521442981/1073741824 -446814063873/2147483648 -220860999807/1073741824 -455927362341/1073741824 -635188885107/536870912 2537743895655/2147483648 -543743491377/1073741824 12045250443/268435456 -475379493399/1073741824 -599202390207/1073741824 -45923429529/536870912 91403888751/268435456 542725953765/536870912 161058295203/2147483648 -1680460829565/2147483648 2791801231893/2147483648 -77912852955/268435456 207067042821/2147483648 1227261464925/1073741824 2564888395599/2147483648 16470551709/536870912 -33613600413/536870912 627846658761/1073741824 -335801665095/1073741824 189308822523/2147483648 31921982097/134217728 4639628048175/2147483648 3605467394259/2147483648 -1391020752237/2147483648 445159555293/536870912 -1718643586995/1073741824 -578536597797/1073741824 2066027619735/2147483648 -1632358955421/1073741824 -922644347853/2147483648 1532629020981/2147483648 -146492468205/268435456 -3016923907011/2147483648 926065074441/536870912 -2648706283413/2147483648 -609871511529/2147483648 -1544888499033/2147483648 140523472341/268435456 -743255682987/2147483648 -473151810537/536870912 90825560913/536870912 -134053311627/1073741824 1331982614547/1073741824 -410714842047/2147483648 440571416403/1073741824 -477921933237/536870912 -444966439575/536870912 1919578998603/2147483648 -989339188125/2147483648 1741303295079/2147483648 -2400461183361/2147483648 -609367149693/2147483648 642980977713/2147483648 -408726921165/1073741824 1013247084519/2147483648 -1110558334425/1073741824 -2635291197045/2147483648 964143466155/1073741824 -529300151529/1073741824 578118600585/2147483648 91080278817/2147483648 1934098105251/2147483648
144345549729/1073741824 -1360686378861/2147483648 234845167539/1073741824 -498769951725/2147483648 -33084406809/268435456 1132154940831/2147483648 -481740761337/1073741824 -35233541481/33554432 208250612991/1073741824 351659571081/2147483648 -229200559047/2147483648 -778941393603/1073741824 78178823589/2147483648 1289328126213/2147483648 237115865709/1073741824 533718119451/536870912 961133117649/2147483648 723173347023/2147483648 -191060726571/2147483648 -744972307053/536870912 1387596774765/2147483648 21921715827/134217728 9988524651/1073741824 89030382315/536870912 -985294319901/2147483648 1834989600465/2147483648 894694902255/2147483648 691112280861/1073741824 -1231542755379/2147483648 316323373173/1073741824 -477014376609/1073741824 -89981027697/2147483648 1720584387675/2147483648 -801996041379/2147483648 2103281934153/2147483648 103296159993/1073741824 -736014831831/2147483648 47249654223/134217728 -718082056395/2147483648 422040247995/536870912 -2280506259051/2147483648 3184204350705/2147483648 -1533155553537/2147483648 106702374411/134217728 10104325065/33554432 -226250441979/268435456 223131755871/2147483648 -2482785285609/2147483648 680334114087/1073741824 786365622333/2147483648 -465462574587/2147483648 649639565451/2147483648 994771079097/2147483648 2069528349921/2147483648 1509811847193/1073741824 206335116351/2147483648 495802441809/536870912 686105975589/2147483648 362511553041/2147483648 -4814177109/33554432 -543743491377/1073741824 1120492898769/1073741824 947185723221/2147483648 627743610189/268435456 585709657881/1073741824 -1056920322759/2147483648 1464239102745/2147483648 -165334744455/134217728 404289266199/2147483648 314317008291/2147483648 -123111298509/1073741824 16504836471/33554432 -1023142861905/1073741824 -675320890449/1073741824 -3155304476427/2147483648 -327521976549/536870912 -72205606353/1073741824 -421932215985/1073741824 570771638979/2147483648 1649737141539/2147483648 -736122664461/2147483648 -616120120113/536870912 -3677454161199/2147483648 330640574187/1073741824 -266116219431/2147483648 421138550577/1073741824 658347546825/2147483648 -711618702543/2147483648 964756073451/536870912 1858144509411/1073741824 112671881493/1073741824 1280457779757/1073741824 1956497351115/2147483648 -2612094148089/2147483648 520068829107/2147483648 -1062334609767/2147483648 703031038557/536870912 5747542437939/2147483648 408654916665/2147483648 177726918591/536870912 -9521806461/134217728 3008705832129/2147483648 -142325075877/2147483648 1528319069679/2147483648 -1917060024591/2147483648 976516268367/2147483648 -2048234921403/2147483648 288679908651/536870912 -336562311063/2147483648 1539299230449/2147483648 -209691409383/268435456 -1335776770233/1073741824 1001634939777/2147483648 397757905401/1073741824 41366450121/67108864 -1817653959141/2147483648 -892509820497/1073741824 -1623246496623/2147483648 1231528993599/536870912 2976559462659/2147483648 -913380905715/536870912 4599150484731/2147483648
-196406475615/134217728 -28334135547/67108864 -115096954983/2147483648 500649568125/2147483648 -2422233400677/2147483648 -259131907635/1073741824 -335291690673/536870912 -1399739915103/1073741824 -1317036677685/2147483648 -1655524550277/2147483648 -2598949425771/2147483648 524013083031/1073741824 1324000199385/1073741824 -1045340094321/1073741824 113593615797/67108864 -116777393757/536870912 1723207106889/1073741824 -1288950549381/2147483648 -1169033127573/536870912 -2551208267991/1073741824 1032149304783/2147483648 -669664991187/2147483648 1964177901123/2147483648 -1259016182703/1073741824 3835097301/4194304 1423132314393/2147483648 -487408548387/2147483648 -875813250093/2147483648 -1885019256981/2147483648 -390297160869/2147483648 -1828036959411/2147483648 255500699751/1073741824 -4047126812085/2147483648 739216598697/536870912 1979827539849/1073741824 -568819013907/1073741824 -1461291606627/2147483648 -988533172755/2147483648 -5747889343953/2147483648 811062283767/268435456 -54154102863/33554432 928275167901/2147483648 -2518629745953/2147483648 -135645187479/268435456 -31248766317/1073741824 -29837958453/268435456 2890156048233/2147483648 350955530829/536870912 3726695335077/1073741824 -383113991067/1073741824 -548057194167/268435456 1108225040745/2147483648 -519430254189/268435456 195482323395/134217728 3051968550879/1073741824 2549820045843/2147483648 1146544055193/1073741824 -2696089552827/2147483648 931992220131/1073741824 -531615857247/536870912 12045250443/268435456 947185723221/2147483648 1416473307075/536870912 5906299037409/2147483648 -3420131512455/2147483648 -176534298327/268435456 -49939018779/33554432 -3621482880111/2147483648 -1603041474915/2147483648 192854057637/268435456 -746460272541/536870912 -1336313310501/2147483648 -1503681292737/1073741824 -473061139365/1073741824 -7066842414621/2147483648 634453360305/2147483648 -521803232235/2147483648 -1390121032905/2147483648 10093560083343/2147483648 258321433389/536870912 4608100506411/1073741824 2696663261307/2147483648 2522942413377/2147483648 5291777201337/2147483648 -1942692546225/2147483648 31761856917/33554432 515237505051/2147483648 -5728875190257/2147483648 997440453711/1073741824 2886280976691/2147483648 436530893097/1073741824 10078603861911/2147483648 1246570451559/1073741824 -82105654827/134217728 389352824517/268435456 -1560779484909/1073741824 3809348691957/2147483648 967530808029/268435456 -268220754525/2147483648 134232442575/134217728 -2784235992063/1073741824 5061474213651/2147483648 -2970067448451/2147483648 -715555022097/1073741824 2083394306043/2147483648 -2879579241177/2147483648 592640013723/2147483648 1149334735719/268435456 433583517303/2147483648 -984091938465/2147483648 -811307352369/2147483648 -4362686062797/1073741824 743596717755/536870912 2148057369/33554432 3184546406403/2147483648 -2891479313685/2147483648 -613052274969/2147483648 -4760874381/33554432 1057772566005/268435456 4291691117115/2147483648 -2931562719387/2147483648 9762169951881/2147483648
-267470274783/536870912 -6143277942015/2147483648 1244265407847/2147483648 -3866847697185/2147483648 -261161181231/1073741824 349962827031/536870912 -4778099853381/2147483648 -26079331485/8388608 1934000746155/2147483648 -5788054672665/2147483648 -2212772488581/2147483648 -5944437426711/2147483648 2923029454773/2147483648 491500480731/1073741824 1964123498835/2147483648 2293577738391/1073741824 3951374008611/1073741824 92927800683/1073741824 -873569115045/2147483648 -10076735913927/2147483648 1550490115011/1073741824 2557331395815/2147483648 -13746038319/67108864 295322904225/536870912 -1972652791539/2147483648 2230231544673/536870912 2498737503381/2147483648 -57564794367/2147483648 -4023595133961/2147483648 -35237962023/1073741824 -4204922443041/2147483648 147526938123/2147483648 3575845316001/2147483648 -147375647961/268435456 2765398840467/1073741824 35229332085/33554432 -3100917010899/2147483648 833297498901/1073741824 -1371552675927/2147483648 960865946085/268435456 -572331259551/134217728 4944519419703/1073741824 -2055233255523/1073741824 2020674193365/2147483648 918748538139/536870912 -5484850811889/2147483648 -23610810411/1073741824 -7067036661207/2147483648 10434995314797/2147483648 271006204323/268435456 -1785907970559/1073741824 1798197435243/1073741824 207321133119/268435456 6408179667207/2147483648 11974110068649/2147483648 461383259757/268435456 173755451583/67108864 935796744339/2147483648 164418987735/536870912 -2295077892105/1073741824 -475379493399/1073741824 627743610189/268435456 5906299037409/2147483648 21894859410543/2147483648 223820270397/1073741824 -454728411423/1073741824 4043493219387/2147483648 -690139752693/134217728 549638715141/536870912 254164338357/2147483648 -330206982165/536870912 36616788687/67108864 -8288592024711/2147483648 -6307346318499/2147483648 -13953460087725/2147483648 -3309598098525/2147483648 -109263123657/1073741824 -1567086200457/536870912 6411830179293/2147483648 2531529114351/1073741824 -1607869218267/2147483648 -4319365286619/2147483648 -13032548210061/2147483648 1842665132577/1073741824 -594889735623/2147483648 279378009423/2147483648 163617679611/1073741824 -7043000546007/2147483648 5038404368787/1073741824 15586484444805/2147483648 357417994131/536870912 922654894983/134217728 7130732139537/2147483648 -3927069418599/1073741824 3128000578245/2147483648 -3753489981807/2147483648 7999480056135/2147483648 21767998607553/2147483648 1071607917951/2147483648 4861832343231/2147483648 -3035022435549/2147483648 10780898700819/2147483648 284145816303/536870912 3102249950133/2147483648 -5126631694287/2147483648 -4047875800971/2147483648 -6604108404687/2147483648 10784757617367/2147483648 -567434214807/536870912 510499205529/134217728 -3575671408095/1073741824 -9603975377571/2147483648 4826690323869/2147483648 969612046485/2147483648 6780204011091/2147483648 -4814021435115/1073741824 -10847288417433/2147483648 -683467185933/268435456 23337768287139/2147483648 5430129686997/1073741824 -7654396615569/1073741824 25180261391703/2147483648
2351963544141/1073741824 945323274303/1073741824 -557476731417/2147483648 622215777123/1073741824 82912736265/1073741824 6011515481037/2147483648 -3382803618309/2147483648 -493635883953/536870912 1686478651443/2147483648 505829877183/1073741824 -121424112141/536870912 867983245161/2147483648 -446820218901/134217728 -313812204963/2147483648 377707189197/1073741824 -519366263493/2147483648 -2596231401195/1073741824 1264019990937/536870912 508337172309/1073741824 429778951401/536870912 -166987821531/1073741824 158621260755/2147483648 -546237471213/1073741824 2292590255205/2147483648 -1367442547401/1073741824 -560071046121/1073741824 1174180769331/2147483648 4701438679953/2147483648 -18601653705/1073741824 2471144509689/2147483648 -2184132557697/2147483648 -878005344501/268435456 2137991198451/536870912 -4675043836359/2147483648 382730350797/2147483648 -4906085351703/2147483648 3876960153141/2147483648 -536343584385/1073741824 853225814889/536870912 -157556302335/134217728 -4596681463485/2147483648 1223074199001/536870912 135643379157/1073741824 2649365668941/2147483648 -2065796538783/2147483648 -725939140809/2147483648 -2699112896313/2147483648 -966992937291/2147483648 -3121558158489/1073741824 1971852757197/1073741824 1497572873877/2147483648 1013003023827/2147483648 2534391139209/2147483648 -1349655796503/1073741824 -2399703725721/2147483648 -2132867211951/1073741824 296507246055/268435456 1899880320381/2147483648 159366087147/1073741824 1286191720689/1073741824 -599202390207/1073741824 585709657881/1073741824 -3420131512455/2147483648 223820270397/1073741824 11115853307541/2147483648 -1265518567305/536870912 -2382717278217/2147483648 -98733721845/268435456 1599119596233/536870912 -4221225438711/2147483648 3650533912905/1073741824 6424134560343/2147483648 -2437888574217/2147483648 -729764184687/1073741824 466938622251/268435456 607785742581/2147483648 893257128447/1073741824 -426298197561/2147483648 -4334408062485/2147483648 -116053279137/536870912 -10056293250759/2147483648 -1978097401833/1073741824 -3424991776905/1073741824 -1372446213975/1073741824 1247477565543/2147483648 -197962398309/268435456 1494029932299/1073741824 2174461055169/2147483648 1146265505469/2147483648 224743894767/268435456 -1090542912147/536870912 -2383607268135/2147483648 -981735178107/1073741824 -1511039663877/2147483648 -3273929258757/2147483648 1267850315433/1073741824 710159838303/1073741824 -956320399299/1073741824 -31304894133/16777216 -1502499766581/2147483648 5207155420935/2147483648 -671572454631/1073741824 596892338103/2147483648 12248165955483/2147483648 -11904474649839/2147483648 2150476941357/268435456 -888295720407/268435456 -9836398792713/2147483648 911699670243/536870912 508943149269/268435456 -246223532451/1073741824 5525142204621/2147483648 -519681926427/268435456 -226272771243/2147483648 -166803755823/2147483648 2149397627955/2147483648 -121573577139/1073741824 -771971922207/536870912 -6578354560689/2147483648 -5838654684441/2147483648 2823544407081/1073741824 -13134952404069/2147483648
1321244106465/2147483648 -2046848591337/2147483648 -736386452817/2147483648 -2799152477583/2147483648 2959995476703/2147483648 -3016057290045/1073741824 1399355782731/2147483648 3477867296277/2147483648 720696133017/2147483648 -405806577549/2147483648 1960833498861/2147483648 -4672391140509/2147483648 3942681887067/2147483648 178261509729/134217728 -5680913317227/2147483648 3157415951607/2147483648 602441107407/536870912 104684861547/2147483648 682413551691/268435456 272331437319/536870912 82802468379/1073741824 875905529013/1073741824 -582341640861/536870912 2531553438321/2147483648 -1883508002679/2147483648 2358807673389/2147483648 -161823964137/1073741824 -962168406597/2147483648 -3157564668117/2147483648 -38121422523/33554432 -183443586591/2147483648 7631881956369/2147483648 -768911464023/2147483648 -383528743995/1073741824 -3063788326965/2147483648 1300698187845/536870912 -1634435753031/2147483648 106281154737/134217728 6631497229995/2147483648 -1616128248933/2147483648 2175408604473/1073741824 -733925916165/536870912 674871643593/268435456 406296188007/1073741824 4068582430929/2147483648 33684792735/536870912 180246911469/2147483648 -13429811763/536870912 4792457861937/2147483648 -2092152780777/2147483648 2988073775991/2147483648 -674707169031/2147483648 369373564677/268435456 -386746269501/1073741824 -1261797647415/536870912 -706957750641/2147483648 -4164352896423/2147483648 -615966055023/2147483648 1145202411243/2147483648 34948854765/1073741824 -45923429529/536870912 -1056920322759/2147483648 -176534298327/268435456 -454728411423/1073741824 -1265518567305/536870912 2437921235949/536870912 6352470625281/2147483648 -4243482687/8388608 -4798153005861/2147483648 5065466593701/2147483648 -4036175850069/1073741824 -1213920242079/2147483648 -800361359541/2147483648 -231312814371/2147483648 -2679722410941/2147483648 -900133677711/1073741824 298739873589/1073741824 973369399509/2147483648 -1088827283229/1073741824 -951422734671/2147483648 181874563815/2147483648 -2118128821011/1073741824 -3727462368519/2147483648 -1283798241021/1073741824 706680596877/2147483648 745483209741/536870912 -1860758343267/2147483648 85195333335/268435456 2492612327121/2147483648 -4646753630061/2147483648 2902196293149/2147483648 -2715550435047/2147483648 2155013478489/1073741824 -4061322712923/2147483648 5000452560453/2147483648 -45802852317/2147483648 -1278466972605/1073741824 -5964624301347/2147483648 5668346853033/2147483648 3739717326819/2147483648 -120769540065/268435456 974397820317/2147483648 32325053865/134217728 -4874218861629/1073741824 2348763667701/536870912 -1368020593341/268435456 1784462156619/536870912 6053594405439/2147483648 -5699125587393/2147483648 -1865448190875/2147483648 83762667951/536870912 3644447087787/2147483648 312539425125/268435456 49266498519/67108864 -262003113717/536870912 -182887685847/1073741824 2210207591283/2147483648 -68925341673/1073741824 3504828895431/1073741824 1284354621/1048576 -705628632579/536870912 6643013099055/2147483648
63441028851/134217728 -4217208616689/2147483648 3225595594317/2147483648 -1083423363633/536870912 2520715019205/1073741824 -2970299745363/2147483648 433357792605/268435456 -546105718665/536870912 1110905316159/1073741824 -905230388583/2147483648 1081073771865/1073741824 -725182755639/268435456 2273419425249/1073741824 4623569401041/2147483648 -5876777161701/2147483648 6803125480671/2147483648 625019311545/268435456 -1227058348413/1073741824 7171573695561/2147483648 -18390019707/134217728 580346116041/1073741824 3087879655521/2147483648 -1238310067059/2147483648 269114773863/536870912 -1481545358451/1073741824 2600442187467/2147483648 1053636906645/1073741824 490153240593/2147483648 1060674070533/2147483648 586764142683/1073741824 -3209582748123/2147483648 3208138637013/2147483648 -66569866443/268435456 -1817452331733/1073741824 73184294829/268435456 5845967752299/2147483648 -373865578389/268435456 4492471894227/2147483648 4937300061183/2147483648 -898423173015/536870912 2622613938741/2147483648 -73866452739/268435456 697975812759/2147483648 1634551297113/2147483648 1812863606793/1073741824 -4688278016373/2147483648 -234680649639/2147483648 -738510979809/268435456 -2981164127343/2147483648 -1528768053945/2147483648 2270032361577/1073741824 -418204884351/2147483648 6770752390287/2147483648 3238815517665/1073741824 -256834985193/268435456 625958449557/1073741824 -40043016105/1073741824 1191290178105/1073741824 297992983041/1073741824 -2633089588269/2147483648 91403888751/268435456 1464239102745/2147483648 -49939018779/33554432 4043493219387/2147483648 -2382717278217/2147483648 6352470625281/2147483648 2033638473933/268435456 682750877607/2147483648 945406445079/2147483648 -2120311069383/2147483648 1478078049915/2147483648 1352052192525/2147483648 -106795072797/268435456 -123910795653/268435456 2493438038565/2147483648 -8292803021103/2147483648 -274134451533/1073741824 685257386577/268435456 -8369739146037/2147483648 1935786875877/1073741824 -6772657729155/2147483648 -621630187251/1073741824 -4079393946807/2147483648 -5858700160185/2147483648 472068019023/268435456 -840386907069/2147483648 -155095484481/134217728 10434876441225/2147483648 2465956644459/1073741824 1300539143853/2147483648 2182258339917/1073741824 -3748668717279/1073741824 -815677472961/536870912 365519195979/536870912 -7279152782187/2147483648 945799067337/2147483648 -1718087907609/2147483648 2969721834177/2147483648 1908666262125/2147483648 -2537791274247/2147483648 33549875829/16777216 394494846639/2147483648 872246891241/268435456 -486209679045/536870912 3167844334527/2147483648 -1196368904319/536870912 -3259534587735/2147483648 -373472457771/1073741824 -359448750651/268435456 3491348600067/1073741824 -3031964622243/1073741824 25883096097/268435456 1768077893271/2147483648 1642714779699/1073741824 45363970095/134217728 -1948193987733/1073741824 -844791385185/536870912 134367783699/2147483648 3713007829611/2147483648 793956978165/536870912 -5781308384013/2147483648 6298983514149/2147483648
-2262424079973/2147483648 4283229220305/2147483648 -359250660729/1073741824 626439562899/536870912 789307250607/1073741824 414893344455/2147483648 3175596962937/2147483648 -1522422713571/1073741824 -1038117332193/2147483648 2175766910019/1073741824 -141850445925/1073741824 5715928143627/2147483648 1685705374389/2147483648 -3849239133015/2147483648 628543807905/2147483648 -4845689711541/2147483648 -1114572727257/1073741824 -3411369648099/2147483648 -50008050897/2147483648 1709887295169/536870912 -2749901670519/2147483648 -134112049857/268435456 667249749273/2147483648 -210138513825/268435456 479181652047/536870912 -4784044236831/2147483648 102731123541/2147483648 -4814821296507/2147483648 3989050182735/1073741824 -643204972575/2147483648 1861906743255/1073741824 -225972658797/134217728 -428585034711/536870912 14591335365/67108864 -919049338353/1073741824 47419220499/2147483648 85982460849/268435456 -256503944469/1073741824 -628549743855/536870912 -1752365561349/1073741824 2524436350299/1073741824 -2151146280987/1073741824 -1047028818249/2147483648 -5871460963959/2147483648 -69407245071/134217728 292619434833/1073741824 587606403069/536870912 800138169723/536870912 -1859489668257/536870912 -1375024058469/1073741824 993178995861/1073741824 -1838744520873/2147483648 -715136461611/536870912 622604360997/2147483648 -5306138160333/2147483648 1804236859275/2147483648 -4085771690667/2147483648 700072970853/536870912 -214630918365/134217728 939839705949/2147483648 542725953765/536870912 -165334744455/134217728 -3621482880111/2147483648 -690139752693/134217728 -98733721845/268435456 -4243482687/8388608 682750877607/2147483648 3450927028581/536870912 4802061462081/2147483648 -3562720576437/1073741824 9579415865559/2147483648 -1126895784027/2147483648 6043227084165/2147483648 -391949793135/2147483648 14674438929075/2147483648 -127740347871/1073741824 -620977326633/536870912 6945663289329/2147483648 -365722061559/134217728 -1206319619043/1073741824 -2432629964127/2147483648 6337817765301/2147483648 8784723193527/2147483648 -111476125161/536870912 -54507496773/536870912 -1102303604001/1073741824 -316922870061/268435456 5624394088257/2147483648 -1686984469827/536870912 -903205330719/268435456 1129649957337/2147483648 -11429081412657/2147483648 -6992736137151/1073741824 15038808770127/2147483648 -11884828257975/2147483648 410706716355/268435456 -3103210719897/1073741824 -4301269981983/1073741824 -3451765933281/2147483648 -1868657491911/536870912 5990833466319/2147483648 -102868178673/16777216 5399055599187/2147483648 3070376073387/2147483648 -1251617540559/1073741824 2485884207087/2147483648 -1478613805161/2147483648 -9028188664815/2147483648 675882588393/536870912 2681884557567/2147483648 23807523597/67108864 816412992699/268435456 -577568944707/268435456 -3098217659847/2147483648 -1932345292053/2147483648 2303715160653/2147483648 -895933350387/1073741824 512141786895/268435456 -15259812029457/2147483648 -10241265686985/2147483648 1937415136689/536870912 -14027094146409/2147483648
-181269931275/536870912 40410492639/67108864 96555496233/1073741824 1714134943377/2147483648 1386314725629/2147483648 2697265441797/1073741824 -1900630471791/2147483648 -8338738312347/2147483648 62890723029/268435456 -39099957513/268435456 -2054495180307/2147483648 123492752673/67108864 -1329629875947/1073741824 -2319564281037/2147483648 3065126783127/2147483648 -1540558387809/2147483648 -941494926237/1073741824 569294893131/2147483648 -327477511497/1073741824 869256951603/2147483648 -82691939187/2147483648 105797906343/1073741824 214913935347/2147483648 -33832391937/536870912 -207380392737/268435456 -2160757802721/2147483648 268152523485/536870912 -2300080247667/2147483648 1842637334073/1073741824 1991676601587/2147483648 -1134299147841/1073741824 -3653935867917/1073741824 331580098515/134217728 -1695286049655/2147483648 4964898427269/2147483648 -3925284802359/2147483648 1346889581673/2147483648 -2802955217907/2147483648 -1997226173859/2147483648 -126477350619/536870912 -1922549282229/1073741824 3217786605183/2147483648 -2643697209687/2147483648 -2285949534507/2147483648 -2469917396385/2147483648 -1391427537891/2147483648 -34478149737/2147483648 -1535959567365/2147483648 -2223504863529/1073741824 286007079375/1073741824 111523942599/1073741824 190198371135/536870912 1102248264009/2147483648 572456035179/536870912 -31780004919/1073741824 -138079608957/268435456 904731194223/1073741824 2285723399859/2147483648 -579627009063/2147483648 962086779819/2147483648 161058295203/2147483648 404289266199/2147483648 -1603041474915/2147483648 549638715141/536870912 1599119596233/536870912 -4798153005861/2147483648 945406445079/2147483648 4802061462081/2147483648 2966565014103/536870912 -11233886170875/2147483648 779813002203/134217728 4872366529287/2147483648 -249500744325/536870912 -2698293392697/1073741824 7916867188773/2147483648 -3130970133003/2147483648 139797889335/1073741824 2696499387903/2147483648 -1010229115419/2147483648 721877557521/1073741824 -6020175728367/2147483648 879943489815/1073741824 -857807081007/2147483648 -48192915465/536870912 734790480783/1073741824 -2672777485653/2147483648 -833089879653/2147483648 1593049827441/1073741824 -1133726462631/2147483648 3732531210189/2147483648 -2698650293349/2147483648 -585946547139/536870912 -182075180403/33554432 9572015388975/2147483648 -876338151363/134217728 146115261993/67108864 -1547566245051/2147483648 -337553220285/2147483648 -4115443203183/1073741824 -5522201696943/2147483648 3230968724367/1073741824 -3695541999291/1073741824 273923762451/134217728 952605940917/134217728 -13533206300091/2147483648 17133716135379/2147483648 -4645497412041/1073741824 -10131810896331/2147483648 1870000022931/536870912 1141543037559/268435456 -3209277721647/2147483648 2438403324477/2147483648 -4505765611725/2147483648 477883460205/2147483648 1772683668831/2147483648 64164200757/1073741824 -1167856609587/1073741824 -16478973999/33554432 -9938654477205/2147483648 -653357215035/134217728 4014426189585/1073741824 -14155066592769/2147483648
1036010890437/1073741824 -307316569809/268435456 -1269152619273/2147483648 -1321956336357/2147483648 -548903302737/2147483648 -3649529505537/2147483648 -213809427525/2147483648 3502294240527/1073741824 101562139131/2147483648 -71456182365/1073741824 474250714527/536870912 -4798962165639/2147483648 330871628481/2147483648 3856577909265/2147483648 -3055031058651/2147483648 2192109153273/2147483648 18629879373/2147483648 2397992209365/2147483648 1927457937657/2147483648 -2287345459971/2147483648 383045518821/1073741824 2359721223/268435456 -1352072666607/2147483648 1245748478775/1073741824 201264131889/2147483648 3611915154669/2147483648 -346598567145/2147483648 1353335901339/1073741824 -3046341573465/1073741824 -1916250887307/2147483648 1652268279615/1073741824 1695950762181/536870912 -162349011/1048576 21785477829/134217728 -2632637059899/1073741824 3166953308211/2147483648 -349331066379/1073741824 2147604919143/2147483648 3116835091869/2147483648 946467280971/1073741824 2055163175475/2147483648 372380080113/1073741824 1821811190187/1073741824 728799709173/536870912 376362160317/268435456 203157886941/536870912 -175956663843/1073741824 21862442541/1073741824 944735032167/268435456 9101981751/268435456 -240657080685/1073741824 -37373537277/536870912 -61317450381/2147483648 -4685596048563/2147483648 469761910791/2147483648 -352584256311/2147483648 -44247832041/67108864 -579670348569/2147483648 333387221271/1073741824 513944141445/2147483648 -1680460829565/2147483648 314317008291/2147483648 192854057637/268435456 254164338357/2147483648 -4221225438711/2147483648 5065466593701/2147483648 -2120311069383/2147483648 -3562720576437/1073741824 -11233886170875/2147483648 12859699697919/2147483648 -13693716938763/2147483648 -4296926262903/2147483648 185492445003/2147483648 254089526205/268435456 -10433269024581/2147483648 4241603964081/2147483648 -886916028417/2147483648 -2289669975477/1073741824 405189349017/1073741824 -1208727235563/1073741824 740195746017/1073741824 -6255437117709/2147483648 -2982556329489/1073741824 900297250677/1073741824 -1944769606935/1073741824 1375500705177/536870912 2405388837987/2147483648 -6211877794011/2147483648 3941273270229/2147483648 -1210135383075/1073741824 866258886675/1073741824 4088514048399/2147483648 7289413251885/1073741824 -6740943520395/1073741824 8755790439915/1073741824 -3799125972771/2147483648 791482273311/536870912 360990982677/1073741824 9384678389817/2147483648 7642639671339/2147483648 -2970380160705/1073741824 3770070031875/1073741824 -1421719000611/536870912 -7287578857881/1073741824 10912061858817/2147483648 -16601286171/2097152 2429431712739/536870912 2243890994169/536870912 -4056745524627/1073741824 -8819453185305/2147483648 4815912279381/2147483648 -94654987809/2147483648 3230510204835/2147483648 -1530610702365/2147483648 -2464013500599/2147483648 1203577057437/2147483648 323405864307/1073741824 -979194389751/1073741824 13624672302663/2147483648 10037397341163/2147483648 -1324474291983/268435456 15324293402733/2147483648
-315035772123/2147483648 1585540954509/1073741824 1352814158139/2147483648 2125340271951/2147483648 1547043659019/2147483648 939095045157/268435456 -512990944005/2147483648 -4125280165863/1073741824 547854561111/1073741824 23888524281/536870912 -809784395547/536870912 1507133468685/536870912 -956793194205/536870912 -4878354381159/2147483648 2160425977863/1073741824 -3607260544791/2147483648 -373222807443/536870912 -1599857626701/2147483648 -133237176933/268435456 1003824902853/536870912 -2678646148083/2147483648 -39214613793/2147483648 1303263075591/2147483648 -1828147214883/2147483648 848024877345/2147483648 -745466733351/536870912 290623770333/268435456 391439088411/2147483648 2289283370331/536870912 85114849821/67108864 -958403390865/2147483648 -3118492439895/536870912 92318966019/67108864 -3245527395231/2147483648 930177619299/2147483648 -4786143238791/2147483648 1416050614929/1073741824 -115496286639/2147483648 -1655178119145/1073741824 -2747189593791/2147483648 -3208809465237/2147483648 1095533205993/1073741824 -5075300559981/2147483648 -588140153715/268435456 -3626453771661/2147483648 -1300075132011/1073741824 117064467/67108864 185335431831/1073741824 -11290480029585/2147483648 262687119207/536870912 412866151425/2147483648 799182115209/2147483648 -1897437193149/2147483648 1907707141437/1073741824 -238751357205/1073741824 2889015308253/2147483648 2588528051991/2147483648 4495900932915/2147483648 -2329546047561/2147483648 -14878732587/16777216 2791801231893/2147483648 -123111298509/1073741824 -746460272541/536870912 -330206982165/536870912 3650533912905/1073741824 -4036175850069/1073741824 1478078049915/2147483648 9579415865559/2147483648 779813002203/134217728 -13693716938763/2147483648 10193259203331/1073741824 4280910426831/2147483648 1319625457251/2147483648 -2676630193971/2147483648 913256555805/134217728 -468567626775/1073741824 -2522111427213/2147483648 1587639472959/536870912 -3080610083775/1073741824 600425817039/2147483648 -11500420830687/2147483648 8240077133361/2147483648 2600044767741/2147483648 -1080651813543/2147483648 758640963495/1073741824 -5833429850667/2147483648 677165000367/2147483648 7540855670577/2147483648 -2383528220931/1073741824 1357520142123/2147483648 -1439257705335/2147483648 -6771040006983/2147483648 -8671460053161/1073741824 15200460365019/2147483648 -18454859235789/2147483648 511692783177/268435456 -483668997885/536870912 634354688133/536870912 -9371458792587/2147483648 -10221842810379/2147483648 4619560977405/1073741824 -2385529411053/536870912 8428081284957/2147483648 8538575651499/1073741824 -15440348314323/2147483648 4202518223055/536870912 -880430909853/134217728 -6949715317641/1073741824 231734699547/67108864 12257086870641/2147483648 -3619183935681/2147483648 877286662203/536870912 -3561497036577/1073741824 -1746551371629/1073741824 696579744765/1073741824 -542225579325/1073741824 -4323386010639/1073741824 882619914939/2147483648 -7225983640269/1073741824 -10869462030267/2147483648 6461305576413/2147483648 -14581483594653/2147483648
1728299048223/1073741824 996075779373/1073741824 26968438623/2147483648 551027186457/2147483648 -78320839671/2147483648 299771978085/268435456 -289330077375/268435456 -2988546337005/2147483648 179116281597/1073741824 560909473095/1073741824 -349184605317/536870912 670366024923/2147483648 -2927556458763/2147483648 -143408677437/536870912 278481430509/1073741824 1002025785981/1073741824 -717534822117/1073741824 1514687659365/1073741824 313848904539/2147483648 355694172699/2147483648 314645002839/2147483648 436721602113/2147483648 41309261133/1073741824 -94857856101/2147483648 -333497192799/268435456 -841457852391/1073741824 12303395325/536870912 5556256272549/2147483648 -1463472242409/2147483648 112798238097/134217728 -6449190465561/2147483648 -788607856383/536870912 1500910189215/1073741824 -2839405030965/2147483648 2093230362033/1073741824 -1071966081789/536870912 2199709823547/2147483648 -1104708149817/2147483648 2616650929869/2147483648 -1115825601921/2147483648 -1926986601897/1073741824 135106753935/1073741824 287605589421/536870912 768143619255/536870912 -1629342942039/2147483648 -114950449203/2147483648 8426408109/268435456 436295262615/536870912 -2771971025637/2147483648 208934738487/268435456 662002057623/1073741824 681816291369/2147483648 1350572302161/2147483648 247977909921/268435456 -3325911252549/2147483648 -3962817069255/2147483648 2091035688699/2147483648 -587201577117/536870912 3905193220623/2147483648 1045043814453/2147483648 -77912852955/268435456 16504836471/33554432 -1336313310501/2147483648 36616788687/67108864 6424134560343/2147483648 -1213920242079/2147483648 1352052192525/2147483648 -1126895784027/2147483648 4872366529287/2147483648 -4296926262903/2147483648 4280910426831/2147483648 8109139683201/2147483648 -6210477403821/2147483648 116103284361/2147483648 866676635607/1073741824 -2140219207443/2147483648 3420432754515/2147483648 3352853446113/2147483648 849430365273/1073741824 662982345555/1073741824 50511689259/1073741824 -765109064199/1073741824 -1200367768017/2147483648 -3148784677359/2147483648 1864265579721/1073741824 -15993752043/268435456 1387954422783/2147483648 3408529475565/2147483648 2611225571955/2147483648 -1175926215645/2147483648 -722831891409/536870912 237614674011/2147483648 -3198184110957/2147483648 58659768327/1073741824 -5416406705349/2147483648 282790735395/536870912 16543897245/33554432 -109114369167/67108864 -2259008666595/1073741824 -151412209179/268435456 1101541884981/1073741824 461544275817/536870912 121952834331/2147483648 9993022375179/2147483648 -5635529337591/2147483648 18433379056383/2147483648 -4634704871781/2147483648 -1130534474457/1073741824 4035760359765/2147483648 462804934629/268435456 -1237669180179/1073741824 125107267083/2147483648 -916380710187/2147483648 3645320888835/2147483648 2600321601483/2147483648 -295798962525/2147483648 2836397954649/1073741824 -1162501430421/2147483648 -1058002029795/536870912 -550520614179/268435456 9926788219875/2147483648 -3032670009873/536870912
-2295660538053/2147483648 -92916613269/536870912 343352952591/2147483648 678729862287/1073741824 1710651914385/2147483648 58892666793/268435456 3718857734805/2147483648 307388934849/268435456 -27219000999/268435456 285527395233/536870912 329506989489/268435456 512835597405/536870912 -57739417065/134217728 1516279048563/2147483648 -510093568953/1073741824 -1369963830957/1073741824 -1844358728229/1073741824 -474437069745/536870912 40461977907/67108864 1734776832753/1073741824 -337788192969/1073741824 -1388259243297/2147483648 -140623948779/1073741824 534683980053/2147483648 1801443979779/2147483648 -2588344255359/2147483648 -34482745563/536870912 -5413970285085/2147483648 3835064336895/2147483648 169574218479/1073741824 7311056418825/2147483648 -630514921005/2147483648 -91461869535/2147483648 50175111987/67108864 -1221060278619/536870912 1767170674347/2147483648 -250441510161/2147483648 -60758143683/536870912 -510853834707/536870912 -3409288593435/2147483648 2849282809125/1073741824 -1320412781487/2147483648 -817639595163/2147483648 -3349580624235/2147483648 -1013339809179/2147483648 421488721539/1073741824 -1279372832763/2147483648 -1982883484695/2147483648 -1355089132461/536870912 -190417638495/268435456 1293994466253/2147483648 -506601600249/536870912 981113409621/2147483648 -1077201261033/536870912 -1294935008085/2147483648 523367295651/1073741824 -2476210191303/2147483648 1045379344497/536870912 -2299183739103/1073741824 244159098639/268435456 207067042821/2147483648 -1023142861905/1073741824 -1503681292737/1073741824 -8288592024711/2147483648 -2437888574217/2147483648 -800361359541/2147483648 -106795072797/268435456 6043227084165/2147483648 -249500744325/536870912 185492445003/2147483648 1319625457251/2147483648 -6210477403821/2147483648 10017307374663/2147483648 -29667414681/536870912 6862220272149/2147483648 1496159948367/2147483648 -1673963439393/1073741824 -634279932861/2147483648 -7797564538197/2147483648 -2202058280853/2147483648 -2968490323029/1073741824 1016567153337/1073741824 844177980759/536870912 82105382547/268435456 -1457747418453/1073741824 -493444609575/1073741824 -282068149281/536870912 2211213269157/2147483648 -6130608864063/2147483648 -1774882473261/2147483648 153782118375/536870912 -4455590096445/1073741824 -1631390496603/1073741824 4933016199267/2147483648 -1492634267907/2147483648 368924659743/268435456 -2162466460899/1073741824 -2193945056253/1073741824 1088154312213/2147483648 -3240550739211/2147483648 3067841540175/2147483648 -8903395509759/2147483648 281644381923/536870912 -2239647341769/1073741824 267686787357/536870912 -9355542139293/2147483648 2401067955639/2147483648 -9500129339313/2147483648 -67979388291/2147483648 -3157484101719/2147483648 3986310439275/2147483648 5657896431237/2147483648 -3571452091323/2147483648 -3532589057445/2147483648 -6047466516537/2147483648 1378874904273/536870912 -2389911761451/2147483648 2009983847871/2147483648 -9934943811111/2147483648 -3648282528615/2147483648 -2328199466079/2147483648 -4552255473279/2147483648
1624226480103/2147483648 3543651803487/2147483648 1957337792691/2147483648 -496607397261/536870912 -492106020963/268435456 -4070747275995/2147483648 3357137882613/2147483648 2970845412693/536870912 7658880477/268435456 523212171171/1073741824 966257634357/1073741824 -258164788497/536870912 -92761088313/2147483648 -401275413417/536870912 -1257538542327/1073741824 -260226164205/2147483648 880669689639/1073741824 -1552811600307/1073741824 -1516121162697/2147483648 1019130314361/536870912 -1061422594815/1073741824 234030354183/2147483648 754006265613/2147483648 -1209305133015/1073741824 817239105621/1073741824 -2034761221911/2147483648 -2271951926463/2147483648 5753403203541/2147483648 586117201467/536870912 -1347193749171/2147483648 -272134698555/2147483648 2530492478661/1073741824 -8833535240631/2147483648 163881143157/268435456 -2060501546769/1073741824 191620575195/268435456 272625800679/2147483648 1649447916321/1073741824 5051598311781/2147483648 -869795322513/268435456 4585239309837/2147483648 -8456184522261/2147483648 1944861940599/2147483648 3140844549459/2147483648 -428103068505/536870912 3426597677073/2147483648 -2038430176011/1073741824 1817735587023/1073741824 -3850402451979/1073741824 1094884500963/1073741824 995285536257/2147483648 -868797394293/2147483648 112423196265/2147483648 595376145093/1073741824 -3590246692323/2147483648 1466103799611/2147483648 -396089804079/1073741824 -4475091751659/2147483648 -264318948657/2147483648 -1893767907087/2147483648 1227261464925/1073741824 -675320890449/1073741824 -473061139365/1073741824 -6307346318499/2147483648 -729764184687/1073741824 -231312814371/2147483648 -123910795653/268435456 -391949793135/2147483648 -2698293392697/1073741824 254089526205/268435456 -2676630193971/2147483648 116103284361/2147483648 -29667414681/536870912 12447640495599/2147483648 1462605801483/2147483648 204390050109/536870912 4058859894837/2147483648 -197667791805/2147483648 -1459908227523/2147483648 983953851579/1073741824 3993833917653/1073741824 1002813119307/536870912 9639770518965/2147483648 -980146976229/268435456 3646817768769/1073741824 -7496318525553/2147483648 -2120889095895/2147483648 2935774772277/1073741824 -6057498747111/2147483648 -3735430919385/2147483648 880140450657/2147483648 -3036122882193/2147483648 1349441537889/1073741824 -336053139081/536870912 1448625337011/2147483648 -2488236259635/2147483648 -2555318519835/2147483648 -1817576524653/1073741824 773863323897/2147483648 -950012919207/2147483648 -147831590049/134217728 6264648043269/2147483648 139821993063/2147483648 -4344840661341/2147483648 1713262516605/536870912 456152510085/1073741824 529198258929/536870912 3744573462549/2147483648 -277490382999/268435456 -1320701191185/536870912 -384646837275/536870912 -2774892307977/2147483648 991111857825/536870912 4074252085185/2147483648 751613150217/2147483648 -2042834979891/2147483648 825677584725/268435456 4758898330515/2147483648 -1456832402913/536870912 2937461170029/1073741824 602446547493/268435456 -1042369116861/1073741824
168658219035/2147483648 5087720070093/2147483648 574584968661/2147483648 19293109749/16777216 2666971166757/2147483648 2726311697091/2147483648 3847375121553/2147483648 -569319635979/1073741824 176185191567/1073741824 4055903021235/2147483648 386461284915/2147483648 6171153058245/2147483648 -1381448318733/1073741824 -3065966381103/2147483648 -603057915813/2147483648 -2177024304561/1073741824 -2390808832035/1073741824 -2258651269113/2147483648 999920866287/1073741824 4822856155803/1073741824 -3508664171367/2147483648 -648774133467/2147483648 64870692447/1073741824 -946589222151/2147483648 665595997017/2147483648 -6805937250747/2147483648 328701245823/2147483648 -776063760243/1073741824 2392581166185/536870912 1317019980159/2147483648 2682698714145/2147483648 -3146573890593/1073741824 11805697761/268435456 -2007002005149/2147483648 -3361160561289/2147483648 -940572354369/1073741824 661482209073/536870912 -92347770717/2147483648 1024828139811/2147483648 -2143362222255/536870912 1370449230561/536870912 -2483291326059/1073741824 -74101910091/1073741824 -4546461859701/2147483648 -3354563906247/2147483648 388029451041/1073741824 -808721780685/2147483648 2531523016899/2147483648 -1873243543077/268435456 -1087469514177/2147483648 4042696559013/2147483648 -123974455983/134217728 323847911403/2147483648 -254972164953/2147483648 -1120717954599/268435456 71611056483/536870912 -1496459758893/1073741824 1889592310539/1073741824 -3259673525805/2147483648 822898551933/1073741824 2564888395599/2147483648 -3155304476427/2147483648 -7066842414621/2147483648 -13953460087725/2147483648 466938622251/268435456 -2679722410941/2147483648 2493438038565/2147483648 14674438929075/2147483648 7916867188773/2147483648 -10433269024581/2147483648 913256555805/134217728 866676635607/1073741824 6862220272149/2147483648 1462605801483/2147483648 10019046311649/1073741824 -148252011417/268435456 -353101951083/536870912 2122745454783/536870912 -11433283778553/2147483648 -447246352773/536870912 -8847402110091/2147483648 6817716247923/2147483648 4214588363079/1073741824 -5128940305947/2147483648 85228348143/67108864 -5336256657687/2147483648 -1888627718565/2147483648 12005244258507/2147483648 -9176486240631/2147483648 -8024975319291/2147483648 -416011271403/2147483648 -8561474146857/1073741824 -17370724768707/2147483648 16417082966523/2147483648 -16768431886275/2147483648 3057697757901/1073741824 -8144983845747/2147483648 -12346266843567/2147483648 -1554306814623/536870912 -1323698157039/268435456 1253134316649/268435456 -3702049238247/536870912 3731952854631/1073741824 4306662872331/1073741824 -3445701804801/1073741824 5651707027371/1073741824 -5398209917007/2147483648 -4251885465093/536870912 318760323381/134217728 1218315831987/536870912 190029418395/2147483648 10025906787159/2147483648 -905668684983/268435456 -1813377505107/2147483648 -3450546131193/2147483648 137517748263/67108864 -160317316551/1073741824 2094311154825/1073741824 -24176602048725/2147483648 -13995986022429/2147483648 12464575632879/2147483648 -24374786118705/2147483648
1781956177623/2147483648 217906750623/268435456 -1039344125109/1073741824 26041629927/33554432 -679899989037/1073741824 494987229699/536870912 -2653880564547/2147483648 2997650896191/2147483648 -880845618453/2147483648 -679469475891/2147483648 -21051507063/67108864 90416849151/134217728 -998124384093/536870912 -444951199515/2147483648 2671918772841/2147483648 -2329109309391/2147483648 -3123574778667/2147483648 2327306905773/2147483648 -573371715033/1073741824 54740827251/67108864 -947684192307/1073741824 -1192241783067/2147483648 -252800357823/2147483648 963139271205/2147483648 967380608145/1073741824 289546662789/1073741824 -286096899777/2147483648 1670617640031/2147483648 -464018191959/2147483648 -903928325967/1073741824 1090572642795/536870912 -1231712627571/1073741824 2765816504103/2147483648 107937600621/268435456 -5488623822219/2147483648 -2166189981315/2147483648 310066802055/268435456 -102217279473/268435456 -484601258943/2147483648 338917370925/1073741824 -875721981603/2147483648 216038837793/536870912 874291812249/2147483648 -669667425723/1073741824 -503960163993/1073741824 1299971477553/1073741824 -803945773479/2147483648 1647291614031/1073741824 1902218007465/2147483648 1112956731951/2147483648 -1317449266551/2147483648 40257210399/536870912 -4412495261811/2147483648 -3232475733597/1073741824 302725910871/2147483648 -9648560535/1073741824 -1042259949963/2147483648 153969337125/536870912 -775139301735/1073741824 225380398563/2147483648 16470551709/536870912 -327521976549/536870912 634453360305/2147483648 -3309598098525/2147483648 607785742581/2147483648 -900133677711/1073741824 -8292803021103/2147483648 -127740347871/1073741824 -3130970133003/2147483648 4241603964081/2147483648 -468567626775/1073741824 -2140219207443/2147483648 1496159948367/2147483648 204390050109/536870912 -148252011417/268435456 8551282768779/2147483648 -739409512473/1073741824 -3996892233573/2147483648 581052731175/2147483648 -4205586865389/2147483648 -1528640927469/1073741824 36295318113/268435456 -123154541679/134217728 3386984847231/2147483648 -470783327169/268435456 809324815143/1073741824 3205831124679/2147483648 -8010175561851/2147483648 -50580069807/33554432 -291707450061/268435456 -266242322127/268435456 744557270547/536870912 2068881630327/1073741824 -713782634619/536870912 1885617810789/536870912 -403877116989/1073741824 280844641725/536870912 -1826829129531/2147483648 958919206677/1073741824 1143192813693/1073741824 -38592605313/67108864 -202190161533/2147483648 -1436008524507/1073741824 -2771192435619/2147483648 7775329311/67108864 -112891392015/67108864 2930559390111/2147483648 -24808237953/1073741824 -1051117969605/2147483648 -3678457812057/2147483648 1468989631137/536870912 4086305307861/2147483648 -1437702519027/1073741824 -5428052135529/2147483648 -233806173465/268435456 1063898855703/1073741824 -15989199645/16777216 -884716471713/2147483648 1013367271551/2147483648 -97294076031/1073741824 -1543937143299/2147483648 558362371221/1073741824
1642035130263/2147483648 1501444281453/2147483648 300396609663/2147483648 -1341700147623/2147483648 -999340281531/1073741824 -1034674415295/1073741824 -500589904581/2147483648 947931123933/536870912 -44887933761/268435456 41360605593/1073741824 1404745828659/2147483648 -173050916901/268435456 128793365547/1073741824 -164678377149/2147483648 -627014884851/1073741824 1026696607995/2147483648 371578861497/2147483648 309390793755/2147483648 -280385284821/1073741824 1119868209585/2147483648 171930208119/1073741824 180621778971/1073741824 -276846927285/2147483648 -412424202969/2147483648 -185222318595/268435456 -1082734575567/2147483648 -1879786869705/2147483648 324885038235/536870912 -1646339740497/2147483648 -588437349369/2147483648 -3686055972825/2147483648 2409328661541/2147483648 -941720858277/2147483648 440333422083/1073741824 1012751771763/1073741824 -235786728789/2147483648 212449844439/2147483648 -1121930254455/2147483648 3821307485619/2147483648 -2746757059203/2147483648 -197493316443/1073741824 -3339322661793/2147483648 2065151346909/2147483648 3324284086641/2147483648 -553495279077/2147483648 1186572534645/1073741824 -2224876803159/2147483648 460370206869/1073741824 -1963792333737/2147483648 1832294748573/2147483648 1422330788961/2147483648 -320927499981/2147483648 1139667387981/1073741824 -16564446705/268435456 -134379986253/134217728 -3446453635971/2147483648 -382860781455/2147483648 -4397814738471/2147483648 654927173007/1073741824 108078845799/268435456 -33613600413/536870912 -72205606353/1073741824 -521803232235/2147483648 -109263123657/1073741824 893257128447/1073741824 298739873589/1073741824 -274134451533/1073741824 -620977326633/536870912 139797889335/1073741824 -886916028417/2147483648 -2522111427213/2147483648 3420432754515/2147483648 -1673963439393/1073741824 4058859894837/2147483648 -353101951083/536870912 -739409512473/1073741824 2719795311963/1073741824 -549434301057/536870912 1197276572757/1073741824 884377384443/1073741824 1523638827195/536870912 -658494022767/1073741824 2610748799649/2147483648 -546224704107/268435456 21040098507/8388608 -55216668465/33554432 -2013081569565/2147483648 122376210435/536870912 -1256669258991/2147483648 397951744809/1073741824 -2154289180479/2147483648 479075440653/1073741824 989881858089/1073741824 -980665963683/1073741824 -387853517199/1073741824 -226614349335/2147483648 -1321615285023/2147483648 -4591452826401/2147483648 -1831162997055/2147483648 84087033297/134217728 -490530613527/1073741824 3233482071459/2147483648 -1368878996001/2147483648 2305773558261/2147483648 23385687489/67108864 4148696195091/1073741824 554825848413/2147483648 506367706977/536870912 1462019364405/2147483648 -432894732957/536870912 -2257161807123/2147483648 -184190238819/536870912 1302508186245/1073741824 2425886512839/1073741824 871810541193/1073741824 -831482432925/2147483648 8229278235627/2147483648 1190707498995/2147483648 -824443483911/536870912 -61346106567/1073741824 3952728056433/1073741824 -6404607524517/2147483648
-245112416109/2147483648 572643401133/536870912 384654685833/1073741824 2201554854825/2147483648 2107659190545/2147483648 353699237421/2147483648 733816200735/536870912 -5675454296889/2147483648 -257282970063/536870912 731133315321/536870912 -529644820617/536870912 1806719278629/1073741824 1988870367045/2147483648 -1085126647155/1073741824 -10719734283/1073741824 -51967830297/268435456 -164981938701/2147483648 -621140649771/1073741824 312216123063/2147483648 1936980164109/2147483648 -8115444375/16777216 -15416268639/268435456 2233337473089/2147483648 -191957178429/134217728 11134606509/33554432 -2159484477123/1073741824 611180400417/1073741824 1469678087217/1073741824 400013609457/268435456 2482735879971/2147483648 -1821373728579/1073741824 -2269317154743/2147483648 -1147415943057/536870912 -2524599508431/2147483648 278895163785/134217728 -492951762519/536870912 155597784021/2147483648 1168383583095/2147483648 -1647236711463/1073741824 425799989361/1073741824 2189826561393/2147483648 -392818341429/268435456 -675940434687/2147483648 -68918288223/134217728 -227342839185/536870912 -1014696625515/1073741824 2954520601317/1073741824 1780910562105/1073741824 -3485446353453/2147483648 -3386295168165/2147483648 375119096985/1073741824 -731535236391/2147483648 -2693627168073/2147483648 5984332348605/2147483648 -4843480545171/2147483648 200118814503/2147483648 125423906631/536870912 -454050175059/2147483648 1989682807101/1073741824 -437151524739/2147483648 627846658761/1073741824 -421932215985/1073741824 -1390121032905/2147483648 -1567086200457/536870912 -426298197561/2147483648 973369399509/2147483648 685257386577/268435456 6945663289329/2147483648 2696499387903/2147483648 -2289669975477/1073741824 1587639472959/536870912 3352853446113/2147483648 -634279932861/2147483648 -197667791805/2147483648 2122745454783/536870912 -3996892233573/2147483648 -549434301057/536870912 7126888198599/1073741824 -241228933065/1073741824 226694779197/2147483648 2398606046439/2147483648 2477830469679/1073741824 3637023511389/1073741824 -829914059499/2147483648 27595670865/1073741824 755186348775/536870912 165399005589/268435456 5189910524553/1073741824 329986300803/268435456 -4636317075315/1073741824 2301731848425/2147483648 -6303452723631/2147483648 -10257042171405/2147483648 3973925511459/1073741824 -4173034060851/1073741824 440225290761/2147483648 -619948505913/2147483648 -2259233821689/1073741824 -2589059994963/2147483648 -5211398729067/2147483648 1499623805829/2147483648 -3505249773915/2147483648 1465263261393/1073741824 3524621891541/2147483648 682066893495/2147483648 7511524963401/2147483648 -2236486127529/2147483648 -2677403068737/2147483648 1232265408693/1073741824 1637486939445/1073741824 -141183406983/2147483648 -1881572988783/2147483648 -176601194169/268435456 617929765191/2147483648 319479461763/536870912 271428386979/2147483648 1627128952731/2147483648 2156861474517/2147483648 -3380795287101/1073741824 -1150791468537/536870912 796321239543/268435456 -2313089922477/536870912
-2586960361977/1073741824 660019910559/2147483648 -649119605577/1073741824 375883321641/268435456 -2439853721481/1073741824 -584036069571/1073741824 -1661197216935/1073741824 -1724868311811/536870912 -4240460126673/2147483648 -1474996008159/2147483648 -5229967838979/2147483648 592730610429/268435456 4385019698217/2147483648 -4652873244975/2147483648 7768754874393/2147483648 -280416658587/536870912 1765713236295/1073741824 -231629906367/1073741824 -9991716633963/2147483648 -8199616084833/2147483648 306965331237/268435456 -2571669666879/2147483648 1119784352109/536870912 -6000709761573/2147483648 1413291388449/1073741824 -1675085846241/2147483648 -1434179855613/1073741824 -727680686067/1073741824 -2891268243627/1073741824 296816576109/2147483648 -8208917390937/2147483648 -506526055335/2147483648 -927757492869/268435456 6636899543571/2147483648 11653466820633/2147483648 -3154242032085/1073741824 -293932631877/536870912 -2937624379749/1073741824 -11440762984413/2147483648 12427823233071/2147483648 -7615027073649/2147483648 -799632854055/1073741824 -42937210167/33554432 -1244392040115/2147483648 -2142880021977/2147483648 2298442003341/2147483648 7207899498549/2147483648 6335067306363/2147483648 13474950346521/2147483648 -473535572721/536870912 -56574819765/16777216 268351430793/536870912 -8207753585079/2147483648 4546197844191/2147483648 3574433941995/1073741824 -456272074263/1073741824 3604318437789/2147483648 -9465109198299/2147483648 7297571968743/2147483648 -1062385960953/2147483648 -335801665095/1073741824 570771638979/2147483648 10093560083343/2147483648 6411830179293/2147483648 -4334408062485/2147483648 -1088827283229/1073741824 -8369739146037/2147483648 -365722061559/134217728 -1010229115419/2147483648 405189349017/1073741824 -3080610083775/1073741824 849430365273/1073741824 -7797564538197/2147483648 -1459908227523/2147483648 -11433283778553/2147483648 581052731175/2147483648 1197276572757/1073741824 -241228933065/1073741824 24254822274945/2147483648 905177341953/2147483648 2998358076219/268435456 2821047687789/1073741824 9948914365551/2147483648 1208433883863/268435456 -491343400923/536870912 1402245557451/536870912 287999456415/536870912 -10771070588931/2147483648 2570873190345/2147483648 215766802155/536870912 -894796043403/1073741824 18977217654015/2147483648 26670476865/33554432 -109802419281/536870912 86672254929/67108864 -135184932147/67108864 2869737141909/1073741824 4455337636905/2147483648 -4484867978511/2147483648 3832002621669/2147483648 -10892114211921/2147483648 3699178790319/1073741824 -8920106548383/2147483648 954024105159/1073741824 3963795491457/2147483648 909156244851/268435456 2491999308321/2147483648 7957414736289/1073741824 2957639403903/1073741824 -4171324372107/2147483648 -209644873263/1073741824 -7799380854555/1073741824 293419733757/134217728 796181060163/536870912 2971769211879/1073741824 -1618039716447/2147483648 615488994219/134217728 199484328807/1073741824 7266274204773/2147483648 683620481511/2147483648 8001599293191/2147483648 1343985272463/1073741824
-819336809493/2147483648 -1095193101489/2147483648 2322106699971/2147483648 -904787483631/1073741824 -569291723901/1073741824 -520731368559/2147483648 59115334689/134217728 114579833265/2147483648 66611415825/2147483648 -123743419551/268435456 270009051297/1073741824 -481720940703/536870912 1558831197945/2147483648 547824356475/1073741824 -267822285273/2147483648 2902612689867/2147483648 1690257250611/1073741824 -2153001925413/2147483648 -104446000239/268435456 -2351731920135/2147483648 583697083743/1073741824 1190750397579/2147483648 408786746811/1073741824 -1379180822883/2147483648 -839420036205/2147483648 868129118469/2147483648 125368190907/2147483648 1299054719757/2147483648 615792174837/2147483648 659065961049/2147483648 -2196806584887/2147483648 2528364679161/2147483648 -308818825443/268435456 508317233085/2147483648 1066611856515/536870912 1598784651909/2147483648 -1099156758183/1073741824 1412802312543/2147483648 -113504824221/1073741824 -494429954775/2147483648 -489200113683/2147483648 -53154696339/536870912 -910845616143/1073741824 2462672399835/2147483648 -22902269577/134217728 -505790336361/1073741824 -567164352567/1073741824 -796319137551/536870912 -1262337003867/2147483648 318646278909/1073741824 -133727707581/1073741824 373559734005/2147483648 2261101913793/2147483648 5218499633349/2147483648 807096933315/536870912 760930199613/2147483648 300890154423/268435456 -582358873479/1073741824 10161285345/67108864 -217653507459/268435456 189308822523/2147483648 1649737141539/2147483648 258321433389/536870912 2531529114351/1073741824 -116053279137/536870912 -951422734671/2147483648 1935786875877/1073741824 -1206319619043/1073741824 721877557521/1073741824 -1208727235563/1073741824 600425817039/2147483648 662982345555/1073741824 -2202058280853/2147483648 983953851579/1073741824 -447246352773/536870912 -4205586865389/2147483648 884377384443/1073741824 226694779197/2147483648 905177341953/2147483648 5117823819765/2147483648 3554330379963/2147483648 7370426073/2147483648 593117807361/1073741824 -2924801788005/2147483648 4007504547153/2147483648 -3420870933477/2147483648 -1068996432381/1073741824 3577972222395/2147483648 1055348913375/1073741824 5276921880951/2147483648 357745101957/1073741824 107011971819/134217728 32322696363/2147483648 -108422429559/1073741824 -3664873989597/2147483648 -26230526529/67108864 941917115895/2147483648 5739806350821/2147483648 -366495252573/536870912 -198430797147/536870912 -624570653115/2147483648 560130955965/268435456 1729278945711/2147483648 290479929393/268435456 -856731552933/2147483648 3298309297305/2147483648 -1483655648163/1073741824 1631984715693/2147483648 233181100179/536870912 1204100488437/1073741824 -4023448839159/2147483648 -6041573277897/2147483648 818634501831/536870912 538016721105/268435456 3190274394177/2147483648 -2084455324299/1073741824 37696135215/134217728 510544731015/2147483648 1585936786203/2147483648 565877969007/268435456 -1136651663193/2147483648 3322805698515/2147483648
-6945886584063/2147483648 3862446124701/2147483648 12214878999/2147483648 1813157305509/2147483648 -4059213672351/1073741824 -8093558407605/2147483648 1126194231147/1073741824 256561298925/536870912 -6460574175783/2147483648 2597754186723/2147483648 -2043127952409/2147483648 4281126103701/2147483648 1292999439957/268435456 -2822603545179/1073741824 4405117876017/2147483648 -813427477089/1073741824 6011837282139/2147483648 -730786353165/268435456 -5934409957719/1073741824 -4588905559821/2147483648 478363983885/536870912 -2705146431855/2147483648 5676703455903/2147483648 -9423459292245/2147483648 1020523130415/536870912 -5252240856003/2147483648 -2725419271359/1073741824 -2145416763465/2147483648 -3270762096597/2147483648 -22322298309/33554432 -8059967983683/2147483648 4235258415045/1073741824 -9051219157941/1073741824 9975702641487/2147483648 13684868164005/2147483648 -1571691220905/2147483648 -251815209567/134217728 -4172702140149/2147483648 -329760344169/67108864 2005264675329/536870912 668638501221/2147483648 -721283090025/134217728 -1986665786523/2147483648 778645115097/1073741824 -1074520253511/1073741824 692722952535/268435456 3636708858645/1073741824 2155090873215/536870912 8504436757401/2147483648 -3637641921837/2147483648 -5319603548949/2147483648 -181438556037/268435456 -3980998402773/1073741824 7979927498241/2147483648 4019899643685/2147483648 -672616393263/1073741824 82570663329/1073741824 -7210934135511/1073741824 3408524395875/1073741824 -438134558223/1073741824 31921982097/134217728 -736122664461/2147483648 4608100506411/1073741824 -1607869218267/2147483648 -10056293250759/2147483648 181874563815/2147483648 -6772657729155/2147483648 -2432629964127/2147483648 -6020175728367/2147483648 740195746017/1073741824 -11500420830687/2147483648 50511689259/1073741824 -2968490323029/1073741824 3993833917653/1073741824 -8847402110091/2147483648 -1528640927469/1073741824 1523638827195/536870912 2398606046439/2147483648 2998358076219/268435456 3554330379963/2147483648 39454439540289/2147483648 8091142833423/2147483648 6066233205465/536870912 3402215081571/2147483648 1095693707691/536870912 565665698661/2147483648 -2083185808149/1073741824 -978944172603/536870912 -74551605057/268435456 -924175910373/536870912 142872200409/1073741824 13624359060309/2147483648 1996982885025/2147483648 2070829335249/2147483648 1822272903633/2147483648 -3505862514483/1073741824 744436622829/1073741824 -2019975737967/2147483648 -387194284527/268435456 2961560547795/2147483648 -7206504658107/1073741824 9330779064495/2147483648 -4431855524769/1073741824 -4816797922893/2147483648 6929296123227/1073741824 2371095124563/1073741824 4213696491591/1073741824 1256539958625/134217728 4310623659417/2147483648 -10752919861785/2147483648 -400092457893/536870912 -19641179793627/2147483648 10563669259623/2147483648 2283405024093/536870912 3539216931465/1073741824 -1835246745411/1073741824 9738371213631/1073741824 7080551835921/2147483648 709806601773/2147483648 4958917264371/2147483648 14233146418353/2147483648 -64218305001/268435456
-5157792694221/2147483648 2586624891273/2147483648 257723243349/268435456 1468741257861/2147483648 -1480827483585/2147483648 -255909515805/2147483648 761247893877/536870912 -2439053226177/2147483648 -609141525933/1073741824 -686981313711/1073741824 -1712070326055/1073741824 6615271375719/2147483648 49115504187/33554432 -447853772139/134217728 2328269031921/1073741824 -2333464499445/1073741824 1749622652487/1073741824 -794227202571/268435456 -2905828128075/1073741824 794464013361/1073741824 -267885407811/268435456 -2085924799377/2147483648 1039675240119/536870912 -3465669988461/1073741824 2841521971473/1073741824 -542102456697/268435456 -704107953561/1073741824 -1047033136191/1073741824 198722978223/67108864 175263192327/268435456 -886791595323/536870912 -1638228342771/536870912 -5660562264741/1073741824 468267090891/268435456 291557780073/2147483648 -1802342900865/1073741824 600744041781/2147483648 -842016396723/2147483648 -3939975707319/1073741824 831825428175/2147483648 -380811393279/1073741824 -6909716809143/2147483648 -4471370987613/2147483648 -3252110680773/1073741824 -3365816904357/2147483648 566595356973/2147483648 2926433703639/2147483648 3115252153551/1073741824 -2659979856105/1073741824 -393720258729/536870912 -2805075410043/2147483648 -7801833561/67108864 -6583971624285/2147483648 2637000549351/1073741824 293252163117/536870912 6008170392735/2147483648 408168312303/536870912 -3337487831505/2147483648 988027948017/2147483648 -1158795278895/536870912 4639628048175/2147483648 -616120120113/536870912 2696663261307/2147483648 -4319365286619/2147483648 -1978097401833/1073741824 -2118128821011/1073741824 -621630187251/1073741824 6337817765301/2147483648 879943489815/1073741824 -6255437117709/2147483648 8240077133361/2147483648 -765109064199/1073741824 1016567153337/1073741824 1002813119307/536870912 6817716247923/2147483648 36295318113/268435456 -658494022767/1073741824 2477830469679/1073741824 2821047687789/1073741824 7370426073/2147483648 8091142833423/2147483648 517774136535/67108864 16748401438725/2147483648 2232930894291/2147483648 1617959403699/2147483648 -1144452329847/536870912 -751002113007/2147483648 1799561417469/1073741824 -586497569169/134217728 -3140398727529/2147483648 713350916511/1073741824 69808668399/536870912 -12092465826099/2147483648 6844728789255/1073741824 -11115142216281/2147483648 -797415819651/2147483648 -2247483096483/2147483648 1107024298635/1073741824 -6613373161629/2147483648 -7203632581221/2147483648 -110798160237/268435456 -1649875096449/1073741824 1126817511027/1073741824 3127054956267/2147483648 806221433025/1073741824 2599566332715/2147483648 -2496431235999/1073741824 454103687043/536870912 2523469288761/1073741824 121306792605/134217728 -3253064569707/2147483648 -6817754527803/2147483648 -709435858587/2147483648 -1670703992859/2147483648 560797498425/1073741824 -908065983753/2147483648 125302645257/2147483648 5819233731027/2147483648 -10160072423475/2147483648 -4240644933921/2147483648 7149851271177/2147483648 -4618399026243/2147483648
-6769939452723/2147483648 5992650793437/2147483648 1939402539105/2147483648 1628862376467/1073741824 -1162905866247/536870912 -4016899111635/2147483648 1568653445613/536870912 1539339533115/2147483648 -4702119166593/2147483648 3303970053981/2147483648 -286458902133/536870912 8907289480845/2147483648 5856128009181/2147483648 -7160827148265/2147483648 3963908197947/2147483648 -5425938174597/2147483648 398103815211/536870912 -4088844257673/1073741824 -9031701656763/2147483648 3539757384723/2147483648 -1346350876167/2147483648 -1854890718267/1073741824 723088058619/268435456 -4953729307515/1073741824 3036759598005/1073741824 -2531223587115/536870912 -4487200836687/2147483648 -806458149069/536870912 91684440363/33554432 71293929903/134217728 -4134498680529/2147483648 -264748441671/1073741824 -550455505605/67108864 7729343511597/2147483648 2942354456793/1073741824 -3450162012375/2147483648 -860168521737/2147483648 -3086658682341/2147483648 -10126604811351/2147483648 -572564830485/2147483648 4610130623139/2147483648 -14366075102817/2147483648 -3500683540023/2147483648 -1829961989931/1073741824 -339067828083/134217728 4983530388447/2147483648 4515859605723/2147483648 9082075437351/2147483648 -469099132119/134217728 -1735738959711/1073741824 -1974640115283/2147483648 -2946334913571/2147483648 -1734097309125/536870912 5755439728149/2147483648 -948965466819/1073741824 652839028539/1073741824 -363880776861/1073741824 -4432433896521/1073741824 2560510695633/2147483648 -68141025867/134217728 3605467394259/2147483648 -3677454161199/2147483648 2522942413377/2147483648 -13032548210061/2147483648 -3424991776905/1073741824 -3727462368519/2147483648 -4079393946807/2147483648 8784723193527/2147483648 -857807081007/2147483648 -2982556329489/1073741824 2600044767741/2147483648 -1200367768017/2147483648 844177980759/536870912 9639770518965/2147483648 4214588363079/1073741824 -123154541679/134217728 2610748799649/2147483648 3637023511389/1073741824 9948914365551/2147483648 593117807361/1073741824 6066233205465/536870912 16748401438725/2147483648 29717546641125/2147483648 -267703375419/2147483648 624593284737/268435456 -2585838729027/1073741824 -487135335201/268435456 3297000654327/1073741824 -11330935819287/2147483648 -8203713009447/2147483648 92595757443/2147483648 -2226336829551/2147483648 -12076454364405/2147483648 7673982372663/1073741824 -5761559561853/1073741824 -752158511427/1073741824 -635100310443/268435456 -8186515540953/2147483648 -1923922140957/536870912 -7257905343819/2147483648 -2310859008351/1073741824 -1788520484667/1073741824 -1828374267825/2147483648 704669662203/2147483648 7839110263017/2147483648 8129955626511/2147483648 401364708615/536870912 2481715183929/2147483648 7709698690077/2147483648 -3136767845025/1073741824 -35066158641/67108864 -5026663634145/1073741824 2492625696801/2147483648 32917508049/16777216 1144508737119/2147483648 1640024316261/2147483648 7134350564835/1073741824 10361444419185/2147483648 -10100638677063/1073741824 -1380197467137/536870912 18784709626377/2147483648 -8514771350967/1073741824
-4214587154913/2147483648 -1018229499873/1073741824 -1899007712919/2147483648 6780984501/4194304 90638215965/2147483648 1479597363405/1073741824 -1410447017637/1073741824 -2459217389709/536870912 -600972382461/536870912 -104225182269/268435456 -3411965269269/2147483648 3996539412111/2147483648 432105512445/536870912 -1196989706679/2147483648 6180741306687/2147483648 -68435007165/67108864 -41358224235/134217728 117406666869/268435456 -2264283882087/1073741824 -5700164673315/2147483648 1805060649099/2147483648 -2723741802975/2147483648 2233708154031/2147483648 -885334172775/1073741824 1373550380277/1073741824 253008006489/1073741824 518926681905/2147483648 -1304592027363/536870912 -2534633273181/2147483648 449652723273/1073741824 184166456847/1073741824 -1381566877263/536870912 359342633661/536870912 806574520647/536870912 4003656017163/2147483648 -935394048327/536870912 -209188427175/2147483648 -4141884548283/2147483648 -5774588521695/1073741824 10748651803023/2147483648 -5387476131549/2147483648 1243436437017/536870912 -1021272417063/536870912 -2305958602413/1073741824 81888931809/2147483648 -1277031536835/2147483648 1640916999669/536870912 1210625977515/2147483648 9919787976225/2147483648 -323804172771/268435456 -1167596880015/536870912 566588665833/2147483648 -3263934433935/1073741824 -1017522543345/2147483648 7253480909247/2147483648 800907785583/2147483648 121075515819/134217728 44443289031/268435456 163461047961/268435456 124496044809/1073741824 -1391020752237/2147483648 330640574187/1073741824 5291777201337/2147483648 1842665132577/1073741824 -1372446213975/1073741824 -1283798241021/1073741824 -5858700160185/2147483648 -111476125161/536870912 -48192915465/536870912 900297250677/1073741824 -1080651813543/2147483648 -3148784677359/2147483648 82105382547/268435456 -980146976229/268435456 -5128940305947/2147483648 3386984847231/2147483648 -546224704107/268435456 -829914059499/2147483648 1208433883863/268435456 -2924801788005/2147483648 3402215081571/2147483648 2232930894291/2147483648 -267703375419/2147483648 12603519260223/2147483648 -9324967075287/2147483648 4177188556593/1073741824 3360723678321/2147483648 -10878319146885/2147483648 706143655143/536870912 395647532403/536870912 -626493355161/2147483648 9258539668245/2147483648 -235104717255/2147483648 1329094055211/2147483648 1652579459145/1073741824 -1490242575231/2147483648 4771745910423/2147483648 1564056003123/536870912 -491336981829/2147483648 816748200921/1073741824 -3605988417297/2147483648 -2616280784121/2147483648 -2447638292073/1073741824 -220380336987/536870912 -101780400561/536870912 -5501330418483/2147483648 117681799335/268435456 3547394709825/2147483648 2502777054231/2147483648 -587256894981/1073741824 3487337693643/2147483648 -4429409145729/2147483648 -439025020761/536870912 -2796289967715/1073741824 -181856897847/1073741824 2200714747707/2147483648 -419653691487/268435456 -2090456644611/2147483648 6660456833271/2147483648 -1085704517481/1073741824 -2040473875641/1073741824 6072705400695/2147483648
1524655758495/2147483648 2318904058041/2147483648 1946128402185/2147483648 -714363806823/536870912 -1780417397661/2147483648 -780848671743/536870912 931654766109/1073741824 1576095752649/536870912 1006639912317/2147483648 50796735093/2147483648 1603670085975/2147483648 -1005826730595/1073741824 683391482475/2147483648 -1167982312899/2147483648 -344678034411/268435456 418460531619/536870912 357800663487/268435456 -1222960489509/1073741824 546581610039/2147483648 790688105301/536870912 -953765970849/2147483648 430125960495/536870912 -435499201305/2147483648 -1036117348017/2147483648 -1402085431161/2147483648 -947543936205/2147483648 -765306437175/1073741824 811567553289/536870912 134489622327/134217728 -427844092263/1073741824 -3650637058647/2147483648 3885754207815/2147483648 -520751277201/268435456 -145346207949/2147483648 37965893955/2147483648 449079677547/536870912 -102028831071/536870912 1916648653797/2147483648 6717965559021/2147483648 -7099562729145/2147483648 2166588321261/2147483648 -1456077804369/536870912 1679424872313/2147483648 3209158875945/2147483648 -474436504713/1073741824 1714835639607/2147483648 -4378943307549/2147483648 469278983907/2147483648 -7142133381585/2147483648 534740636127/536870912 2487271150947/2147483648 -5256911337/67108864 3686604564867/2147483648 3560163248823/2147483648 -3577092596481/2147483648 -5911950105/268435456 -461727343317/2147483648 -3417365551971/2147483648 20484269475/268435456 -362657579115/536870912 445159555293/536870912 -266116219431/2147483648 -1942692546225/2147483648 -594889735623/2147483648 1247477565543/2147483648 706680596877/2147483648 472068019023/268435456 -54507496773/536870912 734790480783/1073741824 -1944769606935/1073741824 758640963495/1073741824 1864265579721/1073741824 -1457747418453/1073741824 3646817768769/1073741824 85228348143/67108864 -470783327169/268435456 21040098507/8388608 27595670865/1073741824 -491343400923/536870912 4007504547153/2147483648 1095693707691/536870912 1617959403699/2147483648 624593284737/268435456 -9324967075287/2147483648 9774310523619/2147483648 -8573758797561/2147483648 -1034624907177/536870912 7050956526771/2147483648 -434370861297/268435456 758210410863/2147483648 -135486185433/2147483648 -3272667349671/2147483648 -871870296357/1073741824 1642962833001/2147483648 -3075960898425/1073741824 269446055103/2147483648 -891938736345/536870912 -758175981963/536870912 -1332532483347/1073741824 -1821066111111/2147483648 595598981409/1073741824 3736217398581/2147483648 834509401269/536870912 879368512815/536870912 274480632369/2147483648 9055309390065/2147483648 -36238958961/33554432 122833473681/268435456 336925047969/1073741824 24741353163/33554432 -172640243301/67108864 -1193262475767/2147483648 3181639897647/2147483648 3257447314983/1073741824 2787889707375/2147483648 -1896413048571/1073741824 2882553996693/1073741824 383339488053/268435456 -3002560429539/1073741824 10962918183/16777216 7501272195627/2147483648 -358546871817/134217728
34988263833/536870912 -2605020542541/2147483648 -573823233951/536870912 814189590711/536870912 1388360551467/1073741824 1605684692979/2147483648 -1083911321157/1073741824 -7789158451647/2147483648 -446522408589/536870912 1048153739415/2147483648 -880292113299/1073741824 984797782329/2147483648 -13681942467/67108864 4158268309629/2147483648 214598410509/268435456 172789865001/134217728 -3420667642821/2147483648 2457133390155/1073741824 1033770361293/2147483648 -4686852240747/2147483648 640792448163/536870912 -736396961577/1073741824 142826037141/536870912 1002090307779/2147483648 -82144242543/268435456 15380969049/536870912 907030650123/2147483648 206342626305/2147483648 -3229437501579/1073741824 818650816905/1073741824 -204097339011/536870912 -461153544507/1073741824 4443106406049/2147483648 -389176610997/2147483648 3670471570143/2147483648 -1509916696161/1073741824 142858853067/1073741824 -179963795889/134217728 -1373766644319/536870912 2017834058043/536870912 -2532473820297/2147483648 1014054068259/536870912 939641018013/2147483648 -104805456819/2147483648 236927953413/536870912 -995978306121/2147483648 1558354754217/536870912 361069040433/1073741824 10290315166347/2147483648 -3407871425523/2147483648 -715744695741/1073741824 -28223298279/536870912 -1212310319499/1073741824 -2518635756321/2147483648 669525222219/2147483648 -2018870925027/1073741824 444897074415/2147483648 457668595809/2147483648 4701295837245/2147483648 350754635895/268435456 -1718643586995/1073741824 421138550577/1073741824 31761856917/33554432 279378009423/2147483648 -197962398309/268435456 745483209741/536870912 -840386907069/2147483648 -1102303604001/1073741824 -2672777485653/2147483648 1375500705177/536870912 -5833429850667/2147483648 -15993752043/268435456 -493444609575/1073741824 -7496318525553/2147483648 -5336256657687/2147483648 809324815143/1073741824 -55216668465/33554432 755186348775/536870912 1402245557451/536870912 -3420870933477/2147483648 565665698661/2147483648 -1144452329847/536870912 -2585838729027/1073741824 4177188556593/1073741824 -8573758797561/2147483648 6710803192761/1073741824 632823748161/268435456 -3020144941749/1073741824 7749141486237/2147483648 -4546229973165/2147483648 -339615147831/1073741824 4594979213259/2147483648 3553600954731/2147483648 -4956968180415/2147483648 3535606156539/1073741824 -275144107905/2147483648 4452987530835/2147483648 -1993778791221/2147483648 2904140693307/2147483648 1789519980843/1073741824 -1366924464159/1073741824 -637809909579/2147483648 -376736634243/134217728 -3957403799217/2147483648 3640716092877/2147483648 -797274173931/536870912 663161970267/268435456 1779967004541/2147483648 233990641857/1073741824 -803753209209/536870912 6024716447301/2147483648 -488686667283/2147483648 -479697630279/536870912 -636612845793/536870912 -2020714041555/2147483648 2407664528517/1073741824 622346793795/536870912 -931575455697/536870912 7137192109605/2147483648 -2068350892737/2147483648 -2194801932069/2147483648 1293399016629/2147483648
2131413398871/2147483648 -475323142995/2147483648 -69917303577/268435456 504279280827/536870912 675796518447/2147483648 3899488538079/2147483648 -72366092001/67108864 -190510129485/134217728 -524873787/8388608 -161879394933/2147483648 -1614208280895/2147483648 800862017889/2147483648 -3789359363673/2147483648 94474606437/134217728 2097375096471/2147483648 815796600969/2147483648 -701613822915/536870912 925242173445/536870912 37310176989/2147483648 -830333760915/1073741824 168958990725/2147483648 -189519731997/536870912 691461050559/2147483648 352014991143/2147483648 255789683307/2147483648 -46786945773/2147483648 1214213991915/2147483648 4135415093475/2147483648 -2420437019679/2147483648 2294581059567/2147483648 -1333520828025/2147483648 -153996788859/67108864 1719699967161/1073741824 -2266216199673/2147483648 397261091925/2147483648 -994628525343/536870912 2047498040865/2147483648 -550329152553/2147483648 -1203526969329/1073741824 3233829349461/2147483648 -468717746421/268435456 1828075773453/1073741824 -574346661003/2147483648 421592155125/1073741824 -463737196107/1073741824 -514480342503/1073741824 921507379407/1073741824 466491323499/1073741824 381520511679/536870912 250875840279/1073741824 -1131546818115/2147483648 682069487715/2147483648 -1986330119979/2147483648 -2189160948027/2147483648 389076028773/1073741824 -966613340307/1073741824 1257729903603/1073741824 364956606039/1073741824 1268928584919/1073741824 407469004413/2147483648 -578536597797/1073741824 658347546825/2147483648 515237505051/2147483648 163617679611/1073741824 1494029932299/1073741824 -1860758343267/2147483648 -155095484481/134217728 -316922870061/268435456 -833089879653/2147483648 2405388837987/2147483648 677165000367/2147483648 1387954422783/2147483648 -282068149281/536870912 -2120889095895/2147483648 -1888627718565/2147483648 3205831124679/2147483648 -2013081569565/2147483648 165399005589/268435456 287999456415/536870912 -1068996432381/1073741824 -2083185808149/1073741824 -751002113007/2147483648 -487135335201/268435456 3360723678321/2147483648 -1034624907177/536870912 632823748161/268435456 5849525263191/2147483648 -2302941107961/2147483648 1504565867895/1073741824 -1655726612019/2147483648 -1599074940693/2147483648 2764832546067/2147483648 1081481382381/1073741824 -4091370652845/2147483648 4184968683849/2147483648 -768237702459/2147483648 1061795380191/536870912 1742894584515/2147483648 54331126707/268435456 996969990801/2147483648 -91326656259/268435456 1735089786027/2147483648 -1387136172651/1073741824 425825100651/536870912 -107399545101/134217728 2754496670367/2147483648 -1164483900087/2147483648 -438663265437/536870912 283723451043/536870912 -307623056781/2147483648 841652647701/536870912 -26330168241/1073741824 -2633348240379/2147483648 -757646687769/536870912 -857744533803/2147483648 1131176997363/1073741824 -1203460578531/2147483648 -2570998923795/2147483648 1247602389441/1073741824 -401134630359/2147483648 -1776140562645/2147483648 -381358372173/2147483648
1340629460685/2147483648 1607220939663/2147483648 964594285257/536870912 -16937436951/33554432 1040747681457/1073741824 -637800298167/2147483648 102913853169/33554432 3870386660313/2147483648 1305665173107/1073741824 1410642550869/1073741824 1225996172745/2147483648 509160624513/2147483648 -777272928279/1073741824 -158110698099/536870912 -5570833865943/2147483648 803413084431/2147483648 -263466189/2147483648 -358090623081/268435456 3679565049285/2147483648 2347186072065/1073741824 -1321803143307/2147483648 387579493041/536870912 2551643067/1073741824 -963446840655/2147483648 -172250714919/268435456 -4550734720563/2147483648 302594845911/1073741824 1324833016719/536870912 5725287601497/2147483648 3187381890141/2147483648 -1970015623353/2147483648 1620903918075/2147483648 -6487448675595/2147483648 -1107514285083/536870912 -431700366681/1073741824 1064981521839/2147483648 144309325875/2147483648 2310581730759/1073741824 2887908556761/1073741824 -9389266676379/2147483648 6651999519693/2147483648 -2830469101761/1073741824 1330902983805/2147483648 1686918732897/2147483648 -1140155516319/1073741824 -1848280080081/2147483648 -644129898987/536870912 -313135464741/1073741824 -7013961806445/1073741824 -435242272887/2147483648 3665230702227/2147483648 -489073780521/1073741824 355182191595/134217728 3311467809207/1073741824 -2106583493997/536870912 2120673017943/2147483648 774022561737/2147483648 1622509829325/2147483648 49713631389/134217728 -163864585575/1073741824 2066027619735/2147483648 -711618702543/2147483648 -5728875190257/2147483648 -7043000546007/2147483648 2174461055169/2147483648 85195333335/268435456 10434876441225/2147483648 5624394088257/2147483648 1593049827441/1073741824 -6211877794011/2147483648 7540855670577/2147483648 3408529475565/2147483648 2211213269157/2147483648 2935774772277/1073741824 12005244258507/2147483648 -8010175561851/2147483648 122376210435/536870912 5189910524553/1073741824 -10771070588931/2147483648 3577972222395/2147483648 -978944172603/536870912 1799561417469/1073741824 3297000654327/1073741824 -10878319146885/2147483648 7050956526771/2147483648 -3020144941749/1073741824 -2302941107961/2147483648 21477437808057/2147483648 -80006568027/67108864 -2921787043749/1073741824 3455894078799/2147483648 -14967515290257/2147483648 -5019763857513/1073741824 6732495818193/2147483648 -12127839279303/2147483648 1651679274435/1073741824 -5036727617589/2147483648 -5233392451551/2147483648 -2767313561157/2147483648 -8353747225359/2147483648 5788863362145/2147483648 -1094708652135/1073741824 6993710291991/2147483648 2086976982291/1073741824 -124919906937/268435456 8414226257535/2147483648 -1248561654819/536870912 -8920914008097/2147483648 447859928913/2147483648 3955711639779/2147483648 -2171584627857/1073741824 727662545037/2147483648 -576602732229/2147483648 1413246437151/536870912 -294429409977/536870912 310535760117/1073741824 2045423020521/2147483648 3401958556725/2147483648 -7092341955693/1073741824 -558312999003/536870912 5916890691261/2147483648 -12610376579799/2147483648
2514887163987/2147483648 -477447233649/268435456 -483089218689/2147483648 -206961209001/536870912 722359923033/1073741824 454959232419/1073741824 -3140382190047/2147483648 -7238527299453/2147483648 -942165680649/2147483648 159428103027/1073741824 -36301935375/1073741824 -1347788833953/536870912 700209443037/536870912 319193722539/134217728 -781470490293/2147483648 5720312361927/2147483648 1981380360351/2147483648 1745426459787/1073741824 1155006567129/1073741824 -782868523575/268435456 2772658331637/2147483648 1001549096565/1073741824 -33679231707/536870912 1709642098863/2147483648 -3135082517511/2147483648 4631385676359/2147483648 3110372637633/2147483648 90769388319/67108864 -2824679262087/1073741824 1326677700999/2147483648 -3456036103581/2147483648 972566415981/1073741824 1455167332881/536870912 -463206433965/268435456 4280099277429/1073741824 1032393396687/1073741824 -2613818543859/2147483648 1492589444001/2147483648 -127400652795/134217728 7975903249407/2147483648 -1941462616581/1073741824 495416312313/134217728 -260416829037/536870912 341782373325/134217728 4105616359881/2147483648 -4403288111013/2147483648 299655713427/134217728 -5428975757895/2147483648 9403696833729/2147483648 -417757627851/1073741824 -49115405517/2147483648 927756736437/2147483648 964926744087/2147483648 3140320370241/2147483648 5199557734281/2147483648 -4150423827525/2147483648 588414742803/536870912 418091484747/1073741824 3394408536441/2147483648 125844685167/2147483648 -1632358955421/1073741824 964756073451/536870912 997440453711/1073741824 5038404368787/1073741824 1146265505469/2147483648 2492612327121/2147483648 2465956644459/1073741824 -1686984469827/536870912 -1133726462631/2147483648 3941273270229/2147483648 -2383528220931/1073741824 2611225571955/2147483648 -6130608864063/2147483648 -6057498747111/2147483648 -9176486240631/2147483648 -50580069807/33554432 -1256669258991/2147483648 329986300803/268435456 2570873190345/2147483648 1055348913375/1073741824 -74551605057/268435456 -586497569169/134217728 -11330935819287/2147483648 706143655143/536870912 -434370861297/268435456 7749141486237/2147483648 1504565867895/1073741824 -80006568027/67108864 4037604720009/536870912 4020145280937/2147483648 41370811275/134217728 422247816189/134217728 8035308866529/2147483648 -10184528059029/2147483648 3745959627243/1073741824 -31227591951/16777216 4021206171087/1073741824 4364922505395/1073741824 4632002424459/2147483648 5853849022047/2147483648 -99273553545/67108864 7177271917767/2147483648 -1543907946093/2147483648 -349175757567/1073741824 -11079612033/268435456 -498144535833/536870912 -63935053707/1073741824 5268245085165/2147483648 -608959329165/536870912 168996384015/134217728 315891302217/1073741824 -4421574792231/2147483648 3065802768165/2147483648 119629726773/536870912 537253707375/268435456 -4553073641961/2147483648 -1878717061047/1073741824 -4985218223103/2147483648 8920688193609/1073741824 7795557161391/2147483648 -5207295926151/1073741824 13825621667175/2147483648
-1709626624929/2147483648 -4958691146451/2147483648 1072561941675/1073741824 -49018410249/33554432 -1327188745401/2147483648 2755246766961/2147483648 -2994086105745/2147483648 -3539787797061/2147483648 45280544097/134217728 -5336546777277/2147483648 324092306457/536870912 -1165071695691/536870912 1412753075541/2147483648 1312282260561/1073741824 539204777997/536870912 1447032627261/1073741824 530961392409/268435456 -1262952467331/2147483648 -702788307591/1073741824 -6223558153437/2147483648 2697736182795/2147483648 730855113885/1073741824 -11426229549/134217728 738544997781/2147483648 -1254257703231/2147483648 707305200825/268435456 1555250578521/2147483648 -3832939304013/2147483648 -550733250309/2147483648 199559854929/1073741824 -108464221305/2147483648 -343006023363/536870912 5069165107851/2147483648 393797404539/1073741824 601564378113/268435456 1337549276949/1073741824 -373958196741/268435456 117006668829/2147483648 -2819849536455/2147483648 3323701318419/2147483648 -6213864303837/2147483648 8153168755377/2147483648 -1429103512407/536870912 2075916624471/2147483648 1544944853967/2147483648 -787634131383/536870912 -748616470521/536870912 -1204528262067/268435456 2442226910319/2147483648 1538536662957/1073741824 -408083576673/536870912 1599728152521/2147483648 3513520834173/2147483648 9317484435/8388608 12127044572391/2147483648 89084190399/268435456 4242668606673/2147483648 952082890107/1073741824 -3529200443319/2147483648 -1243285207233/1073741824 -922644347853/2147483648 1858144509411/1073741824 2886280976691/2147483648 15586484444805/2147483648 224743894767/268435456 -4646753630061/2147483648 1300539143853/2147483648 -903205330719/268435456 3732531210189/2147483648 -1210135383075/1073741824 1357520142123/2147483648 -1175926215645/2147483648 -1774882473261/2147483648 -3735430919385/2147483648 -8024975319291/2147483648 -291707450061/268435456 397951744809/1073741824 -4636317075315/1073741824 215766802155/536870912 5276921880951/2147483648 -924175910373/536870912 -3140398727529/2147483648 -8203713009447/2147483648 395647532403/536870912 758210410863/2147483648 -4546229973165/2147483648 -1655726612019/2147483648 -2921787043749/1073741824 4020145280937/2147483648 9043307209215/1073741824 -1461324269901/2147483648 8683082894403/2147483648 4966560622023/2147483648 -4041474452757/2147483648 -253890292449/1073741824 -184943382789/268435456 4314863284611/2147483648 1072819100313/134217728 -1078811946597/2147483648 2225043482919/2147483648 -140645176563/1073741824 4994313893541/2147483648 800661637743/1073741824 2407638740931/1073741824 -3840281357181/1073741824 -2348997495777/2147483648 -1779722857143/536870912 392301061581/1073741824 960748304673/2147483648 89135213469/33554432 -5193275241849/2147483648 -2824399072593/1073741824 1372618033545/1073741824 255397190571/1073741824 1885103221581/1073741824 -6331477681701/2147483648 -4310846785743/1073741824 -2982680043189/2147483648 2620217963061/536870912 7250793176841/2147483648 -5805510392919/1073741824 3738248112507/536870912
-881238679671/1073741824 -500601598395/1073741824 386755398753/1073741824 -1915016064135/2147483648 499086823809/2147483648 -3168246023523/2147483648 1322192416971/1073741824 1674789025881/2147483648 407447778519/536870912 72916645137/268435456 -642507803055/2147483648 -1353451785471/2147483648 1651399458375/1073741824 -234572765529/268435456 -1216233982473/1073741824 -487426651059/2147483648 4206927200517/2147483648 -1522271058849/1073741824 860867958891/2147483648 -723107337075/2147483648 -585569825661/2147483648 1119944956881/2147483648 -383784832839/2147483648 -63006560595/2147483648 474860009817/1073741824 1133482786665/1073741824 94058733597/268435456 -230703140553/1073741824 896656931253/1073741824 -1286555642877/2147483648 1666087921419/2147483648 489831728835/268435456 -2633306739849/1073741824 -414032429295/2147483648 -3221528107083/2147483648 1987174701669/1073741824 -1836464316243/2147483648 1865314759095/1073741824 1713484502625/2147483648 -371674738353/2147483648 1489169670945/1073741824 -261629045685/536870912 261028402803/2147483648 -1845978749247/2147483648 2331238669905/2147483648 -2274147795339/2147483648 208525269105/1073741824 40921781601/2147483648 786230441535/1073741824 -686150325147/1073741824 -834167744559/2147483648 653620145001/2147483648 -175644041193/2147483648 4197414700383/2147483648 -54649839/33554432 3104352250335/1073741824 -655482169761/2147483648 805992475473/1073741824 -68316885171/134217728 -2553599551113/2147483648 1532629020981/2147483648 112671881493/1073741824 436530893097/1073741824 357417994131/536870912 -1090542912147/536870912 2902196293149/2147483648 2182258339917/1073741824 1129649957337/2147483648 -2698650293349/2147483648 866258886675/1073741824 -1439257705335/2147483648 -722831891409/536870912 153782118375/536870912 880140450657/2147483648 -416011271403/2147483648 -266242322127/268435456 -2154289180479/2147483648 2301731848425/2147483648 -894796043403/1073741824 357745101957/1073741824 142872200409/1073741824 713350916511/1073741824 92595757443/2147483648 -626493355161/2147483648 -135486185433/2147483648 -339615147831/1073741824 -1599074940693/2147483648 3455894078799/2147483648 41370811275/134217728 -1461324269901/2147483648 5610269446185/2147483648 -118711055223/134217728 -14624923197/134217728 394045809357/1073741824 387889045437/1073741824 -338799946047/536870912 -591763300659/2147483648 2395408446687/1073741824 3445545660339/2147483648 -705789597849/2147483648 -600101270877/2147483648 1518415226625/2147483648 1504493466339/1073741824 -6085531312425/2147483648 4316408901657/2147483648 -5556497733873/1073741824 995565338967/2147483648 705249437181/268435456 -5356860694485/2147483648 1049171384775/2147483648 -340469121477/268435456 -1163390625891/1073741824 1258346646447/1073741824 -145153330191/2147483648 471697106871/2147483648 -1542600892131/1073741824 -5654743369227/2147483648 777715627851/2147483648 1637909692503/536870912 5150716686267/2147483648 -1844070119085/536870912 1443199310049/268435456
-1239349821369/1073741824 -1195276025601/1073741824 -1070529320445/2147483648 154520492025/1073741824 -4443094351173/2147483648 316755705789/1073741824 -6119045372469/2147483648 -2670275225811/1073741824 -2418310437381/2147483648 -2580449953953/1073741824 -1043938299501/536870912 -22624807017/67108864 2739056046915/2147483648 -1411172741043/2147483648 6921620188611/2147483648 1258411737453/2147483648 5165113558785/2147483648 1169080343463/2147483648 -7291797361575/2147483648 -10027458965193/2147483648 1180916818377/1073741824 -65595286629/268435456 2570700589149/2147483648 -83315179443/67108864 1639171864299/2147483648 4608066717081/2147483648 -129664403199/536870912 142194977025/536870912 -1688767082835/536870912 -190090986033/536870912 -2609897295759/1073741824 -264396850305/2147483648 -321427818267/536870912 117747561921/67108864 8388009605145/2147483648 -3087173443677/2147483648 -197752250241/268435456 -713913548151/536870912 -4124095578873/1073741824 1598416982139/268435456 -5006315691891/1073741824 4984833234345/2147483648 -3616653065925/2147483648 1169482733697/2147483648 231841760523/1073741824 22203377625/2147483648 3949566784263/2147483648 1048132399113/2147483648 7797437023143/1073741824 791441643447/2147483648 -3560008935021/1073741824 2640196216749/2147483648 -1582220557281/536870912 2498483720787/2147483648 12124771364949/2147483648 370292897301/2147483648 601314745761/268435456 -2799396126279/1073741824 1080116802765/536870912 -406917649989/268435456 -146492468205/268435456 1280457779757/1073741824 10078603861911/2147483648 922654894983/134217728 -2383607268135/2147483648 -2715550435047/2147483648 -3748668717279/1073741824 -11429081412657/2147483648 -585946547139/536870912 4088514048399/2147483648 -6771040006983/2147483648 237614674011/2147483648 -4455590096445/1073741824 -3036122882193/2147483648 -8561474146857/1073741824 744557270547/536870912 479075440653/1073741824 -6303452723631/2147483648 18977217654015/2147483648 107011971819/134217728 13624359060309/2147483648 69808668399/536870912 -2226336829551/2147483648 9258539668245/2147483648 -3272667349671/2147483648 4594979213259/2147483648 2764832546067/2147483648 -14967515290257/2147483648 422247816189/134217728 8683082894403/2147483648 -118711055223/134217728 22740768512079/2147483648 9826526081871/2147483648 -1068075222795/268435456 615189753159/134217728 -390652617009/134217728 9384041386083/2147483648 7208555918601/1073741824 -24112956273/268435456 7651156657125/2147483648 -5274001022541/1073741824 12453451818093/2147483648 -3577537979979/1073741824 90812111397/2147483648 131524339209/268435456 -352343531523/1073741824 353906321373/2147483648 16693417746183/2147483648 1399114022175/2147483648 -1094044476861/2147483648 -517074971295/2147483648 -6932441085837/1073741824 5187801815667/2147483648 20449587549/536870912 3480238639143/1073741824 -5995697056977/2147483648 -382796522637/2147483648 -801406714107/536870912 19678951983567/2147483648 4298618254641/1073741824 -5629577861427/2147483648 4587977650269/536870912
4104059482353/2147483648 -1882709130861/1073741824 -275931414663/536870912 -417895806981/268435456 -2404295676231/2147483648 -872082881625/536870912 -732442673571/536870912 4841170724061/1073741824 30526036485/268435456 -2719554718155/2147483648 859085860731/536870912 -1145164401111/268435456 -275385227109/1073741824 6650817538431/2147483648 -3564407330655/2147483648 1185147344283/536870912 1151474845125/2147483648 1011644342187/536870912 2145564784857/2147483648 -4435945371387/2147483648 214928345031/268435456 1684919541051/2147483648 -2365633747995/2147483648 518912499375/268435456 -904440700425/1073741824 3456279920745/1073741824 -77549109915/2147483648 4311870770691/2147483648 -8940441768255/2147483648 -1403135335095/1073741824 1414729327713/1073741824 4995689362233/1073741824 3302375508645/2147483648 -262289047929/2147483648 -692435118561/536870912 1250187745485/536870912 -1764349425231/2147483648 2542592862771/2147483648 2918613939195/1073741824 2282160563901/2147483648 -168927686427/2147483648 3921559362645/2147483648 1824887181033/1073741824 7846905004125/2147483648 4066882340973/2147483648 1130488767/2097152 -211068535761/134217728 -1911031042119/1073741824 10207703105631/2147483648 2533075231725/2147483648 -713622123975/2147483648 873470203167/2147483648 2541702307887/2147483648 -5793705898215/2147483648 4393687087551/2147483648 -1560611413191/1073741824 -333750141483/2147483648 -1544057598099/2147483648 174101622699/2147483648 71181316545/536870912 -3016923907011/2147483648 1956497351115/2147483648 1246570451559/1073741824 7130732139537/2147483648 -981735178107/1073741824 2155013478489/1073741824 -815677472961/536870912 -6992736137151/1073741824 -182075180403/33554432 7289413251885/1073741824 -8671460053161/1073741824 -3198184110957/2147483648 -1631390496603/1073741824 1349441537889/1073741824 -17370724768707/2147483648 2068881630327/1073741824 989881858089/1073741824 -10257042171405/2147483648 26670476865/33554432 32322696363/2147483648 1996982885025/2147483648 -12092465826099/2147483648 -12076454364405/2147483648 -235104717255/2147483648 -871870296357/1073741824 3553600954731/2147483648 1081481382381/1073741824 -5019763857513/1073741824 8035308866529/2147483648 4966560622023/2147483648 -14624923197/134217728 9826526081871/2147483648 23177510788221/2147483648 -10955341470987/1073741824 11629182366735/1073741824 -5574228246477/2147483648 2923586366595/1073741824 2748773679183/1073741824 2746875171063/536870912 12344589744153/2147483648 -1032279244923/268435456 14462205489843/2147483648 -6895708413549/2147483648 -3434381984007/536870912 9010924047345/2147483648 -3977614622013/536870912 4740528481251/1073741824 2909214626925/536870912 -9090867801075/2147483648 -8783273637597/2147483648 2045523503313/1073741824 -119305861275/134217728 781873466349/268435456 400583412123/1073741824 224222069343/1073741824 -2608081728423/2147483648 290102020005/2147483648 -4047634199955/2147483648 10684946518395/1073741824 16256036660673/2147483648 -14806099095255/2147483648 11224969947939/1073741824
-2986054699251/1073741824 2032838753571/1073741824 830291542983/2147483648 2877831865821/2147483648 573097956195/1073741824 683729246211/1073741824 3595154290269/2147483648 -3962719702521/1073741824 -1318291211907/2147483648 2435887026813/2147483648 -2706378152823/2147483648 9133112193585/2147483648 3338130636519/2147483648 -7377932622375/2147483648 1021339355331/536870912 -375215995311/134217728 388109536959/2147483648 -6361970430939/2147483648 -1810719623067/1073741824 153974648289/67108864 -524508575373/536870912 -2037401197371/2147483648 2700274990851/2147483648 -5077432686939/2147483648 104227081815/67108864 -802768161075/268435456 -175448577717/536870912 -7487568427599/2147483648 9981742920513/2147483648 963629321439/2147483648 -311510970141/1073741824 -1997790330609/536870912 -5615491268439/2147483648 1459213824459/1073741824 973426237833/1073741824 -2850893758713/2147483648 538157757147/2147483648 -2691581682693/2147483648 -7419683415207/2147483648 -1818906290733/2147483648 1769647430685/2147483648 -1430483215839/536870912 -2214417277125/1073741824 -2265299938041/536870912 -3302622965613/2147483648 22478730579/536870912 440075981871/268435456 1055952410643/536870912 -4427089770411/1073741824 -392271372303/268435456 180643706211/2147483648 -709830140421/1073741824 -2121335346273/1073741824 2638952143983/1073741824 -1245142684539/1073741824 4379833006821/2147483648 -675996658437/1073741824 360687862113/1073741824 -2110956806631/2147483648 -1087816201155/2147483648 926065074441/536870912 -2612094148089/2147483648 -82105654827/134217728 -3927069418599/1073741824 -1511039663877/2147483648 -4061322712923/2147483648 365519195979/536870912 15038808770127/2147483648 9572015388975/2147483648 -6740943520395/1073741824 15200460365019/2147483648 58659768327/1073741824 4933016199267/2147483648 -336053139081/536870912 16417082966523/2147483648 -713782634619/536870912 -980665963683/1073741824 3973925511459/1073741824 -109802419281/536870912 -108422429559/1073741824 2070829335249/2147483648 6844728789255/1073741824 7673982372663/1073741824 1329094055211/2147483648 1642962833001/2147483648 -4956968180415/2147483648 -4091370652845/2147483648 6732495818193/2147483648 -10184528059029/2147483648 -4041474452757/2147483648 394045809357/1073741824 -1068075222795/268435456 -10955341470987/1073741824 11551713756207/1073741824 -10855883012019/1073741824 4226568116457/2147483648 -3430804389273/1073741824 -149853369381/67108864 -9824483681469/2147483648 -5737016602929/1073741824 6447117738813/2147483648 -7423675081611/1073741824 6645073293999/2147483648 2432747648619/536870912 -5870855800527/2147483648 1192055275155/268435456 -1745732657541/536870912 -8615981648643/2147483648 7952185218255/2147483648 3334266153375/1073741824 -934552905267/536870912 129705062541/268435456 -4714355918001/2147483648 -1671898275921/2147483648 -97371769797/1073741824 1312320588981/2147483648 -738510469791/2147483648 5793307215897/2147483648 -10081734902295/1073741824 -3575151663315/536870912 13195497699333/2147483648 -9021724292109/1073741824
1844250057075/1073741824 -2662856364249/2147483648 -2923901187159/2147483648 -379691204487/536870912 -283599038277/268435456 -900541246875/536870912 -2909049410547/2147483648 4735203952695/1073741824 -198376888947/2147483648 -424671106839/536870912 61681523931/67108864 -1699624830591/536870912 -603029394015/2147483648 2080028447115/1073741824 -2966849040717/2147483648 1015329132285/2147483648 -214822614195/1073741824 2370131945559/1073741824 673328740419/1073741824 -3400168650021/2147483648 45731304447/268435456 335276053737/1073741824 -279121798695/268435456 4330391629701/2147483648 22939825749/2147483648 3120904092663/1073741824 53600244753/1073741824 915267032967/536870912 -8888576448735/2147483648 -3403861540449/2147483648 2633721489261/1073741824 8892110622837/2147483648 2381569429353/2147483648 -7600612011/33554432 -5462776666965/2147483648 3995350004103/2147483648 -309269170509/1073741824 1178681834721/1073741824 4108036629543/2147483648 4772631682689/2147483648 245556216561/536870912 4112592156375/2147483648 4543356255723/2147483648 5170178148147/2147483648 2197827347079/1073741824 1475689394403/2147483648 -187983715041/536870912 -120742312365/1073741824 12965892721941/2147483648 1259020018827/2147483648 -2019563109771/2147483648 368829548697/1073741824 -1433027455755/2147483648 -8177636372781/2147483648 2853263908863/2147483648 -912680921283/1073741824 -1738437479115/2147483648 -664269429975/2147483648 188638418763/2147483648 440998246713/1073741824 -2648706283413/2147483648 520068829107/2147483648 389352824517/268435456 3128000578245/2147483648 -3273929258757/2147483648 5000452560453/2147483648 -7279152782187/2147483648 -11884828257975/2147483648 -876338151363/134217728 8755790439915/1073741824 -18454859235789/2147483648 -5416406705349/2147483648 -1492634267907/2147483648 1448625337011/2147483648 -16768431886275/2147483648 1885617810789/536870912 -387853517199/1073741824 -4173034060851/1073741824 86672254929/67108864 -3664873989597/2147483648 1822272903633/2147483648 -11115142216281/2147483648 -5761559561853/1073741824 1652579459145/1073741824 -3075960898425/1073741824 3535606156539/1073741824 4184968683849/2147483648 -12127839279303/2147483648 3745959627243/1073741824 -253890292449/1073741824 387889045437/1073741824 615189753159/134217728 11629182366735/1073741824 -10855883012019/1073741824 3514864721409/268435456 -3150590912295/1073741824 6320561615061/2147483648 759507301809/536870912 13122715688121/2147483648 6602035837149/1073741824 -2441051839239/536870912 12135745209969/2147483648 -8477901492069/2147483648 -8761305816621/1073741824 691941308007/134217728 -5424107913777/536870912 12678768195255/2147483648 6546051370287/1073741824 -11161596139005/2147483648 -1417141194963/268435456 7870755114441/2147483648 110092193619/2147483648 4758125768109/2147483648 -1594044050289/1073741824 -146271133317/268435456 -319586903631/2147483648 -1024823925891/1073741824 -4256967950517/2147483648 11425618830147/1073741824 15081472610955/2147483648 -16377556125093/2147483648 23917143238101/2147483648
69972720783/1073741824 47198877189/536870912 -68601287709/1073741824 40509261603/67108864 151258129035/134217728 2300061884463/2147483648 524683211247/2147483648 -49008563973/268435456 1301725379865/2147483648 100402246209/2147483648 270998290095/2147483648 143896819287/134217728 -577331555061/268435456 1152862120479/2147483648 -592669488021/2147483648 -100839564489/1073741824 -1025714531985/536870912 1626474661443/2147483648 2345516904825/2147483648 2168568257073/2147483648 12078938055/536870912 -122067332073/1073741824 -1348669433229/2147483648 62101825617/67108864 -419419057737/536870912 -2371556094207/2147483648 -346046229561/2147483648 -1210412333679/2147483648 969195658395/2147483648 23205450945/67108864 996316072755/1073741824 -343752755367/536870912 3794408875275/2147483648 -39980183223/134217728 -262605046383/268435456 -514723276167/536870912 405505472229/536870912 -1868341993635/2147483648 326894909289/268435456 -4363236794955/2147483648 719536476477/1073741824 -31247137473/536870912 903072897849/1073741824 -887234967861/1073741824 -2293506240135/2147483648 430090027773/1073741824 -2683276306371/2147483648 -584604953955/2147483648 -3732132669273/2147483648 -339798737493/2147483648 679102127523/1073741824 -132235165773/1073741824 3388233574803/2147483648 -2530108704399/2147483648 -2139915902883/1073741824 -1054497493875/2147483648 -688369281369/2147483648 2658683362329/2147483648 -187016698521/536870912 1335123053703/1073741824 -609871511529/2147483648 -1062334609767/2147483648 -1560779484909/1073741824 -3753489981807/2147483648 1267850315433/1073741824 -45802852317/2147483648 945799067337/2147483648 410706716355/268435456 146115261993/67108864 -3799125972771/2147483648 511692783177/268435456 282790735395/536870912 368924659743/268435456 -2488236259635/2147483648 3057697757901/1073741824 -403877116989/1073741824 -226614349335/2147483648 440225290761/2147483648 -135184932147/67108864 -26230526529/67108864 -3505862514483/1073741824 -797415819651/2147483648 -752158511427/1073741824 -1490242575231/2147483648 269446055103/2147483648 -275144107905/2147483648 -768237702459/2147483648 1651679274435/1073741824 -31227591951/16777216 -184943382789/268435456 -338799946047/536870912 -390652617009/134217728 -5574228246477/2147483648 4226568116457/2147483648 -3150590912295/1073741824 750928350783/268435456 -2176921531371/1073741824 -7229904888327/2147483648 -1560116023881/1073741824 -1671304371135/1073741824 1317832343727/536870912 -6779400845613/2147483648 688941843795/1073741824 4582375010337/2147483648 -305425055247/134217728 6481725110697/2147483648 -125149209315/268435456 -9284954356251/2147483648 2990103621015/2147483648 1623218620515/2147483648 845610651903/2147483648 6114473267763/2147483648 -4519885985805/2147483648 25819633929/67108864 -3644244029253/2147483648 2589818077575/1073741824 984268712601/1073741824 -710399903361/2147483648 -2628859802361/536870912 -8492327397735/2147483648 2988547059723/1073741824 -13123881108429/2147483648
197107211805/536870912 -248548718487/268435456 -1052253867/268435456 256237534431/1073741824 -628444488591/1073741824 675390511845/536870912 -1583773109145/1073741824 -4950957489639/2147483648 -936566975487/2147483648 -391771782783/1073741824 -1740747281703/2147483648 -768926090589/1073741824 215745120021/2147483648 1267294958007/2147483648 2947710836319/2147483648 2085826681917/2147483648 1319771930103/2147483648 267348642129/268435456 -538688200623/536870912 -724254918225/268435456 793600727331/1073741824 -72908077095/2147483648 1459063250127/2147483648 -352542349857/1073741824 50105095227/536870912 699102323169/536870912 1668518490831/2147483648 3251404209777/2147483648 -3484383829545/2147483648 1697417702349/2147483648 -700093667451/536870912 -1318221273669/1073741824 497169193989/536870912 -1022229696843/2147483648 4936581422745/2147483648 -1729643996379/2147483648 -75659732109/268435456 187995727257/1073741824 -2508191725989/1073741824 7418526054735/2147483648 -5896528180515/2147483648 1490021127393/536870912 -375810609297/268435456 315345704757/268435456 831526349949/2147483648 -2549121338655/2147483648 824549238681/536870912 -890804809095/1073741824 1507624875735/536870912 226662394809/536870912 -2716537388367/2147483648 633883344387/1073741824 -2585596233243/2147483648 1855303734423/2147483648 6717292732839/2147483648 -370774907577/1073741824 516321027489/268435456 -65065720491/268435456 2435216086011/2147483648 -1258917855483/2147483648 -1544888499033/2147483648 703031038557/536870912 3809348691957/2147483648 7999480056135/2147483648 710159838303/1073741824 -1278466972605/1073741824 -1718087907609/2147483648 -3103210719897/1073741824 -1547566245051/2147483648 791482273311/536870912 -483668997885/536870912 16543897245/33554432 -2162466460899/1073741824 -2555318519835/2147483648 -8144983845747/2147483648 280844641725/536870912 -1321615285023/2147483648 -619948505913/2147483648 2869737141909/1073741824 941917115895/2147483648 744436622829/1073741824 -2247483096483/2147483648 -635100310443/268435456 4771745910423/2147483648 -891938736345/536870912 4452987530835/2147483648 1061795380191/536870912 -5036727617589/2147483648 4021206171087/1073741824 4314863284611/2147483648 -591763300659/2147483648 9384041386083/2147483648 2923586366595/1073741824 -3430804389273/1073741824 6320561615061/2147483648 -2176921531371/1073741824 7966436737437/2147483648 10576622238597/2147483648 750403204749/1073741824 217421137527/134217728 -2036484953445/1073741824 3536531603199/1073741824 -3090837207471/2147483648 906415649589/2147483648 -1221805444131/2147483648 -199015999791/2147483648 -529465600209/536870912 5101315431927/2147483648 -49227257523/1073741824 688782978279/2147483648 80932377453/268435456 -6670717465515/2147483648 203470371543/268435456 -779103166251/1073741824 404239727151/268435456 -2992347244683/2147483648 -1780024542267/1073741824 -801459923079/536870912 12092946629961/2147483648 3212726354901/1073741824 -7450692902685/2147483648 10973935412847/2147483648
-3887585701461/2147483648 -5993742006003/2147483648 3040515106419/2147483648 -3473098622733/2147483648 -2240207583447/2147483648 1442853909909/1073741824 -1201428123255/1073741824 -3451752791427/1073741824 500365951215/536870912 -4971913170957/2147483648 -3214015984569/2147483648 -2196090343491/1073741824 4393041854079/2147483648 -1533303241065/2147483648 4227145431561/2147483648 2026630683243/2147483648 10278226260417/2147483648 -245223049785/134217728 -4275406959585/2147483648 -10996765938297/2147483648 985969726299/1073741824 1701459886701/2147483648 1961631268899/2147483648 -1934475360591/2147483648 2288088029211/2147483648 9389604542511/2147483648 1982492421165/1073741824 490226629317/2147483648 510276488769/1073741824 1050643301451/2147483648 -1212801086277/2147483648 -3042794187207/2147483648 -2059017633123/2147483648 -543830503545/2147483648 3488443175877/2147483648 3178386339507/2147483648 -252048546957/134217728 5086463725545/2147483648 -7627799898441/2147483648 9483563910399/2147483648 -2183699076423/536870912 10743018034083/2147483648 -9635386577967/2147483648 -174323599575/1073741824 847405516353/536870912 -8042818680873/2147483648 1421473467087/2147483648 -7346410897509/2147483648 6917554430799/2147483648 1093979086023/1073741824 -1578832520103/536870912 492394181973/268435456 -1288884235515/1073741824 9982768504623/2147483648 8801684889501/1073741824 5081925704289/1073741824 246045338799/67108864 834713559477/536870912 -2000148790707/2147483648 -4102824465693/1073741824 140523472341/268435456 5747542437939/2147483648 967530808029/268435456 21767998607553/2147483648 -956320399299/1073741824 -5964624301347/2147483648 2969721834177/2147483648 -4301269981983/1073741824 -337553220285/2147483648 360990982677/1073741824 634354688133/536870912 -109114369167/67108864 -2193945056253/1073741824 -1817576524653/1073741824 -12346266843567/2147483648 -1826829129531/2147483648 -4591452826401/2147483648 -2259233821689/1073741824 4455337636905/2147483648 5739806350821/2147483648 -2019975737967/2147483648 1107024298635/1073741824 -8186515540953/2147483648 1564056003123/536870912 -758175981963/536870912 -1993778791221/2147483648 1742894584515/2147483648 -5233392451551/2147483648 4364922505395/1073741824 1072819100313/134217728 2395408446687/1073741824 7208555918601/1073741824 2748773679183/1073741824 -149853369381/67108864 759507301809/536870912 -7229904888327/2147483648 10576622238597/2147483648 16568250176289/1073741824 2268496417251/2147483648 397609005915/536870912 -4121064560805/2147483648 2969514472047/536870912 1595225184063/1073741824 24303874131/134217728 -2237601903183/1073741824 -13108013283003/2147483648 -5050809277455/1073741824 11377936747443/2147483648 -4101341013993/2147483648 4266521828391/1073741824 -7878645430209/2147483648 -7592703415497/1073741824 2716260595389/1073741824 -3324162743937/2147483648 7073340954297/2147483648 -6216472720701/1073741824 -19951119813243/2147483648 -864385863081/536870912 25344205912617/2147483648 4236044093511/536870912 -3087880633503/268435456 35785344111009/2147483648
1931432451645/2147483648 -1175951294061/1073741824 -447973039695/1073741824 -2540039785305/2147483648 734519690931/2147483648 -964815422667/536870912 585533571105/2147483648 2867584360947/1073741824 225033744189/536870912 133717715571/2147483648 602230125423/536870912 -363200321967/134217728 2083265893005/2147483648 432680716269/268435456 -2287080856029/1073741824 1872503336283/2147483648 1641502986879/2147483648 39580377435/134217728 3932388815151/2147483648 -369288810597/2147483648 -217207101159/2147483648 1593443748147/2147483648 -1112195615007/1073741824 1652552817477/1073741824 -504515110209/2147483648 2387701460241/1073741824 135988513977/268435456 850746666867/2147483648 -2583024711573/2147483648 -2761006386795/2147483648 4908326220423/2147483648 7295882192055/2147483648 757375804095/2147483648 -724567982109/1073741824 -342270057327/134217728 3167184756027/1073741824 -1829122986783/2147483648 4069914000945/2147483648 4776691772811/2147483648 28286766759/1073741824 976634328801/536870912 1535250521937/2147483648 2920849438263/2147483648 2147650354353/2147483648 4606178906097/2147483648 -918024668091/2147483648 -750050835621/2147483648 -2188733990991/2147483648 166984998693/67108864 -386858359329/2147483648 234733319271/536870912 -30730705629/2147483648 1168233213369/2147483648 -1299460716321/1073741824 8480032185/536870912 632595385035/1073741824 -1414659560397/1073741824 1124783885307/1073741824 -1942959618459/2147483648 -248182441755/1073741824 -743255682987/2147483648 408654916665/2147483648 -268220754525/2147483648 1071607917951/2147483648 -31304894133/16777216 5668346853033/2147483648 1908666262125/2147483648 -3451765933281/2147483648 -4115443203183/1073741824 9384678389817/2147483648 -9371458792587/2147483648 -2259008666595/1073741824 1088154312213/2147483648 773863323897/2147483648 -1554306814623/536870912 958919206677/1073741824 -1831162997055/2147483648 -2589059994963/2147483648 -4484867978511/2147483648 -366495252573/536870912 -387194284527/268435456 -6613373161629/2147483648 -1923922140957/536870912 -491336981829/2147483648 -1332532483347/1073741824 2904140693307/2147483648 54331126707/268435456 -2767313561157/2147483648 4632002424459/2147483648 -1078811946597/2147483648 3445545660339/2147483648 -24112956273/268435456 2746875171063/536870912 -9824483681469/2147483648 13122715688121/2147483648 -1560116023881/1073741824 750403204749/1073741824 2268496417251/2147483648 4803740252061/1073741824 5738655079017/2147483648 -697256099163/536870912 2291433154431/1073741824 -73988028453/268435456 -6530822303967/1073741824 8211037618329/2147483648 -9369513592161/1073741824 1773793796463/536870912 198373562709/67108864 -9240338364837/2147483648 -125968140273/67108864 1353821448033/1073741824 597664732785/536870912 1478569825707/1073741824 -2084653868967/2147483648 -583149861267/1073741824 -29657556573/33554432 -160577564679/67108864 -1581170872713/2147483648 3455733016077/536870912 9912003949125/2147483648 -6732931088817/1073741824 17480837885091/2147483648
933527560395/1073741824 -476924126145/536870912 -1850868645135/2147483648 -1479181897107/2147483648 -961445706951/2147483648 -1294968303033/1073741824 -89185599585/67108864 171953872401/134217728 -701336904555/2147483648 -911378779023/1073741824 1218124763547/2147483648 -2375896201893/1073741824 1600340202705/2147483648 2777485064739/2147483648 -1367434602567/2147483648 476583654117/536870912 1097133151209/2147483648 2676447349521/2147483648 879399490779/2147483648 -2668748003655/2147483648 62429167893/134217728 230304885897/536870912 -1352681101731/2147483648 2317786800369/2147483648 -1216710323631/2147483648 1025168086101/536870912 -37888985805/536870912 214639426131/2147483648 -5984594459427/2147483648 -543851212155/536870912 47280966399/536870912 5108718086883/2147483648 1406398988139/1073741824 67031880519/536870912 478646043729/2147483648 2614326935109/2147483648 -1156775909265/2147483648 -89586666669/2147483648 566311864125/536870912 3735260077881/2147483648 -17933992779/33554432 666071580777/536870912 2366367637647/2147483648 3505410784137/2147483648 3193827887835/2147483648 803592585357/2147483648 86543094783/1073741824 -607404412773/1073741824 4535489727669/1073741824 575309720601/2147483648 -448709070309/2147483648 250509523779/1073741824 56828950869/1073741824 -109565547987/67108864 2371331509077/2147483648 -2956765443801/2147483648 -68450076093/134217728 -1815029586111/2147483648 233943404985/536870912 256716694371/1073741824 -473151810537/536870912 177726918591/536870912 134232442575/134217728 4861832343231/2147483648 -1502499766581/2147483648 3739717326819/2147483648 -2537791274247/2147483648 -1868657491911/536870912 -5522201696943/2147483648 7642639671339/2147483648 -10221842810379/2147483648 -151412209179/268435456 -3240550739211/2147483648 -950012919207/2147483648 -1323698157039/268435456 1143192813693/1073741824 84087033297/134217728 -5211398729067/2147483648 3832002621669/2147483648 -198430797147/536870912 2961560547795/2147483648 -7203632581221/2147483648 -7257905343819/2147483648 816748200921/1073741824 -1821066111111/2147483648 1789519980843/1073741824 996969990801/2147483648 -8353747225359/2147483648 5853849022047/2147483648 2225043482919/2147483648 -705789597849/2147483648 7651156657125/2147483648 12344589744153/2147483648 -5737016602929/1073741824 6602035837149/1073741824 -1671304371135/1073741824 217421137527/134217728 397609005915/536870912 5738655079017/2147483648 8393772324195/2147483648 -5527973393925/2147483648 6862904168907/2147483648 -137734559751/67108864 -429970581417/134217728 4832365014879/2147483648 -8143512120291/2147483648 775458014313/268435456 4273877424381/1073741824 -4479084439041/2147483648 -2122494697995/1073741824 2643176391393/2147483648 -123386146995/536870912 1770509925135/1073741824 -65425586487/1073741824 1282361441985/2147483648 -1808016163233/2147483648 700479641805/2147483648 -2678596656519/2147483648 13905193693263/2147483648 7148032545237/2147483648 -3347219489127/1073741824 12450778868721/2147483648
497809021353/536870912 30018057027/134217728 215032329159/1073741824 -27996020859/536870912 3474491260383/2147483648 1664726849673/1073741824 122256410193/536870912 -896960044011/1073741824 2463288431247/2147483648 1322524950687/2147483648 853099209357/2147483648 200768694189/536870912 -993049112481/536870912 330338993541/1073741824 -1654714900239/2147483648 2239739109/268435456 -3291563876217/2147483648 1013617064037/2147483648 4380333324261/2147483648 1059697988445/536870912 -920739336273/2147483648 296094606789/1073741824 -1977025493769/2147483648 2661178766865/2147483648 -1037965147413/1073741824 -908131832955/2147483648 1397384471415/2147483648 -77126008617/536870912 4062225696585/2147483648 466089128751/1073741824 2089738675881/2147483648 -71224334859/33554432 1587894832899/536870912 -427381597335/268435456 -2161800589047/1073741824 -222267111123/1073741824 519797379471/536870912 572183171601/2147483648 551780796543/268435456 -6309425699391/2147483648 116836966395/268435456 797332680891/1073741824 671501776977/2147483648 -224591036865/268435456 -321376633383/1073741824 -746316263199/1073741824 -196161977541/134217728 -2324360986917/2147483648 -8518201947129/2147483648 272172760389/536870912 3609506412291/2147483648 -12443152635/134217728 4121437204053/2147483648 -1351816854717/2147483648 -4636849527111/2147483648 45475466889/1073741824 -934712066043/2147483648 2658657942105/1073741824 -763253716089/536870912 1390558082739/2147483648 90825560913/536870912 -9521806461/134217728 -2784235992063/1073741824 -3035022435549/2147483648 5207155420935/2147483648 -120769540065/268435456 33549875829/16777216 5990833466319/2147483648 3230968724367/1073741824 -2970380160705/1073741824 4619560977405/1073741824 1101541884981/1073741824 3067841540175/2147483648 -147831590049/134217728 1253134316649/268435456 -38592605313/67108864 -490530613527/1073741824 1499623805829/2147483648 -10892114211921/2147483648 -624570653115/2147483648 -7206504658107/1073741824 -110798160237/268435456 -2310859008351/1073741824 -3605988417297/2147483648 595598981409/1073741824 -1366924464159/1073741824 -91326656259/268435456 5788863362145/2147483648 -99273553545/67108864 -140645176563/1073741824 -600101270877/2147483648 -5274001022541/1073741824 -1032279244923/268435456 6447117738813/2147483648 -2441051839239/536870912 1317832343727/536870912 -2036484953445/1073741824 -4121064560805/2147483648 -697256099163/536870912 -5527973393925/2147483648 587241846363/134217728 -134202426813/33554432 89197571949/33554432 1698990452643/536870912 -8020063447917/2147483648 800459116557/268435456 -5683007472039/2147483648 -12581504023905/2147483648 1629695639553/2147483648 6112178099937/2147483648 -831223786983/1073741824 9337439978745/2147483648 -339712826631/134217728 -360977933331/536870912 -3003021149583/2147483648 2576956141203/2147483648 -3980082132213/2147483648 -11551126365/33554432 -10353881543787/2147483648 -8017185954543/2147483648 717166275435/536870912 -11513447691963/2147483648
2511407497929/2147483648 -1785618525591/2147483648 206752119159/268435456 -1773174188337/1073741824 -2141426743671/1073741824 -2754176633529/2147483648 -900156187275/1073741824 3141709789395/1073741824 762474766287/2147483648 -3069980972583/2147483648 -524705787501/2147483648 -6349775274555/2147483648 283574753343/1073741824 824647691229/1073741824 -891613133481/2147483648 1325531234889/536870912 6083332595457/2147483648 642134989689/2147483648 -883183590159/1073741824 -3121382167431/1073741824 1240279518051/2147483648 516733517181/536870912 561487190601/2147483648 -731411304927/2147483648 -543153464709/2147483648 1299758225589/536870912 -136542516147/2147483648 4760961402933/1073741824 -353303724063/134217728 -388149293037/1073741824 -569430669531/268435456 1795862351787/536870912 -4866070638567/2147483648 -135067300377/536870912 247397076237/268435456 1681470839043/2147483648 -1780786363941/2147483648 2076069354183/1073741824 1683046930383/1073741824 2587700246457/2147483648 -836288431221/536870912 673651714317/2147483648 573699144225/2147483648 459294210753/134217728 1356087729027/2147483648 -541901005053/2147483648 -1856839016667/2147483648 -463793936685/2147483648 6387705314361/2147483648 2832236228277/2147483648 -3002944301901/2147483648 2320884947169/2147483648 107567794317/1073741824 4530916639821/2147483648 5360867729271/2147483648 745891269111/1073741824 2113321933587/1073741824 -77441144229/33554432 2003742339903/1073741824 -4095748041717/2147483648 -134053311627/1073741824 3008705832129/2147483648 5061474213651/2147483648 10780898700819/2147483648 -671572454631/1073741824 974397820317/2147483648 394494846639/2147483648 -102868178673/16777216 -3695541999291/1073741824 3770070031875/1073741824 -2385529411053/536870912 461544275817/536870912 -8903395509759/2147483648 6264648043269/2147483648 -3702049238247/536870912 -202190161533/2147483648 3233482071459/2147483648 -3505249773915/2147483648 3699178790319/1073741824 560130955965/268435456 9330779064495/2147483648 -1649875096449/1073741824 -1788520484667/1073741824 -2616280784121/2147483648 3736217398581/2147483648 -637809909579/2147483648 1735089786027/2147483648 -1094708652135/1073741824 7177271917767/2147483648 4994313893541/2147483648 1518415226625/2147483648 12453451818093/2147483648 14462205489843/2147483648 -7423675081611/1073741824 12135745209969/2147483648 -6779400845613/2147483648 3536531603199/1073741824 2969514472047/536870912 2291433154431/1073741824 6862904168907/2147483648 -134202426813/33554432 19162566823659/2147483648 -3570492369975/2147483648 -635217576855/268435456 6225483142737/2147483648 -351491980749/268435456 1461117239235/2147483648 15765293793945/2147483648 -2601717143013/1073741824 -167243532147/134217728 -3010441220373/2147483648 -11895114159801/2147483648 4125165996183/1073741824 157866243165/67108864 2935395128949/1073741824 -7815574796067/2147483648 1347777745473/2147483648 -1694111046765/2147483648 18582965341599/2147483648 521734143033/67108864 -4256873857845/1073741824 19894345230783/2147483648
67457898681/536870912 325008337653/2147483648 1464301161987/2147483648 -2502692808639/2147483648 1983759439935/2147483648 -138890264823/2147483648 840546102435/1073741824 -133584273369/1073741824 1091132620941/1073741824 -488832313659/2147483648 17556942081/134217728 -347183210421/536870912 745816599477/1073741824 -750386475279/1073741824 -1154717678739/1073741824 -304761557181/2147483648 824814559275/536870912 -1672793380455/1073741824 402262905147/268435456 3561654826041/2147483648 -555879383121/536870912 2443721651949/2147483648 -1200644390943/2147483648 400549052937/1073741824 -258545192829/1073741824 448057557747/536870912 1980604470309/2147483648 -377835184227/1073741824 6315457045305/2147483648 -507408834753/1073741824 1680295475823/2147483648 -639034094259/2147483648 39995437305/1073741824 -2960444322837/2147483648 -763625159967/536870912 62364589095/33554432 -827441671539/2147483648 492263372601/268435456 4033460483307/2147483648 -4749025269651/2147483648 2357609468619/2147483648 -7902670305/1073741824 -428080453197/1073741824 -1972240468593/2147483648 1584357114393/2147483648 -669364006185/536870912 -515555705817/536870912 -2383345260705/2147483648 -5866222066983/2147483648 260574600003/2147483648 2232829967703/2147483648 57279555255/268435456 484192587147/536870912 1959524911923/1073741824 -1475445174045/2147483648 4444253254539/2147483648 -617275277235/1073741824 4146586630167/2147483648 -1914824787891/1073741824 -3041953465755/2147483648 1331982614547/1073741824 -142325075877/2147483648 -2970067448451/2147483648 284145816303/536870912 596892338103/2147483648 32325053865/134217728 872246891241/268435456 5399055599187/2147483648 273923762451/134217728 -1421719000611/536870912 8428081284957/2147483648 121952834331/2147483648 281644381923/536870912 139821993063/2147483648 3731952854631/1073741824 -1436008524507/1073741824 -1368878996001/2147483648 1465263261393/1073741824 -8920106548383/2147483648 1729278945711/2147483648 -4431855524769/1073741824 1126817511027/1073741824 -1828374267825/2147483648 -2447638292073/1073741824 834509401269/536870912 -376736634243/134217728 -1387136172651/1073741824 6993710291991/2147483648 -1543907946093/2147483648 800661637743/1073741824 1504493466339/1073741824 -3577537979979/1073741824 -6895708413549/2147483648 6645073293999/2147483648 -8477901492069/2147483648 688941843795/1073741824 -3090837207471/2147483648 1595225184063/1073741824 -73988028453/268435456 -137734559751/67108864 89197571949/33554432 -3570492369975/2147483648 8850964221381/2147483648 2882473069305/2147483648 -4096786247865/2147483648 -1742839030179/2147483648 -5822099787561/2147483648 -3863438178423/2147483648 -1875457894263/2147483648 4135877791995/1073741824 -1144722725439/536870912 3619554553917/2147483648 -949340970807/2147483648 -987030036315/2147483648 200313703857/268435456 -4852478237661/2147483648 -1175300276493/268435456 1042793270649/2147483648 -646023211983/1073741824 -5987112885/536870912 -966318542589/536870912 2991223689357/2147483648
1093390182693/2147483648 1706309103891/1073741824 512490057861/2147483648 3400094152023/2147483648 -362792002893/2147483648 4640590764255/1073741824 -2028825750831/1073741824 -1329154934031/268435456 11474762637/536870912 300991642377/1073741824 -1813527513387/1073741824 2992422425811/1073741824 -6334998229269/2147483648 -3392871218637/2147483648 6065980299615/2147483648 -5114848383/8388608 -3833577014115/2147483648 682873969449/536870912 -3225837519357/2147483648 299578359933/2147483648 78366096171/1073741824 -17277068355/67108864 1504474269681/2147483648 -1617327972807/2147483648 -524503454475/536870912 -4237366829949/2147483648 220919694759/536870912 1124784760191/1073741824 3180649880361/2147483648 4485954543921/2147483648 -7095942334311/2147483648 -12691771688337/2147483648 839051307399/268435456 -2694983404707/2147483648 8864502837285/2147483648 -1147821574809/268435456 3530756945349/2147483648 -2202863473203/1073741824 -3668353713285/2147483648 -17845328919/536870912 -8357251026459/2147483648 4222379574315/2147483648 -1093184985771/536870912 -15825084609/1073741824 -5518425006789/2147483648 -522235101459/1073741824 -52615621857/2147483648 -122317677633/2147483648 -8000851245633/2147483648 2642757035097/2147483648 -133806333369/1073741824 1339456359531/2147483648 300784023423/2147483648 1627384541025/1073741824 424916578791/2147483648 -3813739068309/2147483648 1322658671295/536870912 100237730715/2147483648 2110325471961/2147483648 746717763975/1073741824 -410714842047/2147483648 1528319069679/2147483648 -715555022097/1073741824 3102249950133/2147483648 12248165955483/2147483648 -4874218861629/1073741824 -486209679045/536870912 3070376073387/2147483648 952605940917/134217728 -7287578857881/1073741824 8538575651499/1073741824 9993022375179/2147483648 -2239647341769/1073741824 -4344840661341/2147483648 4306662872331/1073741824 -2771192435619/2147483648 2305773558261/2147483648 3524621891541/2147483648 954024105159/1073741824 290479929393/268435456 -4816797922893/2147483648 3127054956267/2147483648 704669662203/2147483648 -220380336987/536870912 879368512815/536870912 -3957403799217/2147483648 425825100651/536870912 2086976982291/1073741824 -349175757567/1073741824 2407638740931/1073741824 -6085531312425/2147483648 90812111397/2147483648 -3434381984007/536870912 2432747648619/536870912 -8761305816621/1073741824 4582375010337/2147483648 906415649589/2147483648 24303874131/134217728 -6530822303967/1073741824 -429970581417/134217728 1698990452643/536870912 -635217576855/268435456 2882473069305/2147483648 6271561143315/536870912 -9966413126025/1073741824 32746871749965/2147483648 -7244578295577/1073741824 -13039323367287/2147483648 12526099730205/2147483648 5338032130017/1073741824 -1978156505565/1073741824 173436651297/2147483648 -5929361672409/2147483648 1967722029459/2147483648 1672152718743/1073741824 641011693263/2147483648 388104683433/536870912 -378428252595/536870912 -3750817180377/536870912 -13445299479495/2147483648 954642549213/134217728 -1477477156221/134217728
-1322430967839/2147483648 -396604807995/536870912 405002404515/2147483648 -1232162919879/1073741824 -359130967971/2147483648 -4954883501889/1073741824 1090108299/524288 8193680330811/2147483648 -898504191039/1073741824 3113703723/67108864 2516328872637/2147483648 -61155674055/33554432 7774342087407/2147483648 1232618447859/1073741824 -2243764540863/1073741824 2751877037805/2147483648 2301860036073/1073741824 -3390385328541/2147483648 140808599571/268435456 -151736767263/2147483648 317480280195/2147483648 -180078842277/2147483648 347618383803/1073741824 -2008824887067/2147483648 2293212432639/2147483648 603681136149/2147483648 -2371008812235/2147483648 -300653809281/2147483648 -3692173656219/2147483648 -1348924143423/1073741824 -222211965285/2147483648 5475162040389/1073741824 -10800499776129/2147483648 246797657961/134217728 -1540765318059/1073741824 5774683058499/2147483648 -1578292189893/1073741824 2303064530025/2147483648 1240998332991/2147483648 280911840231/1073741824 6646203488649/2147483648 -8984670497703/2147483648 1979043853365/1073741824 1140847785447/2147483648 1662157159389/1073741824 1187442684033/1073741824 75139675041/67108864 3415702013787/2147483648 1464849441897/536870912 -212181549291/134217728 735389639025/2147483648 -479545391997/536870912 -357162664053/536870912 37949455287/536870912 -2264471563341/2147483648 194487780975/536870912 -1013732794383/536870912 -337006314273/134217728 2467337138229/2147483648 -230697098319/268435456 440571416403/1073741824 -1917060024591/2147483648 2083394306043/2147483648 -5126631694287/2147483648 -11904474649839/2147483648 2348763667701/536870912 3167844334527/2147483648 -1251617540559/1073741824 -13533206300091/2147483648 10912061858817/2147483648 -15440348314323/2147483648 -5635529337591/2147483648 267686787357/536870912 1713262516605/536870912 -3445701804801/1073741824 7775329311/67108864 23385687489/67108864 682066893495/2147483648 3963795491457/2147483648 -856731552933/2147483648 6929296123227/1073741824 806221433025/1073741824 7839110263017/2147483648 -101780400561/536870912 274480632369/2147483648 3640716092877/2147483648 -107399545101/134217728 -124919906937/268435456 -11079612033/268435456 -3840281357181/1073741824 4316408901657/2147483648 131524339209/268435456 9010924047345/2147483648 -5870855800527/2147483648 691941308007/134217728 -305425055247/134217728 -1221805444131/2147483648 -2237601903183/1073741824 8211037618329/2147483648 4832365014879/2147483648 -8020063447917/2147483648 6225483142737/2147483648 -4096786247865/2147483648 -9966413126025/1073741824 5349005354409/536870912 -10213318954935/1073741824 12725431055865/2147483648 14368775067651/2147483648 -7035689754597/2147483648 -5243434215045/1073741824 2050916947383/2147483648 -4713575180205/2147483648 6795866390739/2147483648 2016631574931/2147483648 -144651628731/268435456 -608280423201/2147483648 1944323431725/536870912 3996119750391/2147483648 4104640563915/1073741824 2414927615265/536870912 -948458421297/536870912 13080328275675/2147483648
4423379756529/2147483648 4048536094191/1073741824 98652375999/1073741824 6200620013049/2147483648 -2411423844087/2147483648 5103424218399/1073741824 -4662770328879/2147483648 -8725169752041/2147483648 -1649704845213/2147483648 2051064895779/1073741824 -4042092486015/2147483648 4644841121445/1073741824 -702980491341/134217728 -1460569688775/1073741824 6969917275953/2147483648 449732104659/1073741824 -4379927817531/1073741824 1583924015433/536870912 -2466875474037/1073741824 564958128423/536870912 345513970893/1073741824 -935561112627/1073741824 696095495007/536870912 -1743239532243/1073741824 -2074806120279/1073741824 -166468654455/33554432 -471046585119/536870912 9890825435787/2147483648 51817103289/536870912 3221369729907/1073741824 -6709785873759/1073741824 -1567691365107/268435456 2918725626111/1073741824 -74103450705/67108864 13958921476551/2147483648 -15919834759065/2147483648 1607608422429/536870912 -7762092054351/2147483648 -793628254269/1073741824 -855516898989/536870912 -9089439739239/2147483648 -1559482924869/2147483648 -499856673219/1073741824 293618006811/134217728 -5268659583831/1073741824 441056789349/268435456 -196955904201/1073741824 5436750131283/2147483648 -12552950277309/2147483648 3651928554381/2147483648 980129262813/2147483648 206393593197/1073741824 1052507640387/2147483648 718928176875/536870912 -6661501620843/2147483648 -11094243417633/2147483648 6299189253285/2147483648 -6340526311029/2147483648 2083209885279/536870912 5322268371087/2147483648 -477921933237/536870912 976516268367/2147483648 -2879579241177/2147483648 -4047875800971/2147483648 2150476941357/268435456 -1368020593341/268435456 -1196368904319/536870912 2485884207087/2147483648 17133716135379/2147483648 -16601286171/2097152 4202518223055/536870912 18433379056383/2147483648 -9355542139293/2147483648 456152510085/1073741824 5651707027371/1073741824 -112891392015/67108864 4148696195091/1073741824 7511524963401/2147483648 909156244851/268435456 3298309297305/2147483648 2371095124563/1073741824 2599566332715/2147483648 8129955626511/2147483648 -5501330418483/2147483648 9055309390065/2147483648 -797274173931/536870912 2754496670367/2147483648 8414226257535/2147483648 -498144535833/536870912 -2348997495777/2147483648 -5556497733873/1073741824 -352343531523/1073741824 -3977614622013/536870912 1192055275155/268435456 -5424107913777/536870912 6481725110697/2147483648 -199015999791/2147483648 -13108013283003/2147483648 -9369513592161/1073741824 -8143512120291/2147483648 800459116557/268435456 -351491980749/268435456 -1742839030179/2147483648 32746871749965/2147483648 -10213318954935/1073741824 57122577568071/2147483648 -6643695632259/1073741824 -2016123677241/268435456 4840926407925/536870912 6658441318143/2147483648 -2700723326115/2147483648 -847411555965/2147483648 -6459800142585/2147483648 4591592804145/1073741824 4076112649143/2147483648 4904798544159/2147483648 9798458118747/1073741824 -108070358535/2147483648 -28926900744903/2147483648 -5061947228655/536870912 17759473545531/1073741824 -24017053840863/1073741824
-25180897743/268435456 144384228015/2147483648 -2498222683683/2147483648 434416731075/2147483648 -281667877389/1073741824 -5938654356933/2147483648 752287899075/1073741824 3790114921941/1073741824 -1874824777623/2147483648 457340916213/536870912 613839189681/536870912 -1609328461227/2147483648 907342107753/1073741824 737235259341/536870912 -3110632803873/2147483648 206274611721/1073741824 -812664114831/1073741824 979687531689/2147483648 1273648484877/2147483648 404173221255/1073741824 374607036747/2147483648 -615363645597/2147483648 -1254193509681/2147483648 1597509231801/2147483648 159948370017/2147483648 -232807452669/2147483648 -1179795285087/1073741824 -1683855966951/2147483648 -2366027033505/1073741824 -219510057429/134217728 296574127275/134217728 10481566113759/2147483648 -83708699751/67108864 1660044931455/1073741824 -3041222233143/2147483648 1757157227247/1073741824 -354909656289/536870912 -46346979921/134217728 317762650725/268435456 -20342858613/2147483648 831113709615/268435456 -1173178107975/536870912 2728498129191/1073741824 1180862989161/2147483648 408439334061/536870912 66325231095/33554432 527064620265/2147483648 347982429357/268435456 7608116622153/2147483648 -749781378573/536870912 221284988817/2147483648 -787236659913/1073741824 -550163323935/2147483648 -1344913259631/536870912 -3854778354393/2147483648 -2097990702747/2147483648 -1282083775575/536870912 -588827072511/536870912 136074916923/536870912 1510151814975/1073741824 -444966439575/536870912 -2048234921403/2147483648 592640013723/2147483648 -6604108404687/2147483648 -888295720407/268435456 1784462156619/536870912 -3259534587735/2147483648 -1478613805161/2147483648 -4645497412041/1073741824 2429431712739/536870912 -880430909853/134217728 -4634704871781/2147483648 2401067955639/2147483648 529198258929/536870912 -5398209917007/2147483648 2930559390111/2147483648 554825848413/2147483648 -2236486127529/2147483648 2491999308321/2147483648 -1483655648163/1073741824 4213696491591/1073741824 -2496431235999/1073741824 401364708615/536870912 117681799335/268435456 -36238958961/33554432 663161970267/268435456 -1164483900087/2147483648 -1248561654819/536870912 -63935053707/1073741824 -1779722857143/536870912 995565338967/2147483648 353906321373/2147483648 4740528481251/1073741824 -1745732657541/536870912 12678768195255/2147483648 -125149209315/268435456 -529465600209/536870912 -5050809277455/1073741824 1773793796463/536870912 775458014313/268435456 -5683007472039/2147483648 1461117239235/2147483648 -5822099787561/2147483648 -7244578295577/1073741824 12725431055865/2147483648 -6643695632259/1073741824 14442877588809/2147483648 6870608351067/2147483648 -5278510186743/2147483648 -11089038959151/2147483648 6765767381169/2147483648 2168519384457/2147483648 1343308007985/1073741824 1040426735397/2147483648 -3158219227353/2147483648 1831302468243/1073741824 7906867218507/2147483648 919557439893/2147483648 2074872735855/1073741824 3373083912117/2147483648 -658743950367/2147483648 3647032729815/2147483648
-2827879510311/2147483648 -629464175331/1073741824 -400251211677/1073741824 -3940457471727/2147483648 -2279049510021/1073741824 -9248846699619/2147483648 -498439955889/1073741824 3091306817757/2147483648 -121430523009/536870912 -2589099393357/2147483648 -3032872727661/2147483648 -4257292704753/2147483648 2556031603233/536870912 -4962025322499/2147483648 -12446499399/268435456 510764198115/2147483648 5799400041855/1073741824 -3659291026959/2147483648 -1169243760183/536870912 -6685455982755/2147483648 504797785503/2147483648 291058866177/536870912 1164466037103/2147483648 -2913668383905/2147483648 636647054703/536870912 6429308582379/2147483648 -1560466427847/2147483648 929258232993/2147483648 -5274019333743/2147483648 -2355119862609/1073741824 -631173286725/268435456 9558237950733/2147483648 -11680303780533/2147483648 3733812540123/2147483648 589148637213/1073741824 4393391146383/2147483648 -1803603126675/1073741824 2741125813635/2147483648 -52706291649/1073741824 2050017130017/536870912 -581834985177/536870912 -1552080318927/1073741824 258817973727/536870912 216193638015/1073741824 2599081495869/1073741824 -342792230685/2147483648 3862040787141/2147483648 5286125826237/2147483648 15699353259873/2147483648 -968801352921/2147483648 -160141464057/67108864 1149099566157/1073741824 -5962583221857/2147483648 3426269103489/1073741824 2878349102205/1073741824 3217133032263/1073741824 -48066773259/2147483648 -3813455550411/1073741824 3881630667723/2147483648 -6160621921059/2147483648 1919578998603/2147483648 288679908651/536870912 1149334735719/268435456 10784757617367/2147483648 -9836398792713/2147483648 6053594405439/2147483648 -373472457771/1073741824 -9028188664815/2147483648 -10131810896331/2147483648 2243890994169/536870912 -6949715317641/1073741824 -1130534474457/1073741824 -9500129339313/2147483648 3744573462549/2147483648 -4251885465093/536870912 -24808237953/1073741824 506367706977/536870912 -2677403068737/2147483648 7957414736289/1073741824 1631984715693/2147483648 1256539958625/134217728 454103687043/536870912 2481715183929/2147483648 3547394709825/2147483648 122833473681/268435456 1779967004541/2147483648 -438663265437/536870912 -8920914008097/2147483648 5268245085165/2147483648 392301061581/1073741824 705249437181/268435456 16693417746183/2147483648 2909214626925/536870912 -8615981648643/2147483648 6546051370287/1073741824 -9284954356251/2147483648 5101315431927/2147483648 11377936747443/2147483648 198373562709/67108864 4273877424381/1073741824 -12581504023905/2147483648 15765293793945/2147483648 -3863438178423/2147483648 -13039323367287/2147483648 14368775067651/2147483648 -2016123677241/268435456 6870608351067/2147483648 14550086692491/1073741824 -8738976271065/2147483648 -4005046460649/2147483648 -5074347759867/2147483648 -14074797768543/2147483648 11404657738203/2147483648 1242514993599/1073741824 7423153563657/2147483648 -10158623726637/2147483648 -1797075195/67108864 831541258743/2147483648 6524294420967/536870912 1984002445479/268435456 -1107203066913/268435456 29752504690443/2147483648
-1646044103607/2147483648 791325320847/1073741824 606523300869/2147483648 3937351247073/2147483648 -79715278605/1073741824 5010448915521/2147483648 -1337439404439/2147483648 -7569272587647/2147483648 -2921003858907/2147483648 78868726197/1073741824 -1494355471209/2147483648 712774629891/268435456 -2530502464905/2147483648 193940441289/2147483648 5615963576787/2147483648 127899160233/2147483648 -3684575543619/2147483648 438534994575/1073741824 -1862513924529/1073741824 -252013917741/1073741824 1207205788209/2147483648 -1062267241371/1073741824 719902977153/536870912 -870913448523/536870912 53348138199/536870912 -5735956711587/2147483648 -1036543397559/2147483648 -683560488483/1073741824 362562085425/1073741824 3719024010627/2147483648 -312308449281/134217728 -3786052591647/1073741824 366950936247/536870912 1111338642225/1073741824 8891758958097/2147483648 -7090905145023/2147483648 1266465807195/2147483648 -5812229035665/2147483648 -993602847891/268435456 2114079106215/2147483648 -1053295005003/536870912 -771989518401/2147483648 -432471983685/268435456 -691232115297/2147483648 -2604540199989/1073741824 1769111568699/2147483648 1162525422759/1073741824 77913872781/268435456 -889818365073/536870912 -598102108695/2147483648 -4339888605/16777216 -230401076985/536870912 -166283097759/268435456 515191643457/2147483648 1167582377481/2147483648 -5319758994843/2147483648 2819737963695/2147483648 -1345835835609/1073741824 2968460218197/2147483648 255936024951/268435456 -989339188125/2147483648 -336562311063/2147483648 433583517303/2147483648 -567434214807/536870912 911699670243/536870912 -5699125587393/2147483648 -359448750651/268435456 675882588393/536870912 1870000022931/536870912 -4056745524627/1073741824 231734699547/67108864 4035760359765/2147483648 -67979388291/2147483648 -277490382999/268435456 318760323381/134217728 -1051117969605/2147483648 1462019364405/2147483648 1232265408693/1073741824 2957639403903/1073741824 233181100179/536870912 4310623659417/2147483648 2523469288761/1073741824 7709698690077/2147483648 2502777054231/2147483648 336925047969/1073741824 233990641857/1073741824 283723451043/536870912 447859928913/2147483648 -608959329165/536870912 960748304673/2147483648 -5356860694485/2147483648 1399114022175/2147483648 -9090867801075/2147483648 7952185218255/2147483648 -11161596139005/2147483648 2990103621015/2147483648 -49227257523/1073741824 -4101341013993/2147483648 -9240338364837/2147483648 -4479084439041/2147483648 1629695639553/2147483648 -2601717143013/1073741824 -1875457894263/2147483648 12526099730205/2147483648 -7035689754597/2147483648 4840926407925/536870912 -5278510186743/2147483648 -8738976271065/2147483648 5909949607179/1073741824 1977141117987/2147483648 1055823170661/2147483648 -630448358829/536870912 -3911577190125/2147483648 1777683820149/2147483648 33146017611/134217728 3795794260593/2147483648 4026663052053/1073741824 527738069943/1073741824 -7306124776077/1073741824 -2685408974439/536870912 14087861816811/2147483648 -9910800421635/1073741824
351451916979/2147483648 -1069616983245/2147483648 1261312766097/2147483648 -49071173637/67108864 2747020905231/2147483648 458774195367/268435456 -1864299875445/2147483648 -4106700334821/1073741824 2156522376255/2147483648 -2353614052695/2147483648 -1205185498515/1073741824 -507615588315/2147483648 181191943089/1073741824 -1689409163145/2147483648 1047663448407/2147483648 932623149315/2147483648 3554193402201/2147483648 -543222022755/1073741824 133123170429/134217728 -122510727297/1073741824 -875840389215/2147483648 608428730859/536870912 -471714617889/2147483648 571333227825/2147483648 -1520173664751/2147483648 2875336297911/2147483648 3141810467973/2147483648 -205970430927/2147483648 4308619729125/2147483648 252096864903/536870912 -2835859760901/2147483648 -3068020948977/1073741824 534968466921/268435456 -2079221746371/1073741824 260174409087/268435456 237080291217/2147483648 -35983881723/1073741824 1784697695733/2147483648 277368679869/1073741824 34717426287/536870912 -4285732493253/2147483648 1231548135591/536870912 -3060001134195/2147483648 -2145628789323/2147483648 562506867129/1073741824 -4755349485675/2147483648 91586005257/2147483648 -3348949159917/2147483648 -581867953341/536870912 354455091345/1073741824 649079449461/2147483648 481664605227/536870912 1090411564911/2147483648 5652874637661/2147483648 2122934629755/2147483648 3073681884633/2147483648 540485412645/536870912 4109782217295/2147483648 -307235993385/536870912 -3526475050101/2147483648 1741303295079/2147483648 1539299230449/2147483648 -984091938465/2147483648 510499205529/134217728 508943149269/268435456 -1865448190875/2147483648 3491348600067/1073741824 2681884557567/2147483648 1141543037559/268435456 -8819453185305/2147483648 12257086870641/2147483648 462804934629/268435456 -3157484101719/2147483648 -1320701191185/536870912 1218315831987/536870912 -3678457812057/2147483648 -432894732957/536870912 1637486939445/1073741824 -4171324372107/2147483648 1204100488437/1073741824 -10752919861785/2147483648 121306792605/134217728 -3136767845025/1073741824 -587256894981/1073741824 24741353163/33554432 -803753209209/536870912 -307623056781/2147483648 3955711639779/2147483648 168996384015/134217728 89135213469/33554432 1049171384775/2147483648 -1094044476861/2147483648 -8783273637597/2147483648 3334266153375/1073741824 -1417141194963/268435456 1623218620515/2147483648 688782978279/2147483648 4266521828391/1073741824 -125968140273/67108864 -2122494697995/1073741824 6112178099937/2147483648 -167243532147/134217728 4135877791995/1073741824 5338032130017/1073741824 -5243434215045/1073741824 6658441318143/2147483648 -11089038959151/2147483648 -4005046460649/2147483648 1977141117987/2147483648 6670460916831/1073741824 -6134347756437/2147483648 488961087621/1073741824 -2327139492159/2147483648 -758848794657/1073741824 4023089365827/2147483648 -5874708410571/2147483648 -11266292288751/2147483648 -239050645167/268435456 1210494792225/1073741824 -650567663025/536870912 -1626983091723/1073741824 1330014421845/1073741824
1706767868271/2147483648 384330723759/1073741824 -1085684182917/1073741824 3515264111913/2147483648 281389256157/1073741824 1118275028937/1073741824 -1192263973959/2147483648 1415565101655/2147483648 -1429918101171/1073741824 312966451749/536870912 8661577485/16777216 752594076687/1073741824 -4032019275/2097152 2008844067555/1073741824 1274768086533/2147483648 -322704916491/2147483648 -1558352999379/536870912 1855085056539/1073741824 780695952837/2147483648 368600582091/536870912 -434126989449/2147483648 -1300356888969/2147483648 -7270684221/268435456 89913462501/134217728 405829357647/2147483648 -2053617279081/2147483648 -152076964551/2147483648 232439622999/1073741824 -276969033663/268435456 -85810605369/1073741824 2532708786045/1073741824 104222517867/536870912 3875686849383/2147483648 94876866009/268435456 -134568724467/1073741824 -421373642565/536870912 246278642553/536870912 -2251093830111/2147483648 -2606711522025/2147483648 1601623590291/2147483648 158362268205/134217728 143939971821/536870912 443897987721/536870912 356627865819/1073741824 -1666053299145/2147483648 1536866741463/1073741824 1375087729191/2147483648 801943846131/2147483648 386410451505/268435456 -945010459053/1073741824 32736908463/2147483648 -739232986569/1073741824 -2297702054565/2147483648 -3646487239059/1073741824 -785577401457/1073741824 -2367839330589/1073741824 -929598576219/1073741824 1095498490359/2147483648 30483128547/1073741824 3675038040225/2147483648 -2400461183361/2147483648 -209691409383/268435456 -811307352369/2147483648 -3575671408095/1073741824 -246223532451/1073741824 83762667951/536870912 -3031964622243/1073741824 23807523597/67108864 -3209277721647/2147483648 4815912279381/2147483648 -3619183935681/2147483648 -1237669180179/1073741824 3986310439275/2147483648 -384646837275/536870912 190029418395/2147483648 1468989631137/536870912 -2257161807123/2147483648 -141183406983/2147483648 -209644873263/1073741824 -4023448839159/2147483648 -400092457893/536870912 -3253064569707/2147483648 -35066158641/67108864 3487337693643/2147483648 -172640243301/67108864 6024716447301/2147483648 841652647701/536870912 -2171584627857/1073741824 315891302217/1073741824 -5193275241849/2147483648 -340469121477/268435456 -517074971295/2147483648 2045523503313/1073741824 -934552905267/536870912 7870755114441/2147483648 845610651903/2147483648 80932377453/268435456 -7878645430209/2147483648 1353821448033/1073741824 2643176391393/2147483648 -831223786983/1073741824 -3010441220373/2147483648 -1144722725439/536870912 -1978156505565/1073741824 2050916947383/2147483648 -2700723326115/2147483648 6765767381169/2147483648 -5074347759867/2147483648 1055823170661/2147483648 -6134347756437/2147483648 1317375348273/268435456 2442098627343/1073741824 -950731948029/536870912 -1737073067457/1073741824 -910542817209/536870912 5811958468827/2147483648 353907784929/268435456 -571648210125/1073741824 -2744199794439/2147483648 -2523087573735/2147483648 97772104581/536870912 -1312473304575/536870912
5466460254855/2147483648 1623100407945/2147483648 -2902523084133/2147483648 41851663941/2147483648 1177669568739/536870912 659940001539/1073741824 -826813223403/2147483648 3932766238053/2147483648 2154189240441/2147483648 863827479429/1073741824 417854173587/268435456 -253413046125/536870912 -5499467105187/2147483648 2403198831879/2147483648 -2408369442621/1073741824 -460707436161/536870912 -3718441086327/1073741824 2191156166667/1073741824 2067639192207/536870912 9187913718981/2147483648 -338000708535/268435456 389047709289/1073741824 -4945461337863/2147483648 3428990838015/1073741824 -3086059012443/2147483648 -306066976851/2147483648 853656143103/2147483648 -1884429829545/2147483648 1775287917627/2147483648 -2052126766077/2147483648 6917323547571/2147483648 -1922251456887/2147483648 5839097840595/1073741824 -4421017197933/2147483648 -10570999480545/2147483648 1629330442119/2147483648 1859953769007/1073741824 -54686657079/536870912 10402031223819/2147483648 -4359315653661/1073741824 1174103231607/536870912 1257917338083/2147483648 93252240285/33554432 -690096957357/1073741824 1441367243721/2147483648 1568183210109/2147483648 -2336949649881/1073741824 -810747821067/2147483648 -6363570733167/2147483648 1151904861369/2147483648 6467927141235/2147483648 -1382761667835/2147483648 4538044050141/2147483648 -5353003932609/1073741824 -10313619225663/2147483648 -502428571149/268435456 -3220679827059/1073741824 1586419175019/536870912 -4992574849635/2147483648 2299780450941/1073741824 -609367149693/2147483648 -1335776770233/1073741824 -4362686062797/1073741824 -9603975377571/2147483648 5525142204621/2147483648 3644447087787/2147483648 25883096097/268435456 816412992699/268435456 2438403324477/2147483648 -94654987809/2147483648 877286662203/536870912 125107267083/2147483648 5657896431237/2147483648 -2774892307977/2147483648 10025906787159/2147483648 4086305307861/2147483648 -184190238819/536870912 -1881572988783/2147483648 -7799380854555/1073741824 -6041573277897/2147483648 -19641179793627/2147483648 -6817754527803/2147483648 -5026663634145/1073741824 -4429409145729/2147483648 -1193262475767/2147483648 -488686667283/2147483648 -26330168241/1073741824 727662545037/2147483648 -4421574792231/2147483648 -2824399072593/1073741824 -1163390625891/1073741824 -6932441085837/1073741824 -119305861275/134217728 129705062541/268435456 110092193619/2147483648 6114473267763/2147483648 -6670717465515/2147483648 -7592703415497/1073741824 597664732785/536870912 -123386146995/536870912 9337439978745/2147483648 -11895114159801/2147483648 3619554553917/2147483648 173436651297/2147483648 -4713575180205/2147483648 -847411555965/2147483648 2168519384457/2147483648 -14074797768543/2147483648 -630448358829/536870912 488961087621/1073741824 2442098627343/1073741824 5141935296045/536870912 -7551947009679/2147483648 -2492139805701/1073741824 -6778723357905/2147483648 6519794788905/2147483648 -362114096787/268435456 -1742663969247/2147483648 -9702278364825/2147483648 -10064158007241/2147483648 634873122327/536870912 -6606355465005/1073741824
-1200434021445/2147483648 -453287409207/1073741824 235214382099/536870912 -1499288586039/1073741824 -164388688641/134217728 -644884011855/268435456 262714187667/536870912 111315800751/67108864 -226534512519/2147483648 -11440851621/33554432 402759520563/1073741824 -3669099095895/2147483648 5657154568173/2147483648 -435485494635/1073741824 -473666664363/536870912 1339029784785/2147483648 2843724427689/1073741824 -2816636316423/2147483648 -1679241658071/2147483648 -2656439387763/2147483648 889374952287/2147483648 1083858034629/2147483648 261209434305/1073741824 -1551007781289/2147483648 88661171865/536870912 2433346827531/2147483648 -834752495919/2147483648 123065493183/1073741824 -215994216909/268435456 -774961406355/1073741824 -623481114681/536870912 6733586721015/2147483648 -763881849789/268435456 50558936133/67108864 2349117745155/2147483648 4050100798407/2147483648 -2904175525743/2147483648 2080303779363/2147483648 481132947579/1073741824 425227034931/536870912 651379840863/2147483648 -1132233410595/1073741824 71273535711/2147483648 2731061501037/2147483648 2555789562279/2147483648 -218118888471/2147483648 79552712559/536870912 -332853761799/2147483648 958631767023/536870912 212414884641/2147483648 -1060442176983/2147483648 105302747421/536870912 141302396679/2147483648 2138720039187/1073741824 2901649896327/2147483648 778717563729/1073741824 49963909041/2147483648 -1952087696445/1073741824 965323481157/2147483648 -583691716035/536870912 642980977713/2147483648 1001634939777/2147483648 743596717755/536870912 4826690323869/2147483648 -519681926427/268435456 312539425125/268435456 1768077893271/2147483648 -577568944707/268435456 -4505765611725/2147483648 3230510204835/2147483648 -3561497036577/1073741824 -916380710187/2147483648 -3571452091323/2147483648 991111857825/536870912 -905668684983/268435456 -1437702519027/1073741824 1302508186245/1073741824 -176601194169/268435456 293419733757/134217728 818634501831/536870912 10563669259623/2147483648 -709435858587/2147483648 2492625696801/2147483648 -439025020761/536870912 3181639897647/2147483648 -479697630279/536870912 -2633348240379/2147483648 -576602732229/2147483648 3065802768165/2147483648 1372618033545/1073741824 1258346646447/1073741824 5187801815667/2147483648 781873466349/268435456 -4714355918001/2147483648 4758125768109/2147483648 -4519885985805/2147483648 203470371543/268435456 2716260595389/1073741824 1478569825707/1073741824 1770509925135/1073741824 -339712826631/134217728 4125165996183/1073741824 -949340970807/2147483648 -5929361672409/2147483648 6795866390739/2147483648 -6459800142585/2147483648 1343308007985/1073741824 11404657738203/2147483648 -3911577190125/2147483648 -2327139492159/2147483648 -950731948029/536870912 -7551947009679/2147483648 3630289074153/1073741824 3844167492069/2147483648 3874686568983/2147483648 -2831143817301/1073741824 1778020231353/2147483648 349165609659/536870912 4882699419009/1073741824 9471256595271/2147483648 -4005552198969/2147483648 6317831776749/1073741824
14746418343/536870912 407999163267/2147483648 400980460257/536870912 -1179323952651/2147483648 -1566353753073/2147483648 -651849605859/536870912 1634292544521/2147483648 1738920784905/1073741824 130776218223/2147483648 432252154899/1073741824 1001777528625/2147483648 -1245512889765/2147483648 18053596503/268435456 1345710230511/2147483648 -534729637893/536870912 1704838333767/1073741824 1323806267079/2147483648 -521203245357/2147483648 -350022368565/2147483648 -636649884987/1073741824 849031199733/1073741824 814705546317/2147483648 81797205921/2147483648 -892703206857/2147483648 -2306970850065/2147483648 -868615579395/1073741824 -475564813989/536870912 2775206273961/2147483648 -2053758922851/2147483648 401760346023/2147483648 -2038920206679/1073741824 395193785409/134217728 -1992054700599/1073741824 983885170875/2147483648 4443988878981/2147483648 14922202539/134217728 -1372417651647/2147483648 -55569764637/1073741824 3497547034125/2147483648 -3197549147751/2147483648 382042406571/536870912 -530355382425/268435456 1915089208143/2147483648 4271074532223/2147483648 -196992535581/268435456 1595765137905/2147483648 -274931617509/268435456 -341256106173/2147483648 -703727606847/1073741824 239589248931/2147483648 303508889817/1073741824 -11121533709/134217728 4295758293081/2147483648 3916142925579/2147483648 -2186997935697/2147483648 -472095218115/536870912 945014406591/2147483648 -2059667465199/1073741824 2937205474851/2147483648 475588556931/1073741824 -408726921165/1073741824 397757905401/1073741824 2148057369/33554432 969612046485/2147483648 -226272771243/2147483648 49266498519/67108864 1642714779699/1073741824 -3098217659847/2147483648 477883460205/2147483648 -1530610702365/2147483648 -1746551371629/1073741824 3645320888835/2147483648 -3532589057445/2147483648 4074252085185/2147483648 -1813377505107/2147483648 -5428052135529/2147483648 2425886512839/1073741824 617929765191/2147483648 796181060163/536870912 538016721105/268435456 2283405024093/536870912 -1670703992859/2147483648 32917508049/16777216 -2796289967715/1073741824 3257447314983/1073741824 -636612845793/536870912 -757646687769/536870912 1413246437151/536870912 119629726773/536870912 255397190571/1073741824 -145153330191/2147483648 20449587549/536870912 400583412123/1073741824 -1671898275921/2147483648 -1594044050289/1073741824 25819633929/67108864 -779103166251/1073741824 -3324162743937/2147483648 -2084653868967/2147483648 -65425586487/1073741824 -360977933331/536870912 157866243165/67108864 -987030036315/2147483648 1967722029459/2147483648 2016631574931/2147483648 4591592804145/1073741824 1040426735397/2147483648 1242514993599/1073741824 1777683820149/2147483648 -758848794657/1073741824 -1737073067457/1073741824 -2492139805701/1073741824 3844167492069/2147483648 8799277506009/2147483648 1948235365173/2147483648 -849424963125/2147483648 19817810649/4194304 658348237701/1073741824 -1718989372239/1073741824 339770009163/536870912 7628643331113/2147483648 -6180902447349/2147483648
-299010572871/2147483648 842089512015/2147483648 106756859847/536870912 -1233784816977/2147483648 -1191277870371/1073741824 -94239315495/268435456 -1829242399743/2147483648 -171797831733/134217728 -272281401675/536870912 -131911589883/268435456 -1648415752809/2147483648 -606077776761/1073741824 465511373889/268435456 -136285339029/134217728 1826939081289/2147483648 840896421861/2147483648 5042746843443/2147483648 -1805955033627/2147483648 -2612148346995/2147483648 -1055437705671/1073741824 -74715094083/536870912 1537355272227/2147483648 165389439231/268435456 -2148304750533/2147483648 65352691671/2147483648 493935592635/536870912 75489087135/268435456 1447479935517/2147483648 554980471365/2147483648 -469912915329/1073741824 -1967598783387/1073741824 858888441483/2147483648 -2307948821229/2147483648 -9813110325/1073741824 6099760401591/2147483648 228794248089/536870912 -919235326977/1073741824 539735347887/1073741824 -216692017707/268435456 448166451351/268435456 -3086752466391/2147483648 282138654933/1073741824 -530700903981/536870912 1595446649229/2147483648 1088104024011/2147483648 -498848810769/1073741824 2023359816795/2147483648 179309058651/2147483648 3404694680757/2147483648 451724685261/2147483648 -1680707674347/2147483648 296773251009/536870912 -2494756210509/2147483648 5703602782707/2147483648 4079035693635/2147483648 648867474267/2147483648 702812054055/1073741824 -678912643743/536870912 1200200375595/2147483648 -3125481210285/2147483648 1013247084519/2147483648 41366450121/67108864 3184546406403/2147483648 6780204011091/2147483648 -166803755823/2147483648 -262003113717/536870912 45363970095/134217728 -1932345292053/2147483648 1772683668831/2147483648 -2464013500599/2147483648 696579744765/1073741824 2600321601483/2147483648 -6047466516537/2147483648 751613150217/2147483648 -3450546131193/2147483648 -233806173465/268435456 871810541193/1073741824 319479461763/536870912 2971769211879/1073741824 3190274394177/2147483648 3539216931465/1073741824 560797498425/1073741824 1144508737119/2147483648 -181856897847/1073741824 2787889707375/2147483648 -2020714041555/2147483648 -857744533803/2147483648 -294429409977/536870912 537253707375/268435456 1885103221581/1073741824 471697106871/2147483648 3480238639143/1073741824 224222069343/1073741824 -97371769797/1073741824 -146271133317/268435456 -3644244029253/2147483648 404239727151/268435456 7073340954297/2147483648 -583149861267/1073741824 1282361441985/2147483648 -3003021149583/2147483648 2935395128949/1073741824 200313703857/268435456 1672152718743/1073741824 -144651628731/268435456 4076112649143/2147483648 -3158219227353/2147483648 7423153563657/2147483648 33146017611/134217728 4023089365827/2147483648 -910542817209/536870912 -6778723357905/2147483648 3874686568983/2147483648 1948235365173/2147483648 872420410365/268435456 -7684500550311/2147483648 -2021650992063/2147483648 93333177141/1073741824 7827684560787/2147483648 156706280895/67108864 -475550922225/1073741824 7572558927543/2147483648
113168457633/1073741824 170726331255/1073741824 -1200499697985/2147483648 1941100771011/1073741824 2110336085631/2147483648 640170077409/536870912 490799604723/1073741824 168819415305/2147483648 -242107734117/2147483648 1112058745473/1073741824 787958141541/2147483648 4353954647739/2147483648 -2894903617329/1073741824 498489392571/536870912 53605993791/1073741824 -1481840760039/2147483648 -2108575197843/536870912 3879994934823/2147483648 483960342423/1073741824 1745149470105/2147483648 523544335545/1073741824 -1493650013727/1073741824 -184083762921/1073741824 664119678195/1073741824 -172640840355/1073741824 -2688785994993/1073741824 -1556099159673/2147483648 -298364852685/536870912 -2296227253695/2147483648 2540150003721/2147483648 1907061676575/2147483648 -798786770769/536870912 3310708638117/2147483648 763622527971/2147483648 -637148824107/536870912 -2589442111917/1073741824 24461728341/16777216 -4313635936431/2147483648 -467786585151/1073741824 -494715534627/536870912 1580988903249/2147483648 -949945550559/2147483648 2498426047467/2147483648 -1532067374415/2147483648 -1719488396475/1073741824 1239702763155/1073741824 -161080278039/1073741824 453884856033/536870912 -376429075461/268435456 -920712140499/2147483648 67240484745/134217728 -213848696253/268435456 411227364987/536870912 -6998643874851/2147483648 -5630853832701/2147483648 -4285408850949/2147483648 -329227313571/1073741824 13317543879/33554432 5498519793/8388608 5751872075535/2147483648 -1110558334425/1073741824 -1817653959141/2147483648 -2891479313685/2147483648 -4814021435115/1073741824 2149397627955/2147483648 -182887685847/1073741824 -1948193987733/1073741824 2303715160653/2147483648 64164200757/1073741824 1203577057437/2147483648 -542225579325/1073741824 -295798962525/2147483648 1378874904273/536870912 -2042834979891/2147483648 137517748263/67108864 1063898855703/1073741824 -831482432925/2147483648 271428386979/2147483648 -1618039716447/2147483648 -2084455324299/1073741824 -1835246745411/1073741824 -908065983753/2147483648 1640024316261/2147483648 2200714747707/2147483648 -1896413048571/1073741824 2407664528517/1073741824 1131176997363/1073741824 310535760117/1073741824 -4553073641961/2147483648 -6331477681701/2147483648 -1542600892131/1073741824 -5995697056977/2147483648 -2608081728423/2147483648 1312320588981/2147483648 -319586903631/2147483648 2589818077575/1073741824 -2992347244683/2147483648 -6216472720701/1073741824 -29657556573/33554432 -1808016163233/2147483648 2576956141203/2147483648 -7815574796067/2147483648 -4852478237661/2147483648 641011693263/2147483648 -608280423201/2147483648 4904798544159/2147483648 1831302468243/1073741824 -10158623726637/2147483648 3795794260593/2147483648 -5874708410571/2147483648 5811958468827/2147483648 6519794788905/2147483648 -2831143817301/1073741824 -849424963125/2147483648 -7684500550311/2147483648 11682447257127/2147483648 8290351252011/2147483648 -248132305599/1073741824 -870697720257/134217728 -5249794352901/1073741824 551090144361/134217728 -2323498187313/268435456
829360336281/2147483648 3432813212637/2147483648 -248542304139/2147483648 2833700236443/2147483648 -2278232221119/2147483648 -3373971832059/2147483648 801421153917/1073741824 1041163805781/536870912 -3816966325083/2147483648 3737187273687/2147483648 1828353644277/2147483648 3172477656873/2147483648 -1309846926549/2147483648 310189874577/268435456 -77650796475/1073741824 2964985175271/2147483648 -1296803383647/536870912 2486682112443/2147483648 -2587550792751/2147483648 295988538573/536870912 2596389544221/2147483648 -2940421794513/2147483648 1874533696371/2147483648 -204540102393/134217728 -1480771299129/2147483648 -8729929279809/2147483648 -5579450462529/2147483648 1318524606375/1073741824 -6263540291097/2147483648 455910406887/536870912 -7682533807545/2147483648 4272674494767/2147483648 -4882513567881/2147483648 1247517866643/536870912 7082166207723/2147483648 -2912286885693/1073741824 1354704826521/2147483648 -1644799319097/536870912 -23710535403/1073741824 -2665332287103/2147483648 940338945429/1073741824 -2692524790743/536870912 4706503692189/2147483648 1254115456899/536870912 -5104567127847/2147483648 927131010177/268435456 672228428655/2147483648 1499139662049/536870912 -1126852995573/1073741824 -142714944945/268435456 2057109727455/2147483648 -2924983262961/2147483648 469128213537/536870912 -1198344673197/1073741824 -7717858873119/2147483648 -10475244004923/2147483648 -102277456203/268435456 -2676729539997/536870912 7731167004801/2147483648 1476831340953/536870912 -2635291197045/2147483648 -892509820497/1073741824 -613052274969/2147483648 -10847288417433/2147483648 -121573577139/1073741824 2210207591283/2147483648 -844791385185/536870912 -895933350387/1073741824 -1167856609587/1073741824 323405864307/1073741824 -4323386010639/1073741824 2836397954649/1073741824 -2389911761451/2147483648 825677584725/268435456 -160317316551/1073741824 -15989199645/16777216 8229278235627/2147483648 1627128952731/2147483648 615488994219/134217728 37696135215/134217728 9738371213631/1073741824 125302645257/2147483648 7134350564835/1073741824 -419653691487/268435456 2882553996693/1073741824 622346793795/536870912 -1203460578531/2147483648 2045423020521/2147483648 -1878717061047/1073741824 -4310846785743/1073741824 -5654743369227/2147483648 -382796522637/2147483648 290102020005/2147483648 -738510469791/2147483648 -1024823925891/1073741824 984268712601/1073741824 -1780024542267/1073741824 -19951119813243/2147483648 -160577564679/67108864 700479641805/2147483648 -3980082132213/2147483648 1347777745473/2147483648 -1175300276493/268435456 388104683433/536870912 1944323431725/536870912 9798458118747/1073741824 7906867218507/2147483648 -1797075195/67108864 4026663052053/1073741824 -11266292288751/2147483648 353907784929/268435456 -362114096787/268435456 1778020231353/2147483648 19817810649/4194304 -2021650992063/2147483648 8290351252011/2147483648 14204427501267/1073741824 242979196785/134217728 -546755219229/67108864 -505334948025/134217728 6300730727211/536870912 -13878672595515/1073741824
-243665571333/268435456 280658275383/268435456 898347374241/2147483648 -13239453777/536870912 -670951116585/1073741824 -2775667893117/2147483648 3015971293989/2147483648 1307036937387/1073741824 -303990035961/536870912 1183893539049/2147483648 19717173849/67108864 1837299074301/2147483648 3078211131033/2147483648 -596942974131/536870912 -133918773237/2147483648 -918928379325/1073741824 1438611028077/2147483648 -3878223297681/2147483648 -1913233796991/2147483648 726027662331/536870912 -553335428181/1073741824 -721003871007/2147483648 1385899319529/2147483648 -760310095929/536870912 2074083796389/2147483648 -2871826840923/2147483648 -1516316260875/2147483648 -395993325723/536870912 3235601853597/2147483648 -503528523417/2147483648 -534148927371/2147483648 1095119598009/2147483648 -3289784139135/1073741824 2425500296523/2147483648 7646485713/2147483648 894589637895/2147483648 -624360197805/2147483648 105289446093/2147483648 -1393327028601/2147483648 -2306371442427/2147483648 3329943403629/2147483648 -3093060015705/1073741824 -681608492793/2147483648 -1195412768379/2147483648 -926777231295/2147483648 1787637528045/2147483648 485961125829/2147483648 2751015701067/2147483648 -4345983736293/2147483648 -1043377806867/2147483648 588763927785/2147483648 -1294631190249/2147483648 -796918744071/1073741824 1840697616657/2147483648 -824496853755/1073741824 1113794248017/2147483648 -1575676992813/2147483648 -2638352371245/2147483648 -117436167219/536870912 -984535879587/2147483648 964143466155/1073741824 -1623246496623/2147483648 -4760874381/33554432 -683467185933/268435456 -771971922207/536870912 -68925341673/1073741824 134367783699/2147483648 512141786895/268435456 -16478973999/33554432 -979194389751/1073741824 882619914939/2147483648 -1162501430421/2147483648 2009983847871/2147483648 4758898330515/2147483648 2094311154825/1073741824 -884716471713/2147483648 1190707498995/2147483648 2156861474517/2147483648 199484328807/1073741824 510544731015/2147483648 7080551835921/2147483648 5819233731027/2147483648 10361444419185/2147483648 -2090456644611/2147483648 383339488053/268435456 -931575455697/536870912 -2570998923795/2147483648 3401958556725/2147483648 -4985218223103/2147483648 -2982680043189/2147483648 777715627851/2147483648 -801406714107/536870912 -4047634199955/2147483648 5793307215897/2147483648 -4256967950517/2147483648 -710399903361/2147483648 -801459923079/536870912 -864385863081/536870912 -1581170872713/2147483648 -2678596656519/2147483648 -11551126365/33554432 -1694111046765/2147483648 1042793270649/2147483648 -378428252595/536870912 3996119750391/2147483648 -108070358535/2147483648 919557439893/2147483648 831541258743/2147483648 527738069943/1073741824 -239050645167/268435456 -571648210125/1073741824 -1742663969247/2147483648 349165609659/536870912 658348237701/1073741824 93333177141/1073741824 -248132305599/1073741824 242979196785/134217728 4498732984629/2147483648 -7150173987351/2147483648 -900282842547/2147483648 5400641080395/2147483648 -2172142965657/1073741824
181665111153/536870912 -7653111428193/2147483648 -1361084988975/2147483648 -2998120169151/1073741824 -658123243755/2147483648 -4555957609299/2147483648 -5352680709849/2147483648 -1907723737167/2147483648 1705271035827/2147483648 -1368248786841/536870912 -455243993985/536870912 -2918657232675/536870912 8046302493183/2147483648 1138058974281/1073741824 -850399690683/1073741824 1293301071393/536870912 11728176476391/2147483648 420360334437/1073741824 843755720067/1073741824 -11326623786831/2147483648 955651924833/1073741824 2098922154087/1073741824 -1925107131711/2147483648 220738601865/134217728 -210022357575/536870912 3793990856961/536870912 3792335067429/2147483648 103651195857/134217728 -4084269026787/1073741824 -4366291401957/2147483648 -204683028729/2147483648 8632288655379/2147483648 1705922962245/2147483648 -2394323364615/2147483648 147892422207/1073741824 4471612322721/1073741824 -647144314413/268435456 6308008608039/2147483648 1619388829497/2147483648 12530442896883/2147483648 -5871201158745/2147483648 2740212558417/536870912 -493173161613/2147483648 3287549869533/2147483648 10296153275157/2147483648 -6474975885693/2147483648 198585609327/134217728 -5207032669779/2147483648 22646963919891/2147483648 29193542523/268435456 -2289326313513/1073741824 1054152989151/536870912 -1141711196289/1073741824 2183452086375/1073741824 12659578065855/2147483648 1519106601807/536870912 1679903906091/2147483648 1350780988005/2147483648 603218271549/2147483648 -6705622910499/2147483648 -529300151529/1073741824 1231528993599/536870912 1057772566005/268435456 23337768287139/2147483648 -6578354560689/2147483648 3504828895431/1073741824 3713007829611/2147483648 -15259812029457/2147483648 -9938654477205/2147483648 13624672302663/2147483648 -7225983640269/1073741824 -1058002029795/536870912 -9934943811111/2147483648 -1456832402913/536870912 -24176602048725/2147483648 1013367271551/2147483648 -824443483911/536870912 -3380795287101/1073741824 7266274204773/2147483648 1585936786203/2147483648 709806601773/2147483648 -10160072423475/2147483648 -10100638677063/1073741824 6660456833271/2147483648 -3002560429539/1073741824 7137192109605/2147483648 1247602389441/1073741824 -7092341955693/1073741824 8920688193609/1073741824 2620217963061/536870912 1637909692503/536870912 19678951983567/2147483648 10684946518395/1073741824 -10081734902295/1073741824 11425618830147/1073741824 -2628859802361/536870912 12092946629961/2147483648 25344205912617/2147483648 3455733016077/536870912 13905193693263/2147483648 -10353881543787/2147483648 18582965341599/2147483648 -646023211983/1073741824 -3750817180377/536870912 4104640563915/1073741824 -28926900744903/2147483648 2074872735855/1073741824 6524294420967/536870912 -7306124776077/1073741824 1210494792225/1073741824 -2744199794439/2147483648 -9702278364825/2147483648 4882699419009/1073741824 -1718989372239/1073741824 7827684560787/2147483648 -870697720257/134217728 -546755219229/67108864 -7150173987351/2147483648 46378439727417/2147483648 12137555125785/1073741824 -15856976274135/1073741824 51468404845527/2147483648
810973323969/2147483648 -3666316148847/2147483648 532233889167/536870912 -1355873097717/536870912 -3404474119527/2147483648 -304013953365/134217728 330130211697/1073741824 3995950053315/1073741824 913855112889/2147483648 -2710586490543/2147483648 968006428197/1073741824 -2261115327843/536870912 605352224481/268435456 2686861760931/2147483648 -3255936172353/2147483648 4304153914461/2147483648 8509089108561/2147483648 -1453999367019/1073741824 10603895211/268435456 -5240484493797/2147483648 126846168315/536870912 2925222047397/2147483648 -215264325885/2147483648 254361621399/2147483648 174568067601/536870912 3981560872029/1073741824 1391549836785/2147483648 2433839067303/1073741824 -576307639191/536870912 -1348784222709/1073741824 125246095443/134217728 10178425363281/2147483648 -2770953223305/1073741824 -320928817533/2147483648 -374540881767/536870912 8322072900717/2147483648 -2334046536459/1073741824 7582061795007/2147483648 2854279495935/2147483648 2284170119469/2147483648 275507266269/536870912 2022384594975/2147483648 -956664598143/2147483648 2821465087647/1073741824 1194992602071/536870912 -2525976004317/2147483648 -1735296923901/2147483648 -4483555285785/2147483648 6423203817789/2147483648 1756990205049/2147483648 -1069393165563/1073741824 366491716593/536870912 421488227391/2147483648 1162858739859/536870912 8021439315639/2147483648 5164319281413/2147483648 108290086263/134217728 -87667577307/268435456 -1406492079051/2147483648 -5480769180855/2147483648 578118600585/2147483648 2976559462659/2147483648 4291691117115/2147483648 5430129686997/1073741824 -5838654684441/2147483648 1284354621/1048576 793956978165/536870912 -10241265686985/2147483648 -653357215035/134217728 10037397341163/2147483648 -10869462030267/2147483648 -550520614179/268435456 -3648282528615/2147483648 2937461170029/1073741824 -13995986022429/2147483648 -97294076031/1073741824 -61346106567/1073741824 -1150791468537/536870912 683620481511/2147483648 565877969007/268435456 4958917264371/2147483648 -4240644933921/2147483648 -1380197467137/536870912 -1085704517481/1073741824 10962918183/16777216 -2068350892737/2147483648 -401134630359/2147483648 -558312999003/536870912 7795557161391/2147483648 7250793176841/2147483648 5150716686267/2147483648 4298618254641/1073741824 16256036660673/2147483648 -3575151663315/536870912 15081472610955/2147483648 -8492327397735/2147483648 3212726354901/1073741824 4236044093511/536870912 9912003949125/2147483648 7148032545237/2147483648 -8017185954543/2147483648 521734143033/67108864 -5987112885/536870912 -13445299479495/2147483648 2414927615265/536870912 -5061947228655/536870912 3373083912117/2147483648 1984002445479/268435456 -2685408974439/536870912 -650567663025/536870912 -2523087573735/2147483648 -10064158007241/2147483648 9471256595271/2147483648 339770009163/536870912 156706280895/67108864 -5249794352901/1073741824 -505334948025/134217728 -900282842547/2147483648 12137555125785/1073741824 22692593535633/2147483648 -10467728840775/1073741824 33259826446527/2147483648
210127819509/1073741824 8426461950045/2147483648 -1106469846861/2147483648 5249310248583/2147483648 -1852405571475/2147483648 106557866835/268435456 477987986379/2147483648 -1155909425871/2147483648 -803031710817/536870912 2411369223081/1073741824 -808794573711/1073741824 9976508487291/2147483648 -3915336280503/2147483648 -4719708767553/2147483648 1632981308607/1073741824 -1501358229699/1073741824 -7214036342829/2147483648 828941723625/1073741824 -4468874948379/2147483648 6627356245809/2147483648 -609769407069/2147483648 -432762984297/268435456 2379918269883/2147483648 -573263312325/268435456 -307712313117/1073741824 -1560759027669/268435456 -2597598534801/1073741824 83494098843/134217728 658110101073/2147483648 1167934013331/1073741824 -8937833821461/2147483648 -5000208757149/2147483648 -3293691716409/2147483648 3312236829753/2147483648 6667590087417/2147483648 -10738179923763/2147483648 608646825063/268435456 -8555706780015/2147483648 -433520983329/1073741824 -653038027761/268435456 -91393029993/2147483648 -90807234099/16777216 3214546508445/2147483648 -391741325607/2147483648 -8006004457617/2147483648 7571673882675/2147483648 508476445821/1073741824 2634802850091/536870912 -9704754542397/2147483648 -554064945027/2147483648 560149685661/536870912 -2352688903683/2147483648 -1270557612789/2147483648 -320153544615/536870912 -5864195397141/1073741824 -555796824999/134217728 -161163456591/268435456 -570972834393/134217728 3158247911925/1073741824 1412768711037/536870912 91080278817/2147483648 -913380905715/536870912 -2931562719387/2147483648 -7654396615569/1073741824 2823544407081/1073741824 -705628632579/536870912 -5781308384013/2147483648 1937415136689/536870912 4014426189585/1073741824 -1324474291983/268435456 6461305576413/2147483648 9926788219875/2147483648 -2328199466079/2147483648 602446547493/268435456 12464575632879/2147483648 -1543937143299/2147483648 3952728056433/1073741824 796321239543/268435456 8001599293191/2147483648 -1136651663193/2147483648 14233146418353/2147483648 7149851271177/2147483648 18784709626377/2147483648 -2040473875641/1073741824 7501272195627/2147483648 -2194801932069/2147483648 -1776140562645/2147483648 5916890691261/2147483648 -5207295926151/1073741824 -5805510392919/1073741824 -1844070119085/536870912 -5629577861427/2147483648 -14806099095255/2147483648 13195497699333/2147483648 -16377556125093/2147483648 2988547059723/1073741824 -7450692902685/2147483648 -3087880633503/268435456 -6732931088817/1073741824 -3347219489127/1073741824 717166275435/536870912 -4256873857845/1073741824 -966318542589/536870912 954642549213/134217728 -948458421297/536870912 17759473545531/1073741824 -658743950367/2147483648 -1107203066913/268435456 14087861816811/2147483648 -1626983091723/1073741824 97772104581/536870912 634873122327/536870912 -4005552198969/2147483648 7628643331113/2147483648 -475550922225/1073741824 551090144361/134217728 6300730727211/536870912 5400641080395/2147483648 -15856976274135/1073741824 -10467728840775/1073741824 9252033805815/536870912 -1406312823639/67108864
-1465717325571/1073741824 -9750483508413/2147483648 546397777629/1073741824 -9048385813737/2147483648 -347577600861/536870912 -1880773641603/536870912 -1464351967425/2147483648 1491976375749/1073741824 1379766659169/1073741824 -4036687715709/1073741824 -411578058909/2147483648 -13914132874995/2147483648 12428794200729/2147483648 146755331199/268435456 -1481095283385/1073741824 3701004600441/2147483648 8670070904889/1073741824 -1394409360729/536870912 1067186949483/2147483648 -11305793084553/2147483648 641536489245/2147483648 2487213714687/1073741824 -1454631557901/2147483648 264346575933/268435456 666175950525/536870912 285133443879/33554432 2227558308507/1073741824 -460015355553/536870912 -3035517439815/2147483648 -6098191782549/2147483648 5108986319061/2147483648 11516859389625/2147483648 -5201164703583/2147483648 -448318071735/2147483648 -646278924393/268435456 1899878334345/268435456 -4101500379045/1073741824 2724186173775/536870912 205743571971/1073741824 1382094254925/268435456 -2036997598455/2147483648 9615886406307/2147483648 -1875409494957/1073741824 488283069309/2147483648 12160627576503/2147483648 -8149251158049/2147483648 294549724023/536870912 -8229084281145/2147483648 20466552500841/2147483648 56854055529/1073741824 -718444543293/268435456 261797034837/134217728 -368348015259/268435456 111429827979/33554432 1108904177733/134217728 7133893813311/1073741824 19955840517/33554432 1961177114601/1073741824 -4648543629495/2147483648 -1445748111249/268435456 1934098105251/2147483648 4599150484731/2147483648 9762169951881/2147483648 25180261391703/2147483648 -13134952404069/2147483648 6643013099055/2147483648 6298983514149/2147483648 -14027094146409/2147483648 -14155066592769/2147483648 15324293402733/2147483648 -14581483594653/2147483648 -3032670009873/536870912 -4552255473279/2147483648 -1042369116861/1073741824 -24374786118705/2147483648 558362371221/1073741824 -6404607524517/2147483648 -2313089922477/536870912 1343985272463/1073741824 3322805698515/2147483648 -64218305001/268435456 -4618399026243/2147483648 -8514771350967/1073741824 6072705400695/2147483648 -358546871817/134217728 1293399016629/2147483648 -381358372173/2147483648 -12610376579799/2147483648 13825621667175/2147483648 3738248112507/536870912 1443199310049/268435456 4587977650269/536870912 11224969947939/1073741824 -9021724292109/1073741824 23917143238101/2147483648 -13123881108429/2147483648 10973935412847/2147483648 35785344111009/2147483648 17480837885091/2147483648 12450778868721/2147483648 -11513447691963/2147483648 19894345230783/2147483648 2991223689357/2147483648 -1477477156221/134217728 13080328275675/2147483648 -24017053840863/1073741824 3647032729815/2147483648 29752504690443/2147483648 -9910800421635/1073741824 1330014421845/1073741824 -1312473304575/536870912 -6606355465005/1073741824 6317831776749/1073741824 -6180902447349/2147483648 7572558927543/2147483648 -2323498187313/268435456 -13878672595515/1073741824 -2172142965657/1073741824 51468404845527/2147483648 33259826446527/2147483648 -1406312823639/67108864 69443474399031/2147483648


==> anc/solution-Q_2.blockA <==
2933104227519/2147483648 1545660407991/2147483648 963115747629/2147483648 1612948893021/2147483648 45723448125/1073741824 -337082004309/2147483648 194119479537/1073741824 -321001806813/536870912 407755903773/1073741824 -33585625071/536870912 1725477803403/2147483648 43148589471/536870912 387191784339/1073741824 141665943963/2147483648 -401072888229/2147483648 1453161142473/2147483648 -116674938165/268435456 1868119963359/2147483648 -374162936931/2147483648 -659747912445/1073741824 -7168630719/67108864 219902306115/536870912 -2062146164817/1073741824 1123761614271/2147483648 390428151657/2147483648 402675477777/536870912 -5761449279/1073741824 1942583858679/1073741824 -99197703519/1073741824 -2187005276463/2147483648 -3588893320545/2147483648 352643201343/536870912 352479342063/536870912 140113116933/268435456
1545660407991/2147483648 939048784509/1073741824 478730511027/2147483648 719215822425/2147483648 178715199813/536870912 -48736163955/1073741824 159324250119/2147483648 123139310043/536870912 223946080569/1073741824 136183274217/2147483648 504578071893/1073741824 10108843101/134217728 335788609239/2147483648 975285505659/2147483648 -462734628111/2147483648 578044984347/2147483648 -154043093997/536870912 638729922663/1073741824 -181899422985/1073741824 -182066624529/536870912 39357368421/1073741824 51205114575/268435456 -2378859463515/2147483648 512806159761/2147483648 -251666006097/1073741824 819609076821/2147483648 -312028700151/2147483648 2577282244227/2147483648 -743155466379/2147483648 -1061915957889/1073741824 -1692938617557/2147483648 636994847691/2147483648 393184944189/2147483648 452027998293/2147483648
963115747629/2147483648 478730511027/2147483648 2545618641165/2147483648 734893869399/2147483648 177461310399/1073741824 912013167345/1073741824 121682319525/2147483648 -853192850481/2147483648 -321083238453/2147483648 190723429575/268435456 564474542859/1073741824 -445083793881/2147483648 -575865408429/1073741824 -466328194185/1073741824 -1726640575521/2147483648 543021799929/2147483648 2973614951955/2147483648 -9153131691/268435456 234118959771/536870912 -642384641577/1073741824 -488302374009/2147483648 -5143494999/67108864 167170786869/2147483648 1400392871211/2147483648 -1309008593979/2147483648 -230358405231/1073741824 -411695804925/1073741824 -48624752463/134217728 -1967659450527/2147483648 624870725019/536870912 -2440490189361/2147483648 1494304093815/2147483648 -1711739040105/2147483648 -217162627419/1073741824
1612948893021/2147483648 719215822425/2147483648 734893869399/2147483648 31601973435/67108864 18785626539/1073741824 -7663875309/1073741824 195024533169/2147483648 -525781188339/1073741824 611162909199/2147483648 -12848777679/536870912 1116618201225/2147483648 1717979211/268435456 360683027043/2147483648 -12196450899/268435456 -399077306289/2147483648 5957641275/16777216 -329880462033/2147483648 896905663917/2147483648 -36185203353/268435456 -857512247781/2147483648 -279033263871/2147483648 471778388559/2147483648 -2345366193705/2147483648 542787427209/1073741824 203659867329/2147483648 4935855387/16777216 -128025691413/2147483648 252122829453/268435456 -137252955675/2147483648 -852912216297/2147483648 -1074119438433/1073741824 467656738167/1073741824 92320702377/268435456 144968542323/536870912
45723448125/1073741824 178715199813/536870912 177461310399/1073741824 18785626539/1073741824 2469211129677/2147483648 572042901705/2147483648 -196465607781/2147483648 291838235757/2147483648 -26595726405/536870912 190623569733/1073741824 -53664502905/1073741824 96934199301/1073741824 395493287265/2147483648 504213499113/2147483648 -1861093053/33554432 435814898541/1073741824 576513377865/2147483648 81461970555/1073741824 401537981991/2147483648 -37083697959/2147483648 -209448846165/1073741824 -26107945989/536870912 90634457391/268435456 73967493237/2147483648 -113680295871/134217728 170264110407/536870912 -676454521977/2147483648 -280779673197/1073741824 -117007288125/268435456 52569996489/536870912 -523504162665/2147483648 51408786309/2147483648 -389026663665/1073741824 -9106004907/2147483648
-337082004309/2147483648 -48736163955/1073741824 912013167345/1073741824 -7663875309/1073741824 572042901705/2147483648 2435572575429/2147483648 -39698399337/2147483648 451826961627/2147483648 -69725571465/268435456 1347012607521/2147483648 20133856113/134217728 244243473897/1073741824 -1212127653153/2147483648 -574768246083/1073741824 -52708150569/134217728 197514299697/2147483648 4019619813849/2147483648 -244712100711/1073741824 328869330135/536870912 -216614925795/536870912 -457084149309/1073741824 278444228685/2147483648 86425098315/268435456 333640884393/1073741824 -376713827409/536870912 -38306660253/536870912 -130667572575/1073741824 -2563902918453/2147483648 1420006241013/2147483648 2637732837147/1073741824 -1442401549503/1073741824 51146608347/134217728 -1872206173323/2147483648 325133808213/2147483648
194119479537/1073741824 159324250119/2147483648 121682319525/2147483648 195024533169/2147483648 -196465607781/2147483648 -39698399337/2147483648 999188457831/2147483648 34512511113/1073741824 207841950909/2147483648 -294305737599/2147483648 7919839089/67108864 99988199739/536870912 -987180480723/2147483648 4312440669/268435456 -44118233229/2147483648 598088242503/2147483648 1041081484437/2147483648 27080908395/134217728 90197176515/536870912 93905640351/2147483648 -179749932915/2147483648 -2383810755/1073741824 -522750467397/1073741824 362101569201/2147483648 143679017661/1073741824 154636097739/2147483648 -1154551142889/2147483648 313516817457/1073741824 -53767920333/67108864 1557782921547/2147483648 -1223826588651/2147483648 916702410315/2147483648 -409803876825/2147483648 -2243542905/268435456
-321001806813/536870912 123139310043/536870912 -853192850481/2147483648 -525781188339/1073741824 291838235757/2147483648 451826961627/2147483648 34512511113/1073741824 394981256475/268435456 -394462052211/2147483648 8598405489/1073741824 -77494900011/268435456 565598161527/1073741824 -8199545763/33554432 356772393681/1073741824 563848868271/1073741824 -17665786659/67108864 1095175202835/2147483648 93695755617/2147483648 75764419983/1073741824 39149932275/134217728 116766152763/2147483648 151619613765/2147483648 867975797973/2147483648 -634619800653/1073741824 -51598460901/268435456 187838194389/1073741824 -252401195799/2147483648 -544380743493/2147483648 671796649611/536870912 1621710874053/2147483648 169199753721/2147483648 -417845522163/2147483648 -158159601171/268435456 149225445/4194304
407755903773/1073741824 223946080569/1073741824 -321083238453/2147483648 611162909199/2147483648 -26595726405/536870912 -69725571465/268435456 207841950909/2147483648 -394462052211/2147483648 1256862813861/2147483648 -811032614499/2147483648 772919118957/2147483648 139223786727/1073741824 378836673753/1073741824 652640276235/2147483648 -162061023/536870912 887431000179/2147483648 -152523399825/268435456 82694518665/268435456 -1153698776043/2147483648 -264992384247/2147483648 -299793217119/2147483648 406997068353/2147483648 -2331015211017/2147483648 78615404193/134217728 96029095809/268435456 423727982181/2147483648 -268190324325/1073741824 2811451223793/2147483648 367266710715/2147483648 -429263544357/536870912 -437224473087/1073741824 281995691853/1073741824 951089367315/2147483648 201537586779/1073741824
-33585625071/536870912 136183274217/2147483648 190723429575/268435456 -12848777679/536870912 190623569733/1073741824 1347012607521/2147483648 -294305737599/2147483648 8598405489/1073741824 -811032614499/2147483648 178972323645/268435456 159300068073/2147483648 -564828374571/2147483648 -1072289335191/2147483648 -490349692575/2147483648 -979220899251/2147483648 -193007421489/2147483648 1972654011171/2147483648 -674188602765/2147483648 879143539485/2147483648 -476003885823/2147483648 -75048335679/2147483648 -583950951129/2147483648 1104856993263/1073741824 55226224665/2147483648 -318256706205/536870912 -483425095881/2147483648 -123808730241/1073741824 -541032595539/536870912 -976649906589/2147483648 1847347446183/2147483648 -22087025463/1073741824 251068031475/1073741824 -1836790584681/2147483648 -445061559579/1073741824
1725477803403/2147483648 504578071893/1073741824 564474542859/1073741824 1116618201225/2147483648 -53664502905/1073741824 20133856113/134217728 7919839089/67108864 -77494900011/268435456 772919118957/2147483648 159300068073/2147483648 1656315497247/2147483648 86744237481/2147483648 -10896296163/536870912 -136526901585/2147483648 -6213398385/33554432 507176928135/2147483648 191624939559/2147483648 260744305749/536870912 -546463917303/2147483648 -1069957450461/2147483648 -290904127641/2147483648 366091541643/2147483648 -2244222270567/2147483648 1575892548267/2147483648 60121688799/536870912 381559059033/2147483648 -358875055563/1073741824 620308198911/536870912 179936211975/1073741824 -497589034749/2147483648 -2456930512947/2147483648 380579946183/536870912 -31492899543/1073741824 49425190479/536870912
43148589471/536870912 10108843101/134217728 -445083793881/2147483648 1717979211/268435456 96934199301/1073741824 244243473897/1073741824 99988199739/536870912 565598161527/1073741824 139223786727/1073741824 -564828374571/2147483648 86744237481/2147483648 1628558214423/2147483648 294316316997/2147483648 -302945175009/2147483648 1112770526085/2147483648 73464727269/268435456 298279584135/536870912 114193218009/268435456 312232858029/2147483648 -91998927813/1073741824 -344055232707/1073741824 1257787848783/2147483648 -2471304038325/2147483648 -48685998789/536870912 103120548603/1073741824 345979175679/536870912 39679303233/268435456 723595370913/2147483648 3901282116927/2147483648 1318690328295/1073741824 -415105100733/268435456 183250296525/2147483648 292736273637/1073741824 1806365237061/2147483648
387191784339/1073741824 335788609239/2147483648 -575865408429/1073741824 360683027043/2147483648 395493287265/2147483648 -1212127653153/2147483648 -987180480723/2147483648 -8199545763/33554432 378836673753/1073741824 -1072289335191/2147483648 -10896296163/536870912 294316316997/2147483648 921201335673/536870912 197959316343/1073741824 112946295951/1073741824 220298928987/1073741824 -3175788250587/2147483648 284297629011/536870912 -614432082735/1073741824 -413811718959/2147483648 219405976971/2147483648 753790182771/1073741824 -1832656338147/1073741824 -84304429539/2147483648 450601665207/2147483648 96874896327/268435456 2164769884287/2147483648 3584288392701/2147483648 1012498057113/1073741824 -2716610145963/1073741824 -659066372313/2147483648 -1875964002741/2147483648 112128433035/67108864 2170773213933/2147483648
141665943963/2147483648 975285505659/2147483648 -466328194185/1073741824 -12196450899/268435456 504213499113/2147483648 -574768246083/1073741824 4312440669/268435456 356772393681/1073741824 652640276235/2147483648 -490349692575/2147483648 -136526901585/2147483648 -302945175009/2147483648 197959316343/1073741824 2098646764305/2147483648 -21863580939/2147483648 478320575229/1073741824 -2283224419833/2147483648 25175990487/536870912 -1071561253497/2147483648 570922164447/2147483648 351983897055/2147483648 -597749548119/2147483648 262043672217/2147483648 -74450167917/1073741824 60744219411/2147483648 35637580137/134217728 -401774947641/1073741824 1956192194013/2147483648 -1017177885543/1073741824 -3691338734043/2147483648 2237625184995/2147483648 -20699138247/2147483648 85283129031/2147483648 -899778869427/2147483648
-401072888229/2147483648 -462734628111/2147483648 -1726640575521/2147483648 -399077306289/2147483648 -1861093053/33554432 -52708150569/134217728 -44118233229/2147483648 563848868271/1073741824 -162061023/536870912 -979220899251/2147483648 -6213398385/33554432 1112770526085/2147483648 112946295951/1073741824 -21863580939/2147483648 3245350848033/2147483648 -451186438791/2147483648 -357028453047/536870912 166023820725/1073741824 -430250692275/2147483648 222771217983/536870912 -72153849021/2147483648 216831981867/2147483648 364878634779/1073741824 -369421319901/536870912 553572633423/1073741824 1703085926547/2147483648 480888431769/2147483648 -104120546427/2147483648 715488942993/268435456 798691170339/2147483648 375189132519/2147483648 -2407608429/134217728 21609146805/268435456 377720733165/2147483648
1453161142473/2147483648 578044984347/2147483648 543021799929/2147483648 5957641275/16777216 435814898541/1073741824 197514299697/2147483648 598088242503/2147483648 -17665786659/67108864 887431000179/2147483648 -193007421489/2147483648 507176928135/2147483648 73464727269/268435456 220298928987/1073741824 478320575229/1073741824 -451186438791/2147483648 3712704734709/2147483648 513408716541/2147483648 605145243963/2147483648 -8804584965/2147483648 -422140417635/2147483648 -950675158857/2147483648 304683961395/2147483648 -417717729909/536870912 794285774811/2147483648 -36631234107/268435456 572335256727/536870912 -1180493586441/2147483648 2458203762681/2147483648 -677695314537/1073741824 8193901479/536870912 -1240469491641/1073741824 1470896458893/2147483648 -104105875503/2147483648 376271167311/2147483648
-116674938165/268435456 -154043093997/536870912 2973614951955/2147483648 -329880462033/2147483648 576513377865/2147483648 4019619813849/2147483648 1041081484437/2147483648 1095175202835/2147483648 -152523399825/268435456 1972654011171/2147483648 191624939559/2147483648 298279584135/536870912 -3175788250587/2147483648 -2283224419833/2147483648 -357028453047/536870912 513408716541/2147483648 8431926415011/2147483648 -351252817353/1073741824 3005167065837/2147483648 -944613513357/2147483648 -1447564873047/2147483648 153785781831/1073741824 496153556049/1073741824 919115509431/2147483648 -1145502901551/1073741824 -373601459349/1073741824 -1607793998331/2147483648 -2260480502931/1073741824 -375766735131/2147483648 10992028119939/2147483648 -1321224252603/536870912 1745368001025/2147483648 -1929992525055/1073741824 337579034937/2147483648
1868119963359/2147483648 638729922663/1073741824 -9153131691/268435456 896905663917/2147483648 81461970555/1073741824 -244712100711/1073741824 27080908395/134217728 93695755617/2147483648 82694518665/268435456 -674188602765/2147483648 260744305749/536870912 114193218009/268435456 284297629011/536870912 25175990487/536870912 166023820725/1073741824 605145243963/2147483648 -351252817353/1073741824 2043412276683/2147483648 -171118521477/1073741824 -380039231883/1073741824 -32168904255/1073741824 1321586328357/2147483648 -1112518752015/536870912 6218698845/33554432 523192330179/2147483648 159164307447/268435456 142224925875/1073741824 457163274093/268435456 626878047729/1073741824 -100072422663/134217728 -1703533463829/1073741824 200504159577/1073741824 431515554225/536870912 1775509618203/2147483648
-374162936931/2147483648 -181899422985/1073741824 234118959771/536870912 -36185203353/268435456 401537981991/2147483648 328869330135/536870912 90197176515/536870912 75764419983/1073741824 -1153698776043/2147483648 879143539485/2147483648 -546463917303/2147483648 312232858029/2147483648 -614432082735/1073741824 -1071561253497/2147483648 -430250692275/2147483648 -8804584965/2147483648 3005167065837/2147483648 -171118521477/1073741824 1911765993285/2147483648 -83153932629/1073741824 -349918363803/2147483648 67855158489/1073741824 753447595125/2147483648 -22295542929/67108864 -17935034307/33554432 10305986367/536870912 28349900607/268435456 -1499842291203/1073741824 -635857363461/2147483648 4356544961907/2147483648 -1784805054321/2147483648 58995792387/2147483648 -464249462973/1073741824 468711093963/2147483648
-659747912445/1073741824 -182066624529/536870912 -642384641577/1073741824 -857512247781/2147483648 -37083697959/2147483648 -216614925795/536870912 93905640351/2147483648 39149932275/134217728 -264992384247/2147483648 -476003885823/2147483648 -1069957450461/2147483648 -91998927813/1073741824 -413811718959/2147483648 570922164447/2147483648 222771217983/536870912 -422140417635/2147483648 -944613513357/2147483648 -380039231883/1073741824 -83153932629/1073741824 1287307162041/2147483648 414425732241/2147483648 -880543310325/2147483648 2593038996249/2147483648 -272094209871/536870912 98702988183/536870912 -76454522253/536870912 -15373063815/67108864 -304159461075/536870912 -185703426663/536870912 -368972942541/2147483648 793164258267/536870912 -579432556539/2147483648 -39640605825/134217728 -283239202941/536870912
-7168630719/67108864 39357368421/1073741824 -488302374009/2147483648 -279033263871/2147483648 -209448846165/1073741824 -457084149309/1073741824 -179749932915/2147483648 116766152763/2147483648 -299793217119/2147483648 -75048335679/2147483648 -290904127641/2147483648 -344055232707/1073741824 219405976971/2147483648 351983897055/2147483648 -72153849021/2147483648 -950675158857/2147483648 -1447564873047/2147483648 -32168904255/1073741824 -349918363803/2147483648 414425732241/2147483648 436964262267/1073741824 -15296391753/67108864 210226126737/536870912 -630638947725/2147483648 319433255733/2147483648 -403643054907/1073741824 48898336779/536870912 97002581379/536870912 -1787884736385/2147483648 -2724768532917/2147483648 2343943063857/2147483648 -355893900411/1073741824 116112575205/1073741824 -363693013455/1073741824
219902306115/536870912 51205114575/268435456 -5143494999/67108864 471778388559/2147483648 -26107945989/536870912 278444228685/2147483648 -2383810755/1073741824 151619613765/2147483648 406997068353/2147483648 -583950951129/2147483648 366091541643/2147483648 1257787848783/2147483648 753790182771/1073741824 -597749548119/2147483648 216831981867/2147483648 304683961395/2147483648 153785781831/1073741824 1321586328357/2147483648 67855158489/1073741824 -880543310325/2147483648 -15296391753/67108864 953495319/1048576 -2335036599531/1073741824 218404773873/2147483648 122075894199/1073741824 492606879807/1073741824 805380899439/1073741824 928661772837/1073741824 841844333115/536870912 494689216431/2147483648 -4140512744697/2147483648 -286651211571/1073741824 1213744848963/1073741824 711605937789/536870912
-2062146164817/1073741824 -2378859463515/2147483648 167170786869/2147483648 -2345366193705/2147483648 90634457391/268435456 86425098315/268435456 -522750467397/1073741824 867975797973/2147483648 -2331015211017/2147483648 1104856993263/1073741824 -2244222270567/2147483648 -2471304038325/2147483648 -1832656338147/1073741824 262043672217/2147483648 364878634779/1073741824 -417717729909/536870912 496153556049/1073741824 -1112518752015/536870912 753447595125/2147483648 2593038996249/2147483648 210226126737/536870912 -2335036599531/1073741824 235345544919/33554432 -2390596668273/2147483648 -1426623319089/2147483648 -62343244293/67108864 -1195365204933/1073741824 -9032940871563/2147483648 -2657392046121/2147483648 342307591395/268435456 5311330838469/1073741824 6793852413/67108864 -3551674496703/1073741824 -3313012945791/1073741824
1123761614271/2147483648 512806159761/2147483648 1400392871211/2147483648 542787427209/1073741824 73967493237/2147483648 333640884393/1073741824 362101569201/2147483648 -634619800653/1073741824 78615404193/134217728 55226224665/2147483648 1575892548267/2147483648 -48685998789/536870912 -84304429539/2147483648 -74450167917/1073741824 -369421319901/536870912 794285774811/2147483648 919115509431/2147483648 6218698845/33554432 -22295542929/67108864 -272094209871/536870912 -630638947725/2147483648 218404773873/2147483648 -2390596668273/2147483648 2838291220443/2147483648 -96130918599/2147483648 -405700956561/1073741824 -87177842043/134217728 551716358361/536870912 -1945585356213/2147483648 24528730983/1073741824 -2177530779237/2147483648 361887547341/536870912 -16977102717/268435456 -6420327399/536870912
390428151657/2147483648 -251666006097/1073741824 -1309008593979/2147483648 203659867329/2147483648 -113680295871/134217728 -376713827409/536870912 143679017661/1073741824 -51598460901/268435456 96029095809/268435456 -318256706205/536870912 60121688799/536870912 103120548603/1073741824 450601665207/2147483648 60744219411/2147483648 553572633423/1073741824 -36631234107/268435456 -1145502901551/1073741824 523192330179/2147483648 -17935034307/33554432 98702988183/536870912 319433255733/2147483648 122075894199/1073741824 -1426623319089/2147483648 -96130918599/2147483648 2448603237027/2147483648 354010685595/2147483648 324672007965/2147483648 2142172590945/2147483648 33901422975/33554432 -1789061860167/2147483648 158319319089/536870912 44423522529/1073741824 365157723429/536870912 238980388083/2147483648
402675477777/536870912 819609076821/2147483648 -230358405231/1073741824 4935855387/16777216 170264110407/536870912 -38306660253/536870912 154636097739/2147483648 187838194389/1073741824 423727982181/2147483648 -483425095881/2147483648 381559059033/2147483648 345979175679/536870912 96874896327/268435456 35637580137/134217728 1703085926547/2147483648 572335256727/536870912 -373601459349/1073741824 159164307447/268435456 10305986367/536870912 -76454522253/536870912 -403643054907/1073741824 492606879807/1073741824 -62343244293/67108864 -405700956561/1073741824 354010685595/2147483648 3686601080271/2147483648 283181157549/1073741824 107900000409/134217728 4773168693579/2147483648 543854903727/2147483648 -3184962927315/2147483648 474835808715/1073741824 212737631901/536870912 1530350849691/2147483648
-5761449279/1073741824 -312028700151/2147483648 -411695804925/1073741824 -128025691413/2147483648 -676454521977/2147483648 -130667572575/1073741824 -1154551142889/2147483648 -252401195799/2147483648 -268190324325/1073741824 -123808730241/1073741824 -358875055563/1073741824 39679303233/268435456 2164769884287/2147483648 -401774947641/1073741824 480888431769/2147483648 -1180493586441/2147483648 -1607793998331/2147483648 142224925875/1073741824 28349900607/268435456 -15373063815/67108864 48898336779/536870912 805380899439/1073741824 -1195365204933/1073741824 -87177842043/134217728 324672007965/2147483648 283181157549/1073741824 1926568033905/1073741824 -515450822547/2147483648 2342934237483/1073741824 -1346406787617/2147483648 -1149096088881/2147483648 -2327064632295/2147483648 3418427337489/2147483648 2663347816293/2147483648
1942583858679/1073741824 2577282244227/2147483648 -48624752463/134217728 252122829453/268435456 -280779673197/1073741824 -2563902918453/2147483648 313516817457/1073741824 -544380743493/2147483648 2811451223793/2147483648 -541032595539/536870912 620308198911/536870912 723595370913/2147483648 3584288392701/2147483648 1956192194013/2147483648 -104120546427/2147483648 2458203762681/2147483648 -2260480502931/1073741824 457163274093/268435456 -1499842291203/1073741824 -304159461075/536870912 97002581379/536870912 928661772837/1073741824 -9032940871563/2147483648 551716358361/536870912 2142172590945/2147483648 107900000409/134217728 -515450822547/2147483648 5700429148659/1073741824 -1229894300385/2147483648 -2353486460283/536870912 -418522158285/268435456 845433536319/2147483648 3994774787823/2147483648 1977805791027/2147483648
-99197703519/1073741824 -743155466379/2147483648 -1967659450527/2147483648 -137252955675/2147483648 -117007288125/268435456 1420006241013/2147483648 -53767920333/67108864 671796649611/536870912 367266710715/2147483648 -976649906589/2147483648 179936211975/1073741824 3901282116927/2147483648 1012498057113/1073741824 -1017177885543/1073741824 715488942993/268435456 -677695314537/1073741824 -375766735131/2147483648 626878047729/1073741824 -635857363461/2147483648 -185703426663/536870912 -1787884736385/2147483648 841844333115/536870912 -2657392046121/2147483648 -1945585356213/2147483648 33901422975/33554432 4773168693579/2147483648 2342934237483/1073741824 -1229894300385/2147483648 5997541668843/536870912 784771371585/268435456 -3156271112007/1073741824 -227561834361/1073741824 2234739577359/2147483648 2403083232015/1073741824
-2187005276463/2147483648 -1061915957889/1073741824 624870725019/536870912 -852912216297/2147483648 52569996489/536870912 2637732837147/1073741824 1557782921547/2147483648 1621710874053/2147483648 -429263544357/536870912 1847347446183/2147483648 -497589034749/2147483648 1318690328295/1073741824 -2716610145963/1073741824 -3691338734043/2147483648 798691170339/2147483648 8193901479/536870912 10992028119939/2147483648 -100072422663/134217728 4356544961907/2147483648 -368972942541/2147483648 -2724768532917/2147483648 494689216431/2147483648 342307591395/268435456 24528730983/1073741824 -1789061860167/2147483648 543854903727/2147483648 -1346406787617/2147483648 -2353486460283/536870912 784771371585/268435456 9760089695571/1073741824 -7247838100401/2147483648 1306119231999/1073741824 -5012960722827/2147483648 510353132979/1073741824
-3588893320545/2147483648 -1692938617557/2147483648 -2440490189361/2147483648 -1074119438433/1073741824 -523504162665/2147483648 -1442401549503/1073741824 -1223826588651/2147483648 169199753721/2147483648 -437224473087/1073741824 -22087025463/1073741824 -2456930512947/2147483648 -415105100733/268435456 -659066372313/2147483648 2237625184995/2147483648 375189132519/2147483648 -1240469491641/1073741824 -1321224252603/536870912 -1703533463829/1073741824 -1784805054321/2147483648 793164258267/536870912 2343943063857/2147483648 -4140512744697/2147483648 5311330838469/1073741824 -2177530779237/2147483648 158319319089/536870912 -3184962927315/2147483648 -1149096088881/2147483648 -418522158285/268435456 -3156271112007/1073741824 -7247838100401/2147483648 13985912489457/2147483648 -1048882123599/1073741824 -2390106967581/2147483648 -5857080304527/2147483648
352643201343/536870912 636994847691/2147483648 1494304093815/2147483648 467656738167/1073741824 51408786309/2147483648 51146608347/134217728 916702410315/2147483648 -417845522163/2147483648 281995691853/1073741824 251068031475/1073741824 380579946183/536870912 183250296525/2147483648 -1875964002741/2147483648 -20699138247/2147483648 -2407608429/134217728 1470896458893/2147483648 1745368001025/2147483648 200504159577/1073741824 58995792387/2147483648 -579432556539/2147483648 -355893900411/1073741824 -286651211571/1073741824 6793852413/67108864 361887547341/536870912 44423522529/1073741824 474835808715/1073741824 -2327064632295/2147483648 845433536319/2147483648 -227561834361/1073741824 1306119231999/1073741824 -1048882123599/1073741824 2918237658459/2147483648 -1137482154699/1073741824 -1129013458707/2147483648
352479342063/536870912 393184944189/2147483648 -1711739040105/2147483648 92320702377/268435456 -389026663665/1073741824 -1872206173323/2147483648 -409803876825/2147483648 -158159601171/268435456 951089367315/2147483648 -1836790584681/2147483648 -31492899543/1073741824 292736273637/1073741824 112128433035/67108864 85283129031/2147483648 21609146805/268435456 -104105875503/2147483648 -1929992525055/1073741824 431515554225/536870912 -464249462973/1073741824 -39640605825/134217728 116112575205/1073741824 1213744848963/1073741824 -3551674496703/1073741824 -16977102717/268435456 365157723429/536870912 212737631901/536870912 3418427337489/2147483648 3994774787823/2147483648 2234739577359/2147483648 -5012960722827/2147483648 -2390106967581/2147483648 -1137482154699/1073741824 3018633296667/1073741824 3819713226657/2147483648
140113116933/268435456 452027998293/2147483648 -217162627419/1073741824 144968542323/536870912 -9106004907/2147483648 325133808213/2147483648 -2243542905/268435456 149225445/4194304 201537586779/1073741824 -445061559579/1073741824 49425190479/536870912 1806365237061/2147483648 2170773213933/2147483648 -899778869427/2147483648 377720733165/2147483648 376271167311/2147483648 337579034937/2147483648 1775509618203/2147483648 468711093963/2147483648 -283239202941/536870912 -363693013455/1073741824 711605937789/536870912 -3313012945791/1073741824 -6420327399/536870912 238980388083/2147483648 1530350849691/2147483648 2663347816293/2147483648 1977805791027/2147483648 2403083232015/1073741824 510353132979/1073741824 -5857080304527/2147483648 -1129013458707/2147483648 3819713226657/2147483648 67446289905/33554432


==> anc/solution-Q_2.blockB <==
4742567456721/2147483648 -1873957924695/2147483648 -244845974031/1073741824 -361150060875/2147483648 818795449119/2147483648 -393564314601/1073741824 -254995839927/536870912 -784399014285/1073741824 -24680799759/33554432 175509354855/1073741824 -502183362963/536870912 314271895539/1073741824 -778587641481/2147483648 132921557727/536870912 -25430582781/33554432 738247308909/2147483648 3308372717265/2147483648 1660092091665/2147483648 -172198111443/268435456 840362128185/2147483648 -718215862899/1073741824 715801307757/2147483648 -262100732223/1073741824 -310049844909/2147483648 -1338276675855/2147483648 -2015063800089/2147483648 -73855342839/1073741824 310363418025/268435456 1559809698873/2147483648 -43406503683/268435456 -532497192543/536870912 2206037654595/2147483648 -2874387871299/2147483648 251217541341/2147483648 -2524274086245/2147483648 -746587857381/1073741824 303421800063/1073741824 -671192908017/2147483648 -640256833965/1073741824 1476974468343/2147483648 15555274971/268435456 2230422755427/2147483648 -34813997481/67108864 -941207448219/1073741824 2474210269431/2147483648 -315710005179/1073741824 6785450415/2147483648 -527120257407/1073741824 -58338313671/2147483648 147845126463/536870912 -5246183061/16777216 605832872007/1073741824 402909387171/1073741824 -2610385566255/2147483648 -799483264173/2147483648 -177663444441/268435456 -193421526507/1073741824 -404379940065/536870912 -552768258663/536870912 341162663271/268435456 4844587071297/2147483648 -2620493561703/2147483648 30654633033/268435456 -1777755882891/1073741824 950958825711/1073741824 -2468928659955/2147483648 115069098897/536870912 4232113311993/2147483648 -807549995121/1073741824 -235946844261/268435456 1721455192317/2147483648 -3209086020105/2147483648 -640740703977/1073741824 -1219354738389/1073741824 4967375411367/2147483648 -1044009745551/2147483648 -2944838318181/2147483648 108451402161/2147483648 -1117366403379/2147483648 -682168935009/2147483648 -140448895221/134217728 202021904559/2147483648 -1209884022723/2147483648 -170380296267/2147483648 1137983854953/1073741824 -328946928591/2147483648 1047640318107/2147483648 -2026895553393/2147483648 1923972204303/2147483648 -468886133535/1073741824 21530427315/134217728 43618241919/2147483648 189939127131/536870912 -4009988676351/2147483648 1240949286261/1073741824 -965517579171/1073741824 -711964360941/536870912 -18250537173/268435456 1056034243563/2147483648 356859498351/2147483648 -752331263985/1073741824 -564566875815/2147483648 -608603283927/536870912 -409549748889/536870912 -135268665411/268435456 731237928075/1073741824 -2643617349063/2147483648 -88800385941/1073741824 975908801901/536870912 -3541359710703/2147483648 -3413989061481/2147483648 1465541817081/2147483648 -1141199352993/2147483648 -1835418301371/1073741824 -6443973044073/2147483648 -101311373769/134217728 -1385805878295/1073741824 195718223913/536870912 69527204487/1073741824 1212536046069/2147483648 -1697994006909/536870912 102579537327/2147483648 1804364112981/1073741824 -2544380171361/2147483648 -2979057952743/2147483648 147721454703/2147483648 -261707834811/1073741824 -824545878939/536870912 96557356953/536870912 -1015233460767/2147483648 107882992659/134217728 -1185024464589/2147483648 2418855376707/2147483648 -886187250879/536870912 -1184840477685/1073741824 -980170085301/1073741824 -5402476673139/2147483648 1810748098887/2147483648 -3463781691387/2147483648
-1873957924695/2147483648 3086429145003/1073741824 -14705756697/1073741824 -50039148807/134217728 10887387621/536870912 -179491455765/2147483648 -392038462347/2147483648 -1997501325729/2147483648 23613828735/33554432 -1542139198371/1073741824 90940129575/134217728 342410221257/536870912 -390621680403/2147483648 299271699039/1073741824 325462775151/536870912 -794861041527/1073741824 -886845030153/536870912 -1556689037139/2147483648 525705714573/536870912 -424634828133/268435456 -1748058900561/2147483648 -6428195097/268435456 4160843725029/2147483648 860096004477/1073741824 -613987851453/1073741824 125956099353/536870912 -848478618855/1073741824 -271301286519/268435456 -88240128831/1073741824 112280995581/2147483648 889710326001/2147483648 -1929381279051/2147483648 4099170913449/2147483648 -1081781821467/2147483648 1590196810389/2147483648 347616817479/2147483648 -261659729385/2147483648 387010619301/1073741824 1177173601185/2147483648 -494219287599/2147483648 -311707653015/536870912 -1008648771237/1073741824 4655939096955/2147483648 -1651860321495/2147483648 2443923176601/2147483648 -1466177988849/2147483648 472907909505/2147483648 -174836504517/1073741824 -1607384785443/2147483648 -361930060275/1073741824 -531596618133/536870912 -819049851297/1073741824 -130937638155/1073741824 -397941502341/1073741824 -475087555947/1073741824 887147881323/2147483648 -3008957127213/2147483648 214294571631/2147483648 -268128761733/2147483648 419660127675/536870912 -824318951811/2147483648 15299520651/268435456 -1072942641909/2147483648 105693632067/134217728 -139422474429/268435456 -2715518123871/2147483648 -165304775667/2147483648 -744089234445/1073741824 1567773644787/1073741824 2343985113387/2147483648 -920767539963/2147483648 2413936108185/2147483648 -380235223143/1073741824 1647375694797/2147483648 -2924670657123/1073741824 -1224191400681/1073741824 579503510121/268435456 -857169520563/1073741824 650036671521/2147483648 1288155870303/2147483648 -199784152671/536870912 1343047433739/2147483648 -51706953333/268435456 -1609783143945/1073741824 -131853366945/2147483648 249919993539/2147483648 -14098852137/536870912 767298784557/1073741824 192017323485/1073741824 -596985115617/536870912 -1494637306821/1073741824 -2618738867073/2147483648 144486171081/1073741824 271130170425/268435456 -1448814364431/2147483648 1050741669/33554432 330683659641/536870912 201065830383/1073741824 -1569260748711/2147483648 -50493553557/134217728 671752867095/1073741824 39162904131/2147483648 2508875070117/2147483648 2902992705099/2147483648 2817354871449/2147483648 1682173420905/2147483648 277490231985/1073741824 1145948978475/2147483648 -694806077151/1073741824 -902254494771/2147483648 386111859699/2147483648 2399831318961/2147483648 8707017087/134217728 442730956377/2147483648 456401965071/536870912 53051636013/33554432 2759619346389/1073741824 -4504446064881/2147483648 -1620885813933/2147483648 -2754752268759/2147483648 3356734273863/2147483648 -2376670208601/2147483648 930484758429/2147483648 -218930182791/1073741824 2550058124457/2147483648 35062594149/67108864 564412875207/2147483648 -1231471501275/1073741824 -2225417269221/2147483648 898716940317/2147483648 26530380399/16777216 432378695037/1073741824 -3032137066935/2147483648 659222847189/1073741824 -122816547147/268435456 1667274916377/2147483648 441730472319/1073741824 -2140484734311/2147483648 -2704949949021/2147483648
-244845974031/1073741824 -14705756697/1073741824 2214086338839/1073741824 138157611237/536870912 56311524519/1073741824 173999539485/536870912 -89024983887/2147483648 16128698457/67108864 1349378765667/2147483648 22312667727/536870912 982143890823/2147483648 -220732482825/1073741824 1285907163381/2147483648 1993588203801/1073741824 203688578547/2147483648 -578043205203/536870912 -1347749476221/2147483648 -791260541025/2147483648 553577835129/1073741824 -697789873533/1073741824 148368715113/134217728 62500966761/2147483648 383694642549/2147483648 13603771497/33554432 -378950201001/2147483648 -2416121073621/2147483648 -282046406709/1073741824 385137432987/2147483648 9638677323/134217728 -63531714201/67108864 -31454355831/536870912 -151052922693/2147483648 472272619881/2147483648 -1144880381163/2147483648 270827626665/268435456 2157660664701/2147483648 -1026650550381/2147483648 1306935139545/2147483648 -2206562133627/1073741824 -2908373176605/2147483648 29680647327/268435456 -1473772346589/2147483648 -76786918275/1073741824 -307428305439/2147483648 -4345367988357/2147483648 -400794742113/536870912 -686210239437/1073741824 3128853178065/2147483648 -2438687501745/2147483648 2573689557993/2147483648 822289244703/2147483648 -329859780705/1073741824 -1493422125921/2147483648 -554041423503/1073741824 578225038491/2147483648 -952531007349/1073741824 280762666671/1073741824 971193512439/2147483648 2471291045043/2147483648 -2043029170857/2147483648 -327903234837/1073741824 -750325767969/2147483648 3339434432409/2147483648 1697680756479/2147483648 884042464713/2147483648 2689135152267/2147483648 5881095/16777216 -2981170639059/2147483648 -137338853991/1073741824 -238283271825/2147483648 -240559412445/2147483648 1998739468167/2147483648 397328214345/268435456 1739989938795/2147483648 -1523113096131/2147483648 361051819689/536870912 -739608438021/1073741824 166760347149/268435456 969781287015/2147483648 -193427722773/536870912 1364017020933/2147483648 61680675231/268435456 -754981979703/1073741824 1357922094825/2147483648 -1055894363061/2147483648 -89049337095/2147483648 -2014530664257/2147483648 1743805594407/2147483648 2058046221813/2147483648 1031890578843/2147483648 -1610472340329/2147483648 818367021447/1073741824 139400248125/536870912 173442535089/536870912 64673595687/536870912 1001792532609/2147483648 -3526827919017/2147483648 -509514013593/536870912 -33039746697/33554432 173631559677/536870912 507116988831/536870912 -1026936870675/1073741824 -504531850839/2147483648 -963042818793/1073741824 -1360267930533/2147483648 -1687474397001/2147483648 3230155840107/2147483648 -2346218304537/2147483648 923888727975/1073741824 792318664551/1073741824 2029944566817/2147483648 -3581607947043/2147483648 3300723740199/2147483648 -316486425723/2147483648 545067784365/268435456 -3595113765351/2147483648 -1032930183009/2147483648 -274826063829/2147483648 -357071293425/1073741824 1170494207223/1073741824 3258281744475/2147483648 -789585107625/1073741824 -1130569020819/536870912 535353604917/536870912 -23427751503/2147483648 -961189399419/2147483648 -1474323166011/1073741824 4272192344757/2147483648 1050122690667/2147483648 993050375253/2147483648 1232985793719/2147483648 -1152518635593/2147483648 446802344823/536870912 27941030241/268435456 4436986930575/2147483648 2745276175173/2147483648 506028170265/2147483648 -95723878875/536870912 -11403769503/268435456
-361150060875/2147483648 -50039148807/134217728 138157611237/536870912 2080266642087/2147483648 -498223536351/2147483648 309674682669/1073741824 468067324803/1073741824 335285692467/2147483648 299734848255/268435456 87624092949/1073741824 -446620842573/2147483648 -1056066350817/1073741824 -57199951449/1073741824 1388130944943/2147483648 280274602149/1073741824 -493770129567/536870912 447572383659/1073741824 -159896202501/1073741824 421220580135/2147483648 17092933947/134217728 1296852536889/2147483648 -1644697349445/2147483648 -596681313999/536870912 -2330748114681/2147483648 1769082771573/2147483648 797441175117/1073741824 872256813897/1073741824 3001676801427/2147483648 -144920743677/2147483648 511898662431/2147483648 553959368109/2147483648 -1746189226707/2147483648 1607111709573/2147483648 -108377954337/2147483648 1354912266759/2147483648 531823241703/1073741824 49654534689/1073741824 593406215445/2147483648 -179055419397/1073741824 -18004850661/268435456 -221135249799/1073741824 205754224311/2147483648 59807742777/2147483648 2712572516133/2147483648 -166101081975/134217728 144739030743/2147483648 -116904590481/2147483648 -251197578063/2147483648 136011055071/536870912 16160615283/134217728 1767850267167/2147483648 -1662260644191/2147483648 266087977449/2147483648 464079941769/2147483648 1975342729851/2147483648 -1190665138203/2147483648 -109602568425/2147483648 107286913905/536870912 2173266407937/2147483648 -1290113231109/2147483648 -361322579103/536870912 -115477743393/2147483648 983599627557/2147483648 1241134066833/2147483648 -118028973261/2147483648 1770572369979/1073741824 1437772230063/2147483648 -1618987406811/1073741824 1046723528985/2147483648 -293729387277/2147483648 -978137819433/2147483648 2484107731155/2147483648 2245630603137/1073741824 1501431984963/2147483648 1202565042297/1073741824 53383731483/2147483648 -891037888443/1073741824 -92805884415/1073741824 78355987503/67108864 947606676237/2147483648 71008488807/268435456 -805724562567/2147483648 -840557710071/1073741824 607408141941/1073741824 -801769579407/2147483648 -409349238579/2147483648 -874837833381/2147483648 335073131301/1073741824 -148911854157/536870912 832509193377/536870912 4996823418621/2147483648 215635266897/268435456 -1538485727829/2147483648 6428381571/33554432 1165078379637/2147483648 1110519019719/2147483648 -241064024649/1073741824 -312910620003/2147483648 211640556327/268435456 5807277885/8388608 -51928416297/1073741824 -124667351217/134217728 152544849675/2147483648 -1082531700909/2147483648 -515077159773/2147483648 -500155766763/536870912 103160665503/268435456 23068751307/67108864 -255109600839/2147483648 143709841749/1073741824 2625539390997/2147483648 -1723205635755/1073741824 840036129723/2147483648 16198007055/33554432 673253436105/2147483648 -289352539215/536870912 -1429516483095/2147483648 210976306113/268435456 -1437334045473/2147483648 863598219741/2147483648 2100686380509/2147483648 1906115843031/2147483648 -503871209997/536870912 2908578783933/2147483648 -29000898075/536870912 -501000285423/1073741824 809544224181/2147483648 1569589181943/1073741824 -110709036789/268435456 -759077311407/2147483648 -1215899628153/2147483648 110887808595/134217728 1061101207377/2147483648 24536157033/67108864 964594619169/1073741824 1602132691329/2147483648 -843483841137/2147483648 757901872071/1073741824 1900100298717/2147483648
818795449119/2147483648 10887387621/536870912 56311524519/1073741824 -498223536351/2147483648 400288697721/1073741824 -405363613599/2147483648 -409404000273/1073741824 -413408732847/2147483648 -1688899145715/2147483648 -321897470697/1073741824 -429673077477/2147483648 1103468110533/2147483648 47071894125/268435456 670562164203/2147483648 -1464691506891/2147483648 428438084163/1073741824 -941534937783/2147483648 177015419871/1073741824 -637501958787/2147483648 -113292400929/2147483648 -425428697625/2147483648 742283596443/2147483648 150694675947/2147483648 242291539665/1073741824 -93704076471/268435456 -1788652561803/2147483648 161294108163/1073741824 330347041647/1073741824 983180367879/2147483648 -505088161011/2147483648 -118004721843/268435456 1292558472063/2147483648 -310593720003/536870912 193129529787/1073741824 -1782959856279/2147483648 -356571432951/2147483648 -131394440841/1073741824 -116503043457/1073741824 -1462840658733/2147483648 -291541237275/2147483648 291984661311/1073741824 542247828009/2147483648 -73608621393/134217728 -74490785643/67108864 203980703907/536870912 -111396551979/536870912 -1080772055745/2147483648 578416632591/2147483648 -115657549431/268435456 838663960095/2147483648 20855097171/268435456 385979067291/1073741824 153500177859/2147483648 -1245800566059/2147483648 -826482784059/2147483648 -50551975917/268435456 90005328627/1073741824 -21610409061/67108864 -897884003751/2147483648 197334866901/536870912 1580232827871/2147483648 -130469767707/536870912 1114522763625/2147483648 -171556487589/268435456 84984880869/268435456 -442155992133/1073741824 -155471595111/1073741824 1194784785327/1073741824 -683263523025/1073741824 -59651139291/134217728 1503249504525/2147483648 -924843987699/1073741824 -109572532119/134217728 -1930891523943/2147483648 -657742736667/2147483648 -75299367345/2147483648 -943081382193/2147483648 629841130269/2147483648 -1243644866727/2147483648 -785352882777/2147483648 -290454871713/1073741824 96139366647/1073741824 40944688803/268435456 -1180447647105/2147483648 524254138053/536870912 -391419039789/2147483648 -917686899231/2147483648 -683078070441/2147483648 505302441081/1073741824 -376855375515/1073741824 -1597616075325/2147483648 -900564386463/2147483648 1155698920173/2147483648 -788689380039/1073741824 235666889637/1073741824 -227651240661/536870912 -2063848994793/2147483648 -4774121895/536870912 -233886438393/2147483648 -245329489557/1073741824 291913780635/2147483648 414628705737/2147483648 -77065511961/268435456 -820823993889/2147483648 -849896859507/2147483648 268953113775/536870912 75918797601/2147483648 -1477214378565/2147483648 3219155374875/2147483648 -646045750809/1073741824 -2342721739395/2147483648 841449453543/1073741824 65270733531/2147483648 -696949448475/536870912 -469463424033/1073741824 -893441260563/2147483648 -51093130053/268435456 -81342671967/536870912 31527601251/67108864 1094100033489/2147483648 -3387578552583/2147483648 -286407123735/268435456 143395096383/268435456 -2471088166395/2147483648 -50828082201/67108864 991953126207/2147483648 -1327917050751/2147483648 -99483723225/268435456 531220107897/2147483648 73688760963/2147483648 1760429076675/2147483648 -1347579890745/1073741824 1758616551603/2147483648 -2257214085429/2147483648 -1492485621975/2147483648 -703027360929/2147483648 -1227810935169/2147483648 133627499361/1073741824 -1122951230859/1073741824
-393564314601/1073741824 -179491455765/2147483648 173999539485/536870912 309674682669/1073741824 -405363613599/2147483648 559885238793/2147483648 516265103025/2147483648 31503441297/268435456 772766820441/2147483648 10881749865/67108864 834415158849/2147483648 -923431615653/2147483648 21157850895/2147483648 75750138255/1073741824 256111025469/2147483648 -957718537137/2147483648 -142586000547/2147483648 -119445465147/536870912 15712619853/67108864 31729491441/1073741824 1020492271041/2147483648 -673600361067/2147483648 -401975524689/2147483648 -126262995225/536870912 853849935045/2147483648 370635466647/1073741824 -31446956097/2147483648 -101452985055/1073741824 -253717815663/2147483648 -65352060165/2147483648 1024797415257/2147483648 -749494705785/2147483648 345220834749/1073741824 -334560257175/1073741824 1241717858547/2147483648 751101729255/2147483648 -308727359127/2147483648 75703569225/268435456 -291403447263/1073741824 -335952291609/1073741824 206909358597/1073741824 -241244559351/536870912 248735155299/536870912 228097478853/536870912 -2034763762353/2147483648 -348760330725/1073741824 434139308361/2147483648 523898847993/2147483648 20067527661/1073741824 -161546726265/2147483648 251114406039/2147483648 -937574944965/2147483648 -173754435177/1073741824 280806560325/2147483648 531012604203/2147483648 -388338964587/2147483648 -169557223221/2147483648 72029807355/536870912 740005591887/1073741824 -1625581536051/2147483648 -1320833227221/2147483648 63531832455/2147483648 610799847849/2147483648 78402272913/134217728 -397075171833/2147483648 16572979203/16777216 185180830755/2147483648 -1708222966455/2147483648 -13697651727/268435456 271817314485/2147483648 -405787894227/1073741824 354700212933/536870912 361413497013/536870912 190123401297/268435456 -175201974615/536870912 497488793307/2147483648 43263329739/2147483648 423376630053/2147483648 865132133439/2147483648 -11019502257/2147483648 1089536718675/2147483648 -19271347443/268435456 -26478747141/134217728 917920072239/2147483648 -1348181062587/2147483648 -166887442431/2147483648 22302776997/2147483648 849746268975/2147483648 -470055515403/2147483648 690586619331/1073741824 1090771748193/2147483648 1047159718917/2147483648 -362310104187/1073741824 272348789763/536870912 -38509348623/268435456 74709208953/134217728 82881973869/1073741824 -299905402533/1073741824 -220474431789/1073741824 502467795171/1073741824 79991121891/268435456 -722051811243/2147483648 46928856405/268435456 -307767956637/2147483648 -418544999271/2147483648 -691708398723/1073741824 607703166009/1073741824 -156346551489/2147483648 -466374036345/1073741824 190169403825/268435456 469337527125/536870912 -1692205258041/2147483648 478693479543/1073741824 239634563097/536870912 614975662011/536870912 -52583143689/1073741824 -54150648123/1073741824 117919341591/268435456 -384296640249/1073741824 24892990803/67108864 310021780023/268435456 -26224232793/2147483648 -2295803953083/2147483648 857829977385/1073741824 196743894165/536870912 -714689459409/2147483648 -177915478641/1073741824 1098195068481/1073741824 -11926449987/536870912 -10498011759/2147483648 -168764631153/536870912 338839531485/1073741824 -81275322711/536870912 1717311676947/2147483648 2436824459439/2147483648 960955007487/1073741824 1546198080681/2147483648 154110371079/2147483648 1984445995617/2147483648
-254995839927/536870912 -392038462347/2147483648 -89024983887/2147483648 468067324803/1073741824 -409404000273/1073741824 516265103025/2147483648 279261174879/536870912 41248505163/134217728 426034364427/536870912 919946668791/2147483648 249707524131/1073741824 -172054841109/268435456 -71299998195/2147483648 -23178915753/1073741824 1605932561661/2147483648 -492351503841/1073741824 523658565225/1073741824 -140584370571/536870912 375762905559/1073741824 -6381423861/2147483648 169488874797/536870912 -408128815347/1073741824 -1198544975253/2147483648 -1180544232597/2147483648 58879346571/134217728 2187357270297/2147483648 408152575557/2147483648 -101512897029/2147483648 -687620778951/2147483648 1028310557661/2147483648 546683225529/2147483648 -460826020443/536870912 98816493945/134217728 48486502893/2147483648 1014209063847/1073741824 304682215083/1073741824 401747200485/2147483648 60796381719/1073741824 240005314551/1073741824 392647281843/2147483648 -383848225497/1073741824 -162232348623/1073741824 649918058181/2147483648 3152425777161/2147483648 -1657718930595/2147483648 776685035013/2147483648 76560125475/268435456 -764029181625/2147483648 26215424259/67108864 -34692190587/536870912 694366916973/2147483648 -1101447544311/2147483648 -119490770289/1073741824 284258342115/536870912 570032102487/1073741824 -50887029399/2147483648 -136076970987/2147483648 234722358663/1073741824 1638622213905/2147483648 -594167058417/1073741824 -2381768162367/2147483648 669112486563/2147483648 -261151226397/1073741824 1616730989337/2147483648 -401035619613/2147483648 975060265947/1073741824 454900893993/2147483648 -2816323372239/2147483648 664466903829/1073741824 60712499739/268435456 -1717396996815/2147483648 594092582889/536870912 1607857564179/1073741824 988772234625/1073741824 1434043529307/2147483648 525075208077/2147483648 173022708171/1073741824 -432468319461/2147483648 1742056170831/2147483648 907465298745/2147483648 949290661539/2147483648 -18901987989/1073741824 -710688590295/2147483648 1692567410265/2147483648 -2142111518553/2147483648 146862335703/2147483648 366737414223/1073741824 768369010491/2147483648 -32256536895/67108864 1180914230565/2147483648 2802735089541/2147483648 159657109689/268435456 -1391223617385/2147483648 762361516407/1073741824 529259159193/2147483648 382257100323/1073741824 174388467189/268435456 -190298279919/2147483648 138579288255/268435456 143919406209/536870912 -287428806975/2147483648 -788502641601/2147483648 432380054751/1073741824 166911204015/1073741824 580835128359/2147483648 -172251031809/268435456 39109606581/1073741824 643658308473/1073741824 -738337957581/536870912 1177879714041/2147483648 1502495426589/1073741824 -2820721304019/2147483648 -13215992631/536870912 1366486286349/1073741824 575871826701/1073741824 279242053857/1073741824 -261400951791/2147483648 608774145801/1073741824 -270870862929/536870912 -514011964131/1073741824 844635466893/536870912 3078801159513/2147483648 -865871766831/1073741824 3198102728235/2147483648 1130582961807/2147483648 -803755090857/2147483648 1247624997141/2147483648 2203294854753/2147483648 -286059396075/2147483648 -33496397499/536870912 -500729426697/536870912 2923907017587/2147483648 -1423329007473/2147483648 1707300996303/2147483648 1436531069013/2147483648 354701179965/1073741824 1542175636881/2147483648 259846130391/2147483648 2838610423887/2147483648
-784399014285/1073741824 -1997501325729/2147483648 16128698457/67108864 335285692467/2147483648 -413408732847/2147483648 31503441297/268435456 41248505163/134217728 4018554237321/2147483648 273391286277/1073741824 1638420197853/2147483648 -134054987901/1073741824 -782999341989/2147483648 1550987133327/2147483648 169497806547/2147483648 936524337735/2147483648 1279118976321/2147483648 222587226951/2147483648 -266217045111/2147483648 -17036271111/536870912 595104083805/1073741824 1882224456723/2147483648 -222570829857/1073741824 -442464330453/536870912 17426654391/2147483648 481942309443/1073741824 268092131823/1073741824 1177784097645/2147483648 -6208921569/134217728 -351369202203/536870912 187488272511/536870912 -1049478546705/2147483648 87323482005/1073741824 -912472180179/2147483648 2037841662783/2147483648 -50183673369/2147483648 710778439329/2147483648 -31345748961/536870912 -152878172949/536870912 1321414853331/2147483648 -173916275181/536870912 -303415709253/1073741824 258519931995/536870912 -2708888865519/1073741824 1406026752375/1073741824 -896714123853/1073741824 1734552687039/1073741824 -2489032654491/2147483648 811608503769/1073741824 417776847327/536870912 256848075285/2147483648 1667053918857/2147483648 1166060645073/2147483648 7998512343/268435456 766426471281/536870912 1746639509451/2147483648 721465722069/1073741824 3577955206839/2147483648 1427273806101/2147483648 638364457023/2147483648 -1772751555069/2147483648 -1783060228509/1073741824 805113364599/1073741824 -835286866065/1073741824 -58502186883/2147483648 -920786580333/2147483648 915748477575/1073741824 -176660074215/1073741824 -1902950231439/2147483648 361790157231/1073741824 -33754790625/1073741824 -435043538883/2147483648 302814684825/2147483648 1023732253641/2147483648 -305561043057/2147483648 123637611801/268435456 687677871129/536870912 -1365016006113/2147483648 20178254787/134217728 -401453694777/1073741824 356901355773/1073741824 725234308527/1073741824 -371855976765/536870912 1585972412337/2147483648 2095833995607/2147483648 -15459547527/268435456 96053901441/1073741824 -136313178087/536870912 205324704765/2147483648 -338208242121/1073741824 106967809875/268435456 15155094465/67108864 1009665166479/2147483648 357176198025/2147483648 173677683615/536870912 2829795741/268435456 562611428979/1073741824 1659616894311/2147483648 140261459271/536870912 2373536133945/2147483648 -676284428535/2147483648 -183260462175/268435456 1041765455085/1073741824 -527544957609/2147483648 -366058009797/536870912 -714425354535/2147483648 -264958106331/1073741824 351367990107/2147483648 -430340245617/2147483648 -479252583483/536870912 933537076137/1073741824 171204437277/268435456 -2860104999465/2147483648 266033610579/1073741824 3086793349317/2147483648 293028155331/268435456 -550088844243/536870912 -1702916649369/2147483648 598575501657/1073741824 2209759918977/2147483648 -1481131844025/2147483648 842218976175/1073741824 1666682262693/1073741824 -1800451647117/2147483648 6552794883/2147483648 137801959149/536870912 147066617391/1073741824 1538271602211/2147483648 1864662593319/2147483648 272557973847/2147483648 186488993325/536870912 -2725752402687/2147483648 -731197364463/2147483648 118669887921/1073741824 -242577624597/536870912 -1085179155813/2147483648 -1717723504707/1073741824 1030109044251/2147483648 -213250718673/1073741824 1299042968847/1073741824
-24680799759/33554432 23613828735/33554432 1349378765667/2147483648 299734848255/268435456 -1688899145715/2147483648 772766820441/2147483648 426034364427/536870912 273391286277/1073741824 1203177145605/268435456 -230444378601/536870912 -1389869676519/2147483648 -3121940162361/2147483648 -472800243171/1073741824 458241358101/268435456 5239582513755/2147483648 -4866115634769/2147483648 512924872467/1073741824 -775585344879/2147483648 562410712527/536870912 -1496166930501/2147483648 1064926105857/2147483648 -906121866063/1073741824 23421900135/134217728 -471317328987/1073741824 821382017817/2147483648 1033877257809/1073741824 582711662325/2147483648 2311506880875/2147483648 -1350035518539/1073741824 -997886540109/2147483648 1083924821391/2147483648 -2467212649263/1073741824 3087026926581/1073741824 -1724404064445/2147483648 6465202569795/2147483648 2736212910243/2147483648 749650057137/2147483648 1089499637517/2147483648 671315935689/536870912 -625460153355/2147483648 -2276498958723/1073741824 -339716434035/1073741824 144009080481/134217728 844778736573/268435456 -1239915017181/1073741824 927932046753/1073741824 24714718215/134217728 -189297028899/1073741824 -339256642611/2147483648 494763653343/1073741824 302928089595/536870912 -828789265125/1073741824 -1261056274071/2147483648 2381031673725/2147483648 1762184848647/1073741824 -161730696795/2147483648 -355400028633/1073741824 3786464888895/2147483648 657243422967/536870912 467546463423/2147483648 -1260734634963/1073741824 807242678463/2147483648 -111315402237/268435456 3863153764629/2147483648 -856816188525/2147483648 1367920090245/2147483648 2084402062041/2147483648 -1328636568051/268435456 7671329834547/2147483648 2839992370527/2147483648 -1719244161597/1073741824 959702986137/268435456 9047303146947/2147483648 2569668361311/1073741824 1460029361727/1073741824 -1908696981021/2147483648 209001791385/268435456 -1704170589507/1073741824 6032220839931/2147483648 345674085315/268435456 -145854832677/2147483648 -93330763905/536870912 -2940031325511/2147483648 870612676503/1073741824 -4501742955759/2147483648 2115810270237/2147483648 -997114660149/1073741824 2928130152159/2147483648 435348241485/2147483648 2339004019929/2147483648 2195632817889/1073741824 63196702971/67108864 -2089300945167/2147483648 4334382568725/2147483648 -453650393583/2147483648 154671476481/1073741824 1173864648939/1073741824 -139866080313/1073741824 325108409997/2147483648 -1059650559501/2147483648 331276691175/2147483648 -2993059248699/2147483648 430091101707/2147483648 1901112060813/2147483648 3890139173439/2147483648 -1470248584041/2147483648 486405932523/1073741824 2080454533821/1073741824 -735994412667/268435456 299913568677/536870912 6041241283377/2147483648 -2739037676049/1073741824 1201022461857/2147483648 105730590693/33554432 165632464269/2147483648 -194730702507/2147483648 2209710820377/2147483648 -60046399089/33554432 -428190850839/268435456 -3958159723743/2147483648 11160508597827/2147483648 3202820800017/1073741824 -1220171615583/1073741824 8708592459903/2147483648 4016175535983/2147483648 -1486989628653/1073741824 3242628417243/2147483648 1196292983883/1073741824 -2046416559813/2147483648 529432574229/2147483648 -1403617759617/1073741824 8280232507743/2147483648 -319147196967/268435456 1789945370211/1073741824 3936824911263/2147483648 1078957424955/2147483648 -2162560024389/2147483648 -900752724555/1073741824 670464994107/2147483648
175509354855/1073741824 -1542139198371/1073741824 22312667727/536870912 87624092949/1073741824 -321897470697/1073741824 10881749865/67108864 919946668791/2147483648 1638420197853/2147483648 -230444378601/536870912 239231227221/134217728 715910412651/2147483648 -778199755917/2147483648 92354689929/536870912 -819590083347/2147483648 309338922219/536870912 2965611027/33554432 1204993934127/1073741824 61336440915/2147483648 -26394347259/134217728 1015207864311/2147483648 1849191268611/2147483648 150124094751/536870912 -516943440075/536870912 -1358376662895/2147483648 99954340467/536870912 1566063550737/2147483648 -776550431757/2147483648 -1000218135549/1073741824 -645026704719/2147483648 488453443461/1073741824 -1062655273731/2147483648 -18205906749/1073741824 -189354741297/268435456 1206001212639/2147483648 1860762261879/2147483648 -35026417479/1073741824 454080754539/1073741824 -1182291129501/2147483648 -97388903337/134217728 58199845167/134217728 -913981502811/2147483648 -599743937481/2147483648 -1736833933395/2147483648 1612706531739/1073741824 -592256854671/1073741824 1163695747539/2147483648 1718262325035/2147483648 -1213848391467/2147483648 159510355443/268435456 85690580751/2147483648 828470410953/2147483648 371978897163/1073741824 223540303779/2147483648 6719512191/8388608 604586120217/1073741824 380780875827/2147483648 1146588800325/1073741824 -2913665919/2147483648 1153317884235/2147483648 -1301216924661/2147483648 -484719523713/1073741824 619129445787/2147483648 -1194171408027/2147483648 309557349921/2147483648 316143910941/1073741824 1344037761159/2147483648 -361352905527/2147483648 165622391385/1073741824 -1501255419567/2147483648 -1615775533665/2147483648 -603182533125/2147483648 167849121753/268435456 484797770445/536870912 5894909325/33554432 4618220247381/2147483648 2456508753207/2147483648 -1668191249697/2147483648 688709989503/2147483648 263929994061/2147483648 -684913258137/2147483648 764477187999/1073741824 153392967165/2147483648 -366060801177/1073741824 2061994579821/1073741824 -2441706948771/2147483648 325275015057/2147483648 1468900253931/1073741824 46121575539/1073741824 -181021828671/2147483648 -139952208849/1073741824 904693107729/1073741824 1239378351579/1073741824 -296982538443/536870912 -98853594147/268435456 1354101145293/2147483648 460337863353/1073741824 1209895557207/2147483648 8087597241/2147483648 1352687170395/2147483648 1161232766727/2147483648 -5400876135/8388608 -73569886221/2147483648 -15469154595/67108864 -262381366677/1073741824 -1346063158695/2147483648 -1777040380779/2147483648 -385979947941/536870912 382093784817/1073741824 -1146593195007/1073741824 405203309211/536870912 2523208229925/2147483648 -965311655595/536870912 -565540913133/2147483648 1749253766631/2147483648 -572741534049/1073741824 -34595185287/268435456 -2311955318145/2147483648 4127941213575/2147483648 23105834871/268435456 -547476741681/2147483648 1242739833591/2147483648 5023507957047/2147483648 -1973319965541/2147483648 1731793873743/1073741824 -78889705887/268435456 -1852529542053/2147483648 9220991337/33554432 3167039543853/2147483648 191282382843/268435456 383419765533/1073741824 -3269091531447/2147483648 928606716159/1073741824 -84838329663/268435456 224366919351/1073741824 794595299913/2147483648 -578373534717/2147483648 1432865087835/1073741824 836736458313/2147483648 2082282508971/1073741824
-502183362963/536870912 90940129575/134217728 982143890823/2147483648 -446620842573/2147483648 -429673077477/2147483648 834415158849/2147483648 249707524131/1073741824 -134054987901/1073741824 -1389869676519/2147483648 715910412651/2147483648 4806727259013/2147483648 931769264535/2147483648 -237038448309/2147483648 -268083582939/536870912 -215960586537/1073741824 -101407684827/268435456 -814989640719/1073741824 -170739393705/268435456 1021945532679/2147483648 -1468702013073/2147483648 262647461157/1073741824 177251990763/2147483648 403567491699/536870912 36293731053/134217728 -216359284053/536870912 690273700593/1073741824 -2618744431527/2147483648 -4190901983355/2147483648 171720020289/268435456 92146050489/134217728 176301117189/536870912 -1485287055501/2147483648 199417021539/268435456 -137884076871/2147483648 1179962119395/1073741824 636469491855/2147483648 -25038661575/536870912 104328380145/536870912 -3241402754559/2147483648 -433931143797/2147483648 785598624153/2147483648 -3357255644733/2147483648 3483872758317/2147483648 -270024444849/2147483648 -19325235339/33554432 -2974393598931/2147483648 212555517879/536870912 398028344355/1073741824 -14916396711/67108864 -323561412477/1073741824 -555389480031/536870912 -1183495358913/1073741824 -85050987699/536870912 -1055448503205/2147483648 -209650272987/536870912 -167788831233/536870912 -1033541511087/1073741824 -52012844979/134217728 1327369141293/1073741824 -150548543169/134217728 -710611250505/536870912 -2374541265/2147483648 559588048989/1073741824 987294208731/1073741824 -31192877619/268435456 173493369699/268435456 -147385426899/536870912 29157364155/2147483648 -1376090489451/2147483648 109812808437/536870912 -823148306925/1073741824 39019045005/33554432 409340417343/1073741824 430891960797/268435456 -3062233313781/2147483648 1707710649297/2147483648 738616463937/1073741824 873281791815/2147483648 19637744583/134217728 -399932595039/2147483648 1217144861451/1073741824 768607113417/1073741824 -539812886985/1073741824 1560735421005/2147483648 -416265217293/536870912 -627508433379/1073741824 3936812706927/2147483648 1121954262675/2147483648 18473664195/268435456 -228958246773/536870912 -1527230270445/2147483648 600537320673/1073741824 -565770987825/1073741824 467139598635/1073741824 725742480021/2147483648 1169854425993/1073741824 -630904300311/2147483648 -197237656959/268435456 -1190573724963/2147483648 2475033171363/2147483648 485903687355/1073741824 -965884674981/2147483648 1184539451241/1073741824 -171799242801/536870912 -710692467675/1073741824 -780675932163/2147483648 610194276003/1073741824 -673357967703/1073741824 -1471127639157/2147483648 251145530493/268435456 3048483849165/2147483648 -2627776540503/2147483648 183812824503/536870912 131340204663/2147483648 1234999198521/536870912 965553196131/2147483648 778986548925/2147483648 2675219345961/2147483648 -1058435532069/2147483648 -261988279851/536870912 3594200116497/2147483648 221197557213/2147483648 -503854970859/268435456 875321061057/2147483648 1735215775059/2147483648 335335911243/2147483648 -90052659579/134217728 2483652856875/2147483648 -888294114999/2147483648 838343174817/2147483648 1950158687379/2147483648 473252493633/2147483648 -369166959039/268435456 417384982467/1073741824 598667664345/536870912 1553931850971/1073741824 2349976572567/1073741824 741917586399/2147483648 2881318775613/2147483648
314271895539/1073741824 342410221257/536870912 -220732482825/1073741824 -1056066350817/1073741824 1103468110533/2147483648 -923431615653/2147483648 -172054841109/268435456 -782999341989/2147483648 -3121940162361/2147483648 -778199755917/2147483648 931769264535/2147483648 4945209306213/2147483648 -3995972853/67108864 23899767957/536870912 -20846984259/33554432 584256662937/536870912 -2128464508563/2147483648 990950873931/2147483648 -86336527629/134217728 -1534296220737/2147483648 -1174123373661/1073741824 1400186164893/1073741824 245300486217/268435456 560908233327/536870912 -3851014653297/2147483648 -2958678756849/2147483648 -885000179073/2147483648 -18069800607/33554432 2036995418667/2147483648 114786445401/2147483648 -1429951125069/1073741824 824000721/1048576 -1266424034559/2147483648 312492006003/268435456 -2240141624559/2147483648 -1279334877231/2147483648 808946639919/2147483648 -817519033641/1073741824 -1246478415249/1073741824 305887644681/536870912 -455487304473/2147483648 967957938069/2147483648 -1534886497173/2147483648 -3781486838865/2147483648 2101255570413/1073741824 -76270153179/2147483648 -1192226806707/1073741824 101634658707/536870912 -276228754173/268435456 1155281800815/1073741824 -1914622078653/2147483648 2166394934961/2147483648 -1626052185/2147483648 -36250549989/33554432 -644689107375/536870912 -13529667069/2147483648 -263952798285/1073741824 -863126973/4194304 -1833562873977/2147483648 1505684287875/1073741824 2240632537569/2147483648 23469199047/536870912 1437494403375/2147483648 -39440338101/33554432 1691325142929/2147483648 -5400333137325/2147483648 -190449199893/536870912 2210887894929/1073741824 -560629528395/2147483648 -624841173639/2147483648 2064247213659/2147483648 -653717371047/536870912 -338883627723/268435456 -1315098867765/1073741824 -228196006653/1073741824 154916360079/2147483648 -101360142573/2147483648 -15874291899/268435456 -1945227468231/2147483648 -252620876145/536870912 -972915282879/2147483648 1777716566781/2147483648 365678096325/1073741824 -2230142464875/2147483648 1951756487769/1073741824 -23868874179/134217728 628868684895/1073741824 -2127422809875/2147483648 643070964525/536870912 -4111639895799/2147483648 -1485014437947/536870912 -2604356788047/2147483648 626812583253/536870912 -2975697620817/2147483648 330538744371/536870912 -1786686267795/1073741824 -3820297015275/2147483648 -120997918581/536870912 -17063671017/33554432 -3247230527811/2147483648 132381988137/2147483648 928552961925/2147483648 -305520219063/2147483648 -19677976671/1073741824 -297591297585/1073741824 4629918806145/2147483648 -1691494874187/2147483648 -521226944439/536870912 1831648369575/1073741824 -3155589707025/2147483648 -2055326235561/1073741824 2732403676773/2147483648 -2054470230639/2147483648 -954789974565/536870912 -3519340257387/2147483648 -439083279741/1073741824 126293378385/1073741824 -1186492229475/1073741824 1119093996255/1073741824 -3518035787901/2147483648 -1172254741935/536870912 -27275296161/2147483648 447673812627/268435456 -70419879/32768 -1725397423305/2147483648 2997011601729/2147483648 -666928720017/1073741824 -4274489663865/2147483648 171967848633/1073741824 246383671413/1073741824 4192761794631/2147483648 -2586282781977/2147483648 -1654390473/134217728 -3523076814915/1073741824 -4805015390973/2147483648 -1128398074893/536870912 -2548975988037/2147483648 92668088751/536870912 -5116797150741/2147483648
-778587641481/2147483648 -390621680403/2147483648 1285907163381/2147483648 -57199951449/1073741824 47071894125/268435456 21157850895/2147483648 -71299998195/2147483648 1550987133327/2147483648 -472800243171/1073741824 92354689929/536870912 -237038448309/2147483648 -3995972853/67108864 2928860569227/2147483648 893282832345/1073741824 -212698255779/1073741824 258776802297/536870912 -382595926257/1073741824 -597582847155/1073741824 236259954339/2147483648 -77430488667/1073741824 66357161463/134217728 -115801174359/2147483648 -1221505234671/2147483648 -24312333417/536870912 854760428493/2147483648 -287313818949/1073741824 1239074769939/2147483648 189739665333/2147483648 -454238667957/2147483648 -151312798551/1073741824 -513398680863/1073741824 150979828023/536870912 -748268537001/2147483648 9651608415/67108864 -50670246567/1073741824 102006129381/268435456 -793485764553/2147483648 8630653545/1073741824 -1718783793411/2147483648 -1622227947195/2147483648 218838314499/1073741824 328341395127/2147483648 -1441451627247/1073741824 15079410927/1073741824 -2052838484553/2147483648 937819943943/2147483648 -1950464362569/2147483648 668687961477/1073741824 -128677102101/2147483648 1049895689421/2147483648 1102932435939/1073741824 -77896731543/1073741824 -78314725821/1073741824 595974968859/2147483648 546977518017/2147483648 -76402804905/1073741824 1790385948435/2147483648 -172800547521/2147483648 110657064783/536870912 -565700516775/1073741824 -1662662480091/2147483648 1066017476667/2147483648 123872870091/268435456 36867064125/134217728 164873967/2097152 909532342605/1073741824 -687341052171/2147483648 175430833305/2147483648 -168543752619/1073741824 -679646958273/2147483648 6040256535/2147483648 -601164928323/2147483648 -155128489281/1073741824 -1451904001113/2147483648 -884841501405/1073741824 616808159931/1073741824 -795154881021/2147483648 725334594717/1073741824 -1241078647353/2147483648 -16517222511/1073741824 816121850511/2147483648 -73502349525/1073741824 156732214005/536870912 724990854543/2147483648 80661284115/2147483648 60156132351/2147483648 -975309903429/1073741824 813122526687/2147483648 19462589523/134217728 -543503820243/2147483648 -377658537003/1073741824 84728969571/2147483648 1113022926897/2147483648 702444036153/2147483648 427709088981/2147483648 826464862959/2147483648 -83147939121/1073741824 68651649051/536870912 671806244463/1073741824 124848029229/2147483648 243104431887/2147483648 507687081021/2147483648 265806101895/2147483648 -649599148167/1073741824 -602055684903/2147483648 -540676775475/1073741824 1594595124675/2147483648 -1335005785245/2147483648 15362897583/33554432 423702025665/1073741824 14683331205/134217728 -606393635385/2147483648 472053788265/1073741824 -271282931589/2147483648 2852612409603/2147483648 -1143821732265/2147483648 -409850497443/2147483648 312621596025/1073741824 1410949006497/2147483648 1759752091131/2147483648 -864698648187/2147483648 -363675448509/536870912 -23273420889/33554432 -65410527255/268435456 -886226524971/2147483648 40972066647/134217728 -810669129591/2147483648 2770438993305/2147483648 754899782259/1073741824 174636136587/536870912 -297672547299/1073741824 -2815939889121/2147483648 101945205009/134217728 -354594094935/2147483648 -102693489843/268435456 1858840467/1073741824 1314252516849/2147483648 -68411365101/268435456 159961610169/536870912
132921557727/536870912 299271699039/1073741824 1993588203801/1073741824 1388130944943/2147483648 670562164203/2147483648 75750138255/1073741824 -23178915753/1073741824 169497806547/2147483648 458241358101/268435456 -819590083347/2147483648 -268083582939/536870912 23899767957/536870912 893282832345/1073741824 9650650586229/2147483648 426573050307/536870912 -691191892539/536870912 -1694532885573/2147483648 -661810664427/2147483648 1346521555989/2147483648 -1531000083885/1073741824 1637687485587/2147483648 1753777539531/2147483648 -1086692241921/2147483648 -183245948301/2147483648 -2479778258637/2147483648 -4029945948237/2147483648 967000946457/1073741824 3548895000435/2147483648 1269541360425/2147483648 -2356024214883/2147483648 -3133885443507/2147483648 -2070998681901/2147483648 2741245547061/2147483648 212747845323/1073741824 414684599865/268435456 2876193938919/2147483648 194827037079/2147483648 270404104959/2147483648 -1938903479769/536870912 -270807982281/268435456 -855575321847/536870912 6680200041/67108864 -2191228300653/2147483648 988887815715/2147483648 -4034020602285/2147483648 215889558873/1073741824 -3733035041349/2147483648 2106630334839/2147483648 -5344224232341/2147483648 3899879213697/1073741824 4092599518455/2147483648 597469902585/2147483648 -2482373954817/2147483648 -659170552029/536870912 1285934967459/2147483648 -3093173713629/2147483648 375847830231/1073741824 710545627899/1073741824 712304111283/536870912 827948457243/2147483648 300808508469/2147483648 -534190602813/2147483648 673099354707/268435456 1089611753835/2147483648 671453384703/536870912 1602697532799/2147483648 174316782309/536870912 -4980255106857/2147483648 1159241226951/1073741824 -1698796265979/2147483648 655982527293/2147483648 4104917828511/2147483648 8843340427221/2147483648 341284664601/2147483648 2459096194509/2147483648 140577472365/1073741824 -46865144181/33554432 142196069757/1073741824 416339957379/268435456 -575566608219/2147483648 57604139181/536870912 1992759691773/2147483648 -1816839778659/1073741824 116984599797/268435456 324914287737/2147483648 312026716749/1073741824 -603620782689/268435456 407736036105/536870912 5047411845207/2147483648 25701094863/2147483648 -83486644443/536870912 1240216450545/2147483648 1355715940419/2147483648 -237793537791/1073741824 451787091513/268435456 -3302742693315/2147483648 -7419030938301/2147483648 -1338666144663/1073741824 -252062098281/1073741824 -93666789693/67108864 2777492665515/2147483648 -834966064671/536870912 -332292273411/536870912 -1712562242703/2147483648 -58787951031/1073741824 5264360763/33554432 2337747577833/2147483648 -1892686381701/2147483648 579160306341/268435456 -1533826311585/2147483648 728373118659/1073741824 -620317804479/268435456 333394303011/268435456 -1781293414041/2147483648 -181926655203/536870912 -4719560571687/2147483648 -519054821625/1073741824 -1281908174037/1073741824 -199519182771/536870912 3465212769/67108864 2599150155105/2147483648 1485309226179/2147483648 -3034205278149/2147483648 1219544913225/536870912 -142788969135/134217728 -107104231383/2147483648 -3431640411117/2147483648 728964155433/268435456 1939398957111/2147483648 725709475071/1073741824 70714207101/67108864 755049705357/2147483648 904919804295/536870912 -4783112268585/2147483648 488313443901/536870912 71162350473/536870912 -3276070721325/2147483648 -288164784369/2147483648 -2049314552313/1073741824
-25430582781/33554432 325462775151/536870912 203688578547/2147483648 280274602149/1073741824 -1464691506891/2147483648 256111025469/2147483648 1605932561661/2147483648 936524337735/2147483648 5239582513755/2147483648 309338922219/536870912 -215960586537/1073741824 -20846984259/33554432 -212698255779/1073741824 426573050307/536870912 973597555995/268435456 -3229499459457/2147483648 230172544419/1073741824 -323892053607/2147483648 2587667057145/2147483648 -2660276080593/2147483648 1112558283111/2147483648 895120215267/2147483648 706027524993/2147483648 331647761883/2147483648 -1197262733289/2147483648 1902588558513/2147483648 -890597976519/2147483648 -1227443141811/1073741824 -578221618491/536870912 -49227203007/268435456 158994082581/2147483648 -262164520137/134217728 1277079597189/536870912 277633427805/1073741824 685577476695/268435456 232718470185/536870912 48221474157/67108864 -42088057239/2147483648 1912645782231/2147483648 346963075503/536870912 -5529302574693/2147483648 -1253915189961/2147483648 24036071541/33554432 1408412544885/536870912 -231490858119/536870912 3695867796861/2147483648 3026142414987/2147483648 -2569817620959/2147483648 -97728093141/134217728 2617243861851/2147483648 1551104200197/2147483648 138861909783/134217728 -2504398276515/2147483648 1456114551417/1073741824 1858823834775/2147483648 1309366002117/1073741824 1630927096893/2147483648 2903961030483/2147483648 1361156861415/2147483648 367333118367/2147483648 -2062066642791/2147483648 425935564929/2147483648 -4807675165329/2147483648 645848285253/536870912 -314481455319/1073741824 -438663493299/1073741824 -346493596455/2147483648 -119037034881/33554432 1112163158631/536870912 1973821226799/2147483648 -2168409013329/2147483648 6006808440213/2147483648 3466979704617/1073741824 3566235029907/2147483648 3516317988519/2147483648 152151818445/1073741824 656141820033/536870912 -729414600147/536870912 4471487549619/2147483648 1152597017217/2147483648 119252007309/1073741824 1300085183043/2147483648 -128096392389/268435456 354064075383/536870912 -1187714465205/536870912 612613729221/536870912 -225961530681/1073741824 825186480807/1073741824 7727100795/2147483648 -132145823973/268435456 157805884557/536870912 158352921117/1073741824 -1430450940807/2147483648 1709695328637/1073741824 -281238010173/536870912 -9348716907/8388608 2990245233939/2147483648 -204431494563/2147483648 -731789171589/1073741824 -4044001664967/2147483648 125694566277/536870912 477940743039/2147483648 3135313851/67108864 1350594164421/536870912 4040380424025/2147483648 186403161861/2147483648 -1397640728319/2147483648 2021565042873/1073741824 -7327591875123/2147483648 719475130689/1073741824 4685616716463/2147483648 -3763840069959/2147483648 9727962675/536870912 7176087504783/2147483648 -1748447143065/2147483648 1916010501609/2147483648 568338999915/536870912 -193935476181/134217728 -2892244040469/2147483648 -5349559127181/2147483648 2535033057957/536870912 7368759825213/2147483648 -1321786947837/2147483648 1092731306829/268435456 3234212015289/2147483648 -1436881419903/1073741824 2331662675727/2147483648 2551230516477/2147483648 190355744175/1073741824 1744370881881/2147483648 -4315350250413/2147483648 8826130921419/2147483648 -2134234999095/1073741824 3696586066311/2147483648 3570867002121/2147483648 -359989320933/1073741824 795789099753/536870912 -3186424215627/2147483648 201657572103/268435456
738247308909/2147483648 -794861041527/1073741824 -578043205203/536870912 -493770129567/536870912 428438084163/1073741824 -957718537137/2147483648 -492351503841/1073741824 1279118976321/2147483648 -4866115634769/2147483648 2965611027/33554432 -101407684827/268435456 584256662937/536870912 258776802297/536870912 -691191892539/536870912 -3229499459457/2147483648 6312014573193/2147483648 897797501379/2147483648 970090133865/2147483648 -550784224779/536870912 717310204413/536870912 -625134246465/536870912 741502909575/1073741824 -389907310893/2147483648 1424687762037/2147483648 -489841654947/1073741824 -818640632127/1073741824 1237061110653/2147483648 -159472825071/2147483648 161596503243/1073741824 1059494906595/2147483648 -417296803719/2147483648 897057521481/536870912 -2287048194795/1073741824 2359569994233/2147483648 -2809400298999/1073741824 -1210801742595/1073741824 -143958016209/2147483648 -1222683385551/2147483648 2778848875593/2147483648 639163719177/1073741824 2932639457967/2147483648 3594428670183/2147483648 -4064603545671/2147483648 -813667366905/536870912 3085437264879/2147483648 950818171929/1073741824 -1402997773485/1073741824 1008348311355/2147483648 1946483302761/2147483648 -163954407537/1073741824 -18000206043/67108864 254518371921/268435456 357365773749/1073741824 -146099922111/1073741824 -279922305195/268435456 115553464815/268435456 1126765807611/2147483648 -910147178577/2147483648 -3366933979581/2147483648 201444290373/536870912 248910410901/2147483648 1901369774433/2147483648 435640823049/2147483648 -1546533853185/1073741824 -25450019349/134217728 -1613338993863/1073741824 -131628307275/268435456 2714878265901/1073741824 -179464403613/268435456 40765667805/2147483648 54893269755/67108864 -913075931763/268435456 -3258836170755/1073741824 -3966322045221/2147483648 -1707801821811/2147483648 166386000507/1073741824 -5460834513/268435456 78013109367/134217728 -1253699932371/536870912 -511142048919/2147483648 -68337407799/268435456 -349969650429/1073741824 4119082754673/2147483648 -1994522151453/2147483648 1973869442967/1073741824 -691914108351/2147483648 361557811359/2147483648 -3519505562247/2147483648 -802612741695/2147483648 -93738561177/134217728 -479250440721/268435456 -1056542586513/1073741824 546704248101/536870912 -238906176741/268435456 -821577838389/2147483648 -556245138921/536870912 142376101467/536870912 449703059067/2147483648 568210248735/2147483648 -2488528180335/2147483648 -28231187433/67108864 392345085765/268435456 -977215566363/2147483648 -201117540585/1073741824 -846995975499/2147483648 2224826316003/2147483648 -1577758438299/2147483648 -330952077213/536870912 1350229135221/2147483648 -979006623543/2147483648 -5345915561397/2147483648 5306777990919/2147483648 -2451091812381/2147483648 -918037694847/1073741824 -163074084057/268435456 305166185025/2147483648 -491425683897/1073741824 -470007184401/1073741824 4206747130407/2147483648 -168922409325/1073741824 -3946030540563/1073741824 -417393302709/536870912 4145686259199/2147483648 -237888022707/67108864 -1659703823013/2147483648 3542330825871/2147483648 -4328342967/2147483648 -5837525563449/2147483648 226199180151/536870912 -917562522471/1073741824 106663459869/536870912 -2120577683121/1073741824 17794073535/33554432 -16715372583/8388608 -5406456092655/2147483648 -5139509117103/2147483648 -233732607315/268435456 258583919097/2147483648 -1381416769041/2147483648
3308372717265/2147483648 -886845030153/536870912 -1347749476221/2147483648 447572383659/1073741824 -941534937783/2147483648 -142586000547/2147483648 523658565225/1073741824 222587226951/2147483648 512924872467/1073741824 1204993934127/1073741824 -814989640719/1073741824 -2128464508563/2147483648 -382595926257/1073741824 -1694532885573/2147483648 230172544419/1073741824 897797501379/2147483648 4875801761895/1073741824 132909558669/536870912 -329924337681/2147483648 2393637115239/2147483648 -750540742917/1073741824 -2113185132801/2147483648 -2711323777479/2147483648 -1825119764445/2147483648 761836596861/2147483648 3074060504169/2147483648 25962785319/268435456 3074563594149/2147483648 146326114533/1073741824 3091416990339/2147483648 -386206616091/1073741824 -404503782573/2147483648 -384120975807/1073741824 482147107437/2147483648 -969518736483/2147483648 -422284196313/536870912 303230824365/536870912 124014233847/2147483648 494291536875/268435456 796229737281/536870912 265151708367/2147483648 4069126838649/2147483648 -530714021061/2147483648 4464918574893/2147483648 351108716535/1073741824 818694718707/1073741824 844171346817/2147483648 -2562977392173/2147483648 72644359767/33554432 -572078486337/536870912 -513649177101/2147483648 -1773591226509/2147483648 1322560575933/2147483648 -1837392015/8388608 1157804013801/2147483648 -572804028837/1073741824 -324568500321/536870912 -1500428888097/2147483648 -777919340631/2147483648 309477712953/2147483648 70752392397/1073741824 -491148455793/536870912 -3326689108839/2147483648 -839699266671/1073741824 460441776159/2147483648 23031967623/536870912 1465167336471/2147483648 -60894989301/1073741824 935503623639/1073741824 858574201653/2147483648 -2664774505239/2147483648 -546444244731/536870912 133062795519/134217728 902409882429/1073741824 4712111747625/1073741824 -370545696975/2147483648 -1237200493389/1073741824 -584146241847/1073741824 635660302473/2147483648 756442141131/536870912 -2006575271307/2147483648 -769467461571/2147483648 -1567368971493/2147483648 800342170851/536870912 -1324650355131/2147483648 -154553101977/536870912 4412106966171/2147483648 -2487642071787/2147483648 -78392619837/134217728 37199253807/67108864 2926040585943/1073741824 2623715761317/2147483648 -71002025235/67108864 -236509139679/536870912 54600197421/33554432 769797657231/2147483648 571677325305/536870912 -10490035659/536870912 163796511009/67108864 2962350138819/2147483648 -4524397165395/2147483648 -765686194533/1073741824 -765551632767/2147483648 -1840122140793/2147483648 466265978001/2147483648 -804753135873/1073741824 -4016972781831/2147483648 3659328807849/2147483648 -248619811755/134217728 -839294602221/1073741824 1481675453091/2147483648 -2779396870557/2147483648 -2612036873499/2147483648 3208554307467/2147483648 -1136606488719/536870912 -637349920605/1073741824 -5228097866847/2147483648 4155211375767/2147483648 -1803624942381/2147483648 -760906965363/2147483648 -1693071379329/1073741824 6836682080631/2147483648 1214680337553/1073741824 52082046597/1073741824 -4279638993/1073741824 -371844284811/1073741824 3947772569109/2147483648 -3277413156507/2147483648 -1001445828867/1073741824 -1787791848921/1073741824 -695949091437/536870912 2503030568667/1073741824 -914482750857/2147483648 567583302057/2147483648 -461015215293/1073741824 -2124108218475/2147483648 -1306074922455/536870912 2854830242007/2147483648 293189016957/268435456
1660092091665/2147483648 -1556689037139/2147483648 -791260541025/2147483648 -159896202501/1073741824 177015419871/1073741824 -119445465147/536870912 -140584370571/536870912 -266217045111/2147483648 -775585344879/2147483648 61336440915/2147483648 -170739393705/268435456 990950873931/2147483648 -597582847155/1073741824 -661810664427/2147483648 -323892053607/2147483648 970090133865/2147483648 132909558669/536870912 2619115632549/2147483648 -1542696755421/2147483648 525157922025/1073741824 -822132638061/2147483648 1374255903687/2147483648 -180910392147/2147483648 390492406359/1073741824 -93762939525/134217728 -1127933487987/1073741824 511202372973/2147483648 749584657725/1073741824 286079138673/1073741824 -967221354201/2147483648 -35601836511/2147483648 1562897261085/2147483648 -454103152917/536870912 168377977683/268435456 -2536970884995/2147483648 -153169412799/268435456 142113752763/536870912 -519322993179/2147483648 267229613607/536870912 1559450616147/2147483648 -47580351345/2147483648 57515266635/67108864 -1653656107161/2147483648 -1652914176969/2147483648 417476035473/536870912 980183630145/2147483648 -115003796277/1073741824 -7351338003/536870912 -339793398861/1073741824 1294317096039/2147483648 -137597268099/2147483648 1479801180015/1073741824 -24872518383/134217728 -144135550785/536870912 -50927797371/134217728 200726147889/1073741824 1103558354031/2147483648 370416804891/1073741824 -47299863867/67108864 1287749128593/2147483648 1350171378471/1073741824 -639595139649/2147483648 6769496469/536870912 -2389881135483/2147483648 559387769175/2147483648 -2359315563123/2147483648 43864655271/536870912 1184300878839/2147483648 -883425893241/2147483648 -339731475831/2147483648 485558017167/536870912 -2636785768611/2147483648 -794297726157/2147483648 -1566563125875/2147483648 2499094871223/2147483648 -110587528785/2147483648 -1588095251889/2147483648 -248140167555/2147483648 -255237499467/1073741824 -504317030073/1073741824 -515923566051/1073741824 -21153650775/134217728 1229264196165/2147483648 -821730066447/1073741824 2361630158181/2147483648 -81802804257/2147483648 -704238913347/2147483648 -1221710735271/1073741824 37101477249/134217728 608009195709/2147483648 -1389532848591/2147483648 -914820033447/2147483648 855316512879/2147483648 -2357958452145/2147483648 -684152333643/2147483648 -3174973982595/2147483648 -1962949080735/2147483648 -269775386529/1073741824 -1884178990275/2147483648 -1457684177955/1073741824 38581791861/1073741824 32242962051/67108864 -2292683518407/2147483648 655824018597/2147483648 -670551585741/2147483648 2010851031867/2147483648 -1397126695893/2147483648 -250133249175/1073741824 1905158095533/2147483648 -1372944736263/2147483648 -3242985368487/2147483648 918740166165/1073741824 -830849594037/2147483648 -1140655810221/2147483648 -1015837743291/536870912 -719108152287/1073741824 -1530540067311/2147483648 -421309775769/536870912 855799586073/2147483648 -44822468043/134217728 -2668742390235/2147483648 595740784275/2147483648 2634753684897/2147483648 -1015712171253/1073741824 -1262765526585/2147483648 137152955655/1073741824 -357676877013/2147483648 -3207949844187/2147483648 4905467619/33554432 -32346257301/67108864 14123991915/268435456 -21058024203/2147483648 1437949598877/2147483648 -2963941949697/2147483648 -334370772033/2147483648 -188545221111/134217728 -1601886779127/1073741824 525071165205/2147483648 -2378200950789/2147483648
-172198111443/268435456 525705714573/536870912 553577835129/1073741824 421220580135/2147483648 -637501958787/2147483648 15712619853/67108864 375762905559/1073741824 -17036271111/536870912 562410712527/536870912 -26394347259/134217728 1021945532679/2147483648 -86336527629/134217728 236259954339/2147483648 1346521555989/2147483648 2587667057145/2147483648 -550784224779/536870912 -329924337681/2147483648 -1542696755421/2147483648 1479359324853/1073741824 -1089756972345/1073741824 690055109955/2147483648 -833190013317/2147483648 586887767505/1073741824 178507147821/1073741824 2267533191/16777216 1456184489805/2147483648 -1016325969123/2147483648 -1744425215859/2147483648 -272396308503/1073741824 18864560499/536870912 1045936035843/2147483648 -2478607174425/2147483648 425130469311/268435456 -1445600500569/2147483648 716690555973/536870912 1146373055703/2147483648 -408749740215/2147483648 1353210184623/2147483648 8780458557/268435456 -917203365/2097152 -1189854903777/2147483648 -1918643185551/2147483648 92144964051/67108864 411447732861/536870912 -2168069733003/2147483648 -103593735519/1073741824 1265549947593/2147483648 -161810024691/2147483648 -803446632975/2147483648 241313692347/2147483648 208351989873/2147483648 -648603593559/1073741824 -340347710427/536870912 228201038283/2147483648 4774423737/16777216 539467912293/2147483648 -414280387809/1073741824 140731124217/1073741824 1534910925801/2147483648 -1428712200375/2147483648 -2261864486505/2147483648 -198483394203/536870912 -1873595056209/2147483648 2215451886045/2147483648 -513954040335/1073741824 892752680169/1073741824 -25014116055/134217728 -3915831379809/2147483648 12136273569/16777216 1556644944741/2147483648 -1891658715423/2147483648 3288866520897/2147483648 1262029177047/1073741824 3074611653033/2147483648 -1969301812797/2147483648 -62588259441/2147483648 2255916827259/2147483648 -334417222233/1073741824 1801979125719/2147483648 506627890971/1073741824 319086819645/1073741824 414148364049/1073741824 -448021266801/1073741824 305829144099/1073741824 -1489951884867/1073741824 335750185587/2147483648 -465084443961/2147483648 2212414402023/2147483648 -388718197917/2147483648 -51559593663/2147483648 390558529803/2147483648 498016778415/2147483648 -853875558399/2147483648 1494895056195/1073741824 -270983497503/1073741824 1274271703443/2147483648 191873745441/268435456 -129073746627/536870912 -282163740135/1073741824 479492349537/2147483648 914267138439/2147483648 -16959205623/1073741824 709408083273/1073741824 732974875965/1073741824 860957196123/1073741824 -1307030709339/2147483648 1200003093045/2147483648 1170760873893/2147483648 -3233993235309/2147483648 1645576229307/2147483648 3353684696571/2147483648 -1912919452749/2147483648 1638915421911/2147483648 1516509432459/1073741824 1755140414271/1073741824 340142976249/536870912 925609996659/1073741824 -15907034421/67108864 -2354254965483/2147483648 -207718160565/2147483648 5552751942555/2147483648 -25815388503/1073741824 -2729666050029/2147483648 3550582817451/2147483648 2338370669901/2147483648 -1049899341675/2147483648 1557762267/33554432 671759765277/536870912 -58606773567/268435456 852473665521/2147483648 -76998793455/268435456 1401327178455/1073741824 -2280525843603/2147483648 1069035683103/536870912 3286380087465/2147483648 379996437201/268435456 3184126652751/2147483648 -447781039371/536870912 1722895194093/2147483648
840362128185/2147483648 -424634828133/268435456 -697789873533/1073741824 17092933947/134217728 -113292400929/2147483648 31729491441/1073741824 -6381423861/2147483648 595104083805/1073741824 -1496166930501/2147483648 1015207864311/2147483648 -1468702013073/2147483648 -1534296220737/2147483648 -77430488667/1073741824 -1531000083885/1073741824 -2660276080593/2147483648 717310204413/536870912 2393637115239/2147483648 525157922025/1073741824 -1089756972345/1073741824 5363071853679/2147483648 -22896471015/2147483648 -242074480713/1073741824 -883324798143/1073741824 -791386479405/2147483648 2110380495003/2147483648 -371871032589/2147483648 386652504153/536870912 534480917085/536870912 -629159302779/1073741824 -273414512841/2147483648 3156145510239/2147483648 161732601483/134217728 -2005839820305/1073741824 -59092685925/2147483648 -3497544863691/2147483648 -1287714041043/2147483648 -666386827131/2147483648 195965773125/1073741824 2126841420657/1073741824 147477774147/1073741824 480571043667/268435456 2641514032827/2147483648 -1736554101153/2147483648 -901194568887/2147483648 -309340375077/2147483648 198369228669/2147483648 -52676901117/2147483648 21678800157/33554432 3310935342279/2147483648 -2170831237443/2147483648 329610098733/2147483648 360203741439/2147483648 456996145905/1073741824 965354997741/2147483648 20425831341/536870912 135729413547/1073741824 1265311412313/2147483648 600343003767/2147483648 -689479799325/1073741824 -850233276855/1073741824 57931068375/1073741824 1503880925991/2147483648 1216029825717/2147483648 -1161596284395/2147483648 -1627289544525/2147483648 512293766079/1073741824 1025904981/4194304 1309891038921/2147483648 -1231304687937/2147483648 193848566019/1073741824 749240617635/2147483648 -2493686321889/1073741824 -110540888907/67108864 -513326050773/1073741824 -503048199159/2147483648 -483373321137/2147483648 -481974829299/1073741824 155912093385/268435456 -1177216294749/1073741824 -496953253899/2147483648 287965516989/2147483648 -1340959884609/1073741824 2829919945713/2147483648 -257581247781/1073741824 588831598161/1073741824 -476094120591/2147483648 -422648040777/2147483648 -2524991757711/2147483648 -2129697093903/2147483648 232562636673/134217728 630138518895/1073741824 182184003327/536870912 -101676633027/536870912 -161322440241/536870912 -2704657658793/2147483648 452295039651/2147483648 507774569991/536870912 -41942696361/2147483648 -470505688365/1073741824 137552246793/1073741824 -47153396433/1073741824 157400774181/536870912 -983641966545/1073741824 -475472907855/2147483648 -954845185281/1073741824 -1651622285163/2147483648 65156819673/2147483648 -185954097/536870912 -252715849575/1073741824 1754402963931/2147483648 -2147377041141/2147483648 2638411640535/2147483648 -65240785947/536870912 77211513129/536870912 190329381345/1073741824 -1489726329/536870912 -869441299071/1073741824 503885666745/2147483648 455129802855/536870912 777561997167/536870912 -1622348683845/1073741824 -1445877191079/2147483648 737144515485/2147483648 -3283593915261/2147483648 -27545763579/134217728 -20229271971/536870912 33390779259/268435456 -1430965088073/1073741824 175758945885/2147483648 -3098069423211/2147483648 -640574767983/536870912 -96814279959/134217728 1105987122189/1073741824 219253321707/536870912 229342421913/536870912 -560546115363/2147483648 -1622136108045/2147483648 1022031889659/2147483648 303460523121/268435456
-718215862899/1073741824 -1748058900561/2147483648 148368715113/134217728 1296852536889/2147483648 -425428697625/2147483648 1020492271041/2147483648 169488874797/536870912 1882224456723/2147483648 1064926105857/2147483648 1849191268611/2147483648 262647461157/1073741824 -1174123373661/1073741824 66357161463/134217728 1637687485587/2147483648 1112558283111/2147483648 -625134246465/536870912 -750540742917/1073741824 -822132638061/2147483648 690055109955/2147483648 -22896471015/2147483648 2618840645919/1073741824 -795233416191/2147483648 -800009593125/1073741824 -548681531289/1073741824 582747786345/536870912 179901796449/2147483648 -146758781553/2147483648 -1019339557023/2147483648 -1111925605401/2147483648 -2021705940615/2147483648 450590766891/1073741824 -384743102289/2147483648 -17747272371/1073741824 -974742715821/2147483648 697083513411/536870912 2048930840919/2147483648 -967237842039/2147483648 428445949161/1073741824 -85618153083/67108864 -2673646854399/2147483648 -253909160913/1073741824 -3077364039603/2147483648 -297532166763/536870912 1683824080797/2147483648 -2641665299379/1073741824 -163956474723/2147483648 881098436079/1073741824 682606213761/1073741824 -485200166523/1073741824 113474369013/536870912 2744554188849/2147483648 225125225511/536870912 -875632588599/2147483648 2316294251253/2147483648 19361737875/16777216 397336341861/1073741824 463029938271/268435456 557969902107/1073741824 1343600977431/1073741824 -3698382726261/2147483648 -307360930689/536870912 -652834004331/2147483648 -367145256441/1073741824 837368288529/1073741824 -69311961543/268435456 2645280680439/1073741824 -124611191853/536870912 -2906373978321/2147483648 -1308749240967/1073741824 -636906000183/1073741824 137297423991/1073741824 1753577201613/1073741824 1150668972573/1073741824 509808155475/1073741824 -53238089487/2147483648 342209930235/268435456 -545879379375/536870912 1627927756071/2147483648 1352290531245/2147483648 -1621425260139/2147483648 2510865875673/2147483648 -918984365061/2147483648 -190666412901/536870912 368938942251/268435456 -2849090030649/2147483648 206425035195/1073741824 -7214549067/8388608 1375547241021/1073741824 449388519/536870912 1228830943539/1073741824 819116996091/1073741824 325252262517/268435456 -93327829989/268435456 1251139826853/2147483648 -1505398849881/2147483648 3112914439299/2147483648 304064335053/2147483648 -141100275963/1073741824 -1236770885361/2147483648 1863420558597/2147483648 296045801145/536870912 225914458989/2147483648 -1148346071373/2147483648 -852474898065/2147483648 -478034179569/536870912 -843067862757/536870912 2614711066251/2147483648 -1150250406057/2147483648 -59380912959/1073741824 2017050212973/1073741824 3434400806421/2147483648 -4319685141297/2147483648 1802104098675/1073741824 679547799603/1073741824 4281830104089/2147483648 -469064673789/536870912 -231544904469/536870912 3177471424887/2147483648 -47524317705/134217728 1790637011559/1073741824 5287776309669/2147483648 -444416115795/1073741824 -5969358002199/2147483648 1245903338913/536870912 108504113931/1073741824 -833523502275/536870912 -1683345724101/2147483648 981096230199/268435456 801825797607/1073741824 2098135284639/2147483648 -3037834878951/2147483648 -173743652643/536870912 1521464008431/2147483648 2146529442621/1073741824 5894184651207/2147483648 1929742983627/1073741824 4997990473713/2147483648 -816537241203/2147483648 4155069610845/2147483648
715801307757/2147483648 -6428195097/268435456 62500966761/2147483648 -1644697349445/2147483648 742283596443/2147483648 -673600361067/2147483648 -408128815347/1073741824 -222570829857/1073741824 -906121866063/1073741824 150124094751/536870912 177251990763/2147483648 1400186164893/1073741824 -115801174359/2147483648 1753777539531/2147483648 895120215267/2147483648 741502909575/1073741824 -2113185132801/2147483648 1374255903687/2147483648 -833190013317/2147483648 -242074480713/1073741824 -795233416191/2147483648 5077688821155/2147483648 836664528699/1073741824 1047589154979/1073741824 -4334744616363/2147483648 -4424620913781/2147483648 -59268091209/134217728 -2127218347389/2147483648 21515152713/67108864 -231314248803/268435456 -344498153403/1073741824 443029317477/1073741824 -951046149657/2147483648 525605087727/536870912 -152940405867/1073741824 -851691393123/2147483648 1062418761639/2147483648 -625038246333/1073741824 -356875609467/268435456 129759909927/268435456 -712082402367/1073741824 207228577365/2147483648 -318976292529/1073741824 -2724649170141/2147483648 1000926354867/1073741824 490022934213/2147483648 -138721012587/2147483648 279035564505/1073741824 -3692337751959/2147483648 4947629954745/2147483648 212808466509/1073741824 4190152001079/2147483648 -2075170634037/2147483648 -1553074741767/2147483648 -2018272449783/2147483648 535194217935/2147483648 1340727045303/2147483648 1411565146803/2147483648 -126462581247/268435456 1885601384781/2147483648 1192284625947/1073741824 597940710249/1073741824 649238110671/536870912 -1017943992177/2147483648 629367836535/1073741824 -4550969590425/2147483648 -1152130944837/2147483648 499871240625/1073741824 -331603963617/1073741824 -486552145065/1073741824 637147136787/536870912 -1382638597209/2147483648 7673142357/33554432 -1377836996769/2147483648 -168948545793/2147483648 31235530911/2147483648 314362923837/1073741824 4778817909/268435456 -220821607779/1073741824 -2764300679211/2147483648 13472018775/536870912 2113800620565/2147483648 975129079239/2147483648 -1642680598425/2147483648 715919161977/1073741824 818590594035/2147483648 -231885666117/536870912 -935065773339/1073741824 3004446915021/2147483648 -2763214871187/2147483648 -6199254431667/2147483648 -1441627441101/2147483648 841385505831/1073741824 -510570848655/536870912 -879267988713/2147483648 -5706723911793/2147483648 -3689452334007/2147483648 -1842935214297/2147483648 -5260922016753/2147483648 -5949168486573/2147483648 2769101225877/2147483648 552780004467/2147483648 -971869689711/1073741824 2904218693283/2147483648 -252688434735/2147483648 1489527052797/1073741824 -564136077681/1073741824 -1102005201231/2147483648 1812788230965/2147483648 -702326385507/2147483648 -383126011089/268435456 1078538760861/1073741824 -532457380761/2147483648 -1827299320767/2147483648 -1001386929309/536870912 295742467935/2147483648 1109604124995/2147483648 -264155887155/134217728 1371350657595/2147483648 -1124560211325/1073741824 -82992854409/536870912 224984390985/536870912 154587688281/268435456 406529094873/2147483648 -837617847189/1073741824 594575576577/2147483648 -795886164897/536870912 -1523001648939/2147483648 2703364641555/2147483648 640442140263/2147483648 1204167357903/2147483648 188401504653/536870912 591896841015/2147483648 -4502337481023/2147483648 46616421123/1073741824 -1265650894221/1073741824 86558086017/536870912 -342697453479/536870912 -453734754543/268435456
-262100732223/1073741824 4160843725029/2147483648 383694642549/2147483648 -596681313999/536870912 150694675947/2147483648 -401975524689/2147483648 -1198544975253/2147483648 -442464330453/536870912 23421900135/134217728 -516943440075/536870912 403567491699/536870912 245300486217/268435456 -1221505234671/2147483648 -1086692241921/2147483648 706027524993/2147483648 -389907310893/2147483648 -2711323777479/2147483648 -180910392147/2147483648 586887767505/1073741824 -883324798143/1073741824 -800009593125/1073741824 836664528699/1073741824 6938531674557/2147483648 538074684807/268435456 -2877823088313/2147483648 -2332923070545/2147483648 -2212280584779/1073741824 -4927395986049/2147483648 -486384946575/2147483648 -2101550004531/2147483648 242833540629/268435456 104292540885/1073741824 1597705886403/2147483648 -1907590482561/2147483648 943122555651/2147483648 -396810175023/2147483648 -146492614029/536870912 241085700567/536870912 2391744204471/2147483648 -212971356267/536870912 -190678126785/1073741824 -343105370085/268435456 2459475983469/1073741824 -4082873585961/2147483648 3424568849091/2147483648 -2361684355803/2147483648 251750517639/268435456 309129743085/536870912 -943490997993/1073741824 -294058368663/536870912 -2008498241607/1073741824 237319065231/536870912 -1098517350705/2147483648 -405593365677/1073741824 -1065347834001/1073741824 61658143017/67108864 -1731775402293/2147483648 1040393572167/2147483648 -514662412413/536870912 1577905064583/2147483648 1915520441097/2147483648 -220342092561/1073741824 -905942032173/1073741824 205660057587/1073741824 -715446184971/1073741824 -2632610028009/1073741824 -666502724667/1073741824 19540645095/1073741824 1120954555107/2147483648 2826603908667/2147483648 378862631019/2147483648 57901791897/2147483648 -4539606425151/2147483648 915548905977/1073741824 -6519304980393/2147483648 -2245842692541/2147483648 2556812062143/1073741824 -1306329856545/2147483648 -295629339897/536870912 -321418605999/1073741824 -467010305295/1073741824 72835375233/134217728 518840083077/1073741824 -3151056731973/2147483648 -241109958771/1073741824 1000306555377/2147483648 785383427133/2147483648 141985855383/536870912 660679693263/1073741824 -902279272089/536870912 -7812237004305/2147483648 -1119922124451/1073741824 1030796330043/2147483648 1528542048171/2147483648 -2134756161669/1073741824 -132603690777/1073741824 955143180717/1073741824 -181971261387/1073741824 -2906714289765/1073741824 -1650060680379/2147483648 1937247596163/2147483648 165996802935/268435456 87480578955/536870912 1877900927703/1073741824 2106682029699/2147483648 2086682229477/2147483648 27248641557/268435456 587230298715/2147483648 -1842304255281/2147483648 416978017773/1073741824 -807281706843/1073741824 4554408465669/2147483648 829435990113/2147483648 494763271533/2147483648 1022796373887/2147483648 733081450353/536870912 1405808216589/536870912 -2831223433113/1073741824 -361512984495/1073741824 -1760102735721/2147483648 1700657487975/1073741824 -981062338353/536870912 1026374905707/2147483648 -778857543279/1073741824 3244154539971/2147483648 -172053705093/1073741824 -1037145013263/2147483648 -5002369327731/2147483648 -662924030283/1073741824 623472417111/1073741824 1499541029013/1073741824 281585837181/1073741824 -1632515972193/1073741824 2510526931419/2147483648 1526947027809/2147483648 1637954379441/2147483648 1158738159231/2147483648 -1913110851135/1073741824 -1645324683693/1073741824
-310049844909/2147483648 860096004477/1073741824 13603771497/33554432 -2330748114681/2147483648 242291539665/1073741824 -126262995225/536870912 -1180544232597/2147483648 17426654391/2147483648 -471317328987/1073741824 -1358376662895/2147483648 36293731053/134217728 560908233327/536870912 -24312333417/536870912 -183245948301/2147483648 331647761883/2147483648 1424687762037/2147483648 -1825119764445/2147483648 390492406359/1073741824 178507147821/1073741824 -791386479405/2147483648 -548681531289/1073741824 1047589154979/1073741824 538074684807/268435456 5328951156633/2147483648 -1687442877813/1073741824 -4251352026093/2147483648 -1109496051939/1073741824 -2925548340591/2147483648 208354287699/2147483648 -2085368107893/2147483648 609697659015/2147483648 1679278311753/2147483648 -214747989141/1073741824 -391180439565/2147483648 -877616262339/1073741824 -245051748483/1073741824 -907583631951/2147483648 933322933953/2147483648 1486891475367/2147483648 -248618345049/536870912 861920413035/2147483648 155570414481/1073741824 -11797423965/2147483648 -2015406594123/1073741824 71530934631/134217728 312665212773/2147483648 -668521992681/1073741824 1363972475163/1073741824 -512499573885/536870912 1328325830127/2147483648 -2078855877993/2147483648 705295871619/536870912 -553469129517/536870912 -1326684064623/2147483648 -2633039839215/2147483648 729172749723/1073741824 43728513537/1073741824 1022334299817/2147483648 -2038989067035/2147483648 361750697877/2147483648 916408398741/2147483648 -962774875137/2147483648 -840048230241/2147483648 -1168648864551/2147483648 -211103740653/1073741824 -3919643457069/2147483648 -1757272140567/2147483648 -181080810399/2147483648 8191002735/536870912 2257432329981/2147483648 538021559805/1073741824 -732164539131/536870912 -1913724465747/1073741824 300513321207/2147483648 -1188305308551/536870912 297568235379/2147483648 2389782205989/2147483648 -23606698455/536870912 -545706583257/536870912 -867863911191/2147483648 -173908217553/536870912 950254421859/2147483648 2895538158225/2147483648 -2931810017535/2147483648 319919269959/536870912 125792800929/1073741824 -1480873219383/2147483648 -255060969507/536870912 75213761061/134217728 -2536357730709/2147483648 -8372858186097/2147483648 -2251649943795/2147483648 2311625953167/2147483648 911436288099/2147483648 -2985523985625/2147483648 -1219596491043/1073741824 -1113215495031/2147483648 -683436049287/1073741824 -4900242281265/2147483648 -125602504983/67108864 821820495675/1073741824 2766439598751/2147483648 -955551264285/2147483648 1820536610925/2147483648 67512130719/134217728 2933317491045/2147483648 223336833267/536870912 -2066559228423/2147483648 105488877873/2147483648 688909667109/2147483648 -3268941788361/2147483648 1852860649965/1073741824 445062525435/1073741824 254724483663/1073741824 2117810106771/2147483648 -507394230483/1073741824 1459409833707/2147483648 -638625498123/268435456 120659925603/268435456 -137940864033/268435456 594854903127/2147483648 -3356916686859/2147483648 143425815249/268435456 -480862295043/268435456 1594813233171/2147483648 1226384636109/2147483648 -2147638430409/2147483648 -2197883938587/1073741824 430131300927/2147483648 399320241771/2147483648 2073684076509/2147483648 -521297250945/1073741824 -543111281283/1073741824 -363700099143/2147483648 163613227551/268435456 -1949379099795/2147483648 -132754856763/1073741824 -1509852550593/1073741824 -912932636757/536870912
-1338276675855/2147483648 -613987851453/1073741824 -378950201001/2147483648 1769082771573/2147483648 -93704076471/268435456 853849935045/2147483648 58879346571/134217728 481942309443/1073741824 821382017817/2147483648 99954340467/536870912 -216359284053/536870912 -3851014653297/2147483648 854760428493/2147483648 -2479778258637/2147483648 -1197262733289/2147483648 -489841654947/1073741824 761836596861/2147483648 -93762939525/134217728 2267533191/16777216 2110380495003/2147483648 582747786345/536870912 -4334744616363/2147483648 -2877823088313/2147483648 -1687442877813/1073741824 6428565953475/2147483648 4371523160061/2147483648 806293971975/1073741824 163861564119/268435456 -2409907144059/2147483648 384865447551/2147483648 2501258422527/2147483648 27644527905/536870912 -412088768241/1073741824 -2738809383183/2147483648 498891509577/2147483648 486437540301/1073741824 -187089323457/268435456 124821403155/268435456 2684264970141/2147483648 -937371372477/1073741824 2324721975075/2147483648 -1197507363075/2147483648 358117236807/2147483648 1239266168151/1073741824 -400933846821/268435456 -675452112903/2147483648 1871308620513/2147483648 -507502076589/2147483648 235296167991/134217728 -5216351302029/2147483648 340003696065/536870912 -1583493529677/1073741824 244386443073/268435456 424729402893/268435456 1214082947325/1073741824 388631328741/2147483648 817315719375/2147483648 -763447751013/2147483648 124434892245/268435456 -778490761251/536870912 -1108065448527/1073741824 624440724567/2147483648 -1632457985277/2147483648 493168999707/536870912 -62325789135/67108864 3065360501931/1073741824 40030170255/134217728 -441855919887/2147483648 -571698841221/1073741824 -86682107649/1073741824 -1558895356569/2147483648 479802881007/1073741824 -1021718137335/1073741824 -50347909743/2147483648 -1943600966439/2147483648 -20606350749/2147483648 -12392069253/268435456 584797019433/1073741824 -149595368499/2147483648 1041432254613/2147483648 573327720741/1073741824 -2958731631927/2147483648 211684788141/1073741824 122142835785/134217728 -2788993337337/2147483648 5252361147/536870912 -58100882121/134217728 1331004964191/1073741824 -1019410153671/536870912 3832563286779/2147483648 3303192635985/1073741824 1712622113217/2147483648 -434820595713/536870912 647833379733/536870912 -107008371909/134217728 1530431284587/536870912 5342462183133/2147483648 1253670784269/1073741824 1742779461339/1073741824 350554210317/134217728 -321579296697/536870912 7251445107/2147483648 1350548719947/2147483648 -1712459416557/2147483648 -208282716489/1073741824 -4752247101633/2147483648 1048917100743/1073741824 262916280999/536870912 -1021659784719/1073741824 756313281309/536870912 1510681240617/1073741824 -770600601591/2147483648 1244398595385/2147483648 413623481289/536870912 2502611585385/1073741824 799727022027/1073741824 -59839338711/2147483648 4508528280159/2147483648 -57987285129/268435456 2551824698481/1073741824 275423720049/536870912 -380423107389/268435456 -2648276829237/2147483648 668378383971/1073741824 1074346338867/2147483648 -486942059475/536870912 2109226903959/2147483648 4111258206699/2147483648 -315264244173/2147483648 -175466890419/2147483648 -3987600399795/2147483648 -2019576260451/2147483648 733917055911/2147483648 3590045092299/1073741824 1570969224591/2147483648 4440637334997/2147483648 3389088646941/2147483648 198375128607/1073741824 3026704568091/1073741824
-2015063800089/2147483648 125956099353/536870912 -2416121073621/2147483648 797441175117/1073741824 -1788652561803/2147483648 370635466647/1073741824 2187357270297/2147483648 268092131823/1073741824 1033877257809/1073741824 1566063550737/2147483648 690273700593/1073741824 -2958678756849/2147483648 -287313818949/1073741824 -4029945948237/2147483648 1902588558513/2147483648 -818640632127/1073741824 3074060504169/2147483648 -1127933487987/1073741824 1456184489805/2147483648 -371871032589/2147483648 179901796449/2147483648 -4424620913781/2147483648 -2332923070545/2147483648 -4251352026093/2147483648 4371523160061/2147483648 9406266227625/2147483648 -251538428079/2147483648 -846303482079/1073741824 -788320038759/1073741824 5032534469367/2147483648 -111405008685/2147483648 -227822812629/134217728 2976134614095/2147483648 -148402824747/536870912 3791313186675/2147483648 179742944229/2147483648 1052000701713/2147483648 -184682895597/536870912 862995729549/536870912 1630341368211/2147483648 -375646345503/536870912 -1879091739477/2147483648 1314909342177/1073741824 3680770816515/1073741824 369150660069/2147483648 388479610383/1073741824 1691426079105/1073741824 -4864827823401/2147483648 5335497176367/2147483648 -1566411639807/536870912 -969276119133/2147483648 -1301677162107/536870912 1492512153729/1073741824 3935693225733/2147483648 2837245515273/2147483648 111494084247/268435456 -881744798301/1073741824 -852397936281/1073741824 1796953867671/2147483648 -892425517281/2147483648 -1167239652711/536870912 312415850955/536870912 -1321531770573/536870912 367585770945/268435456 -712349054937/1073741824 1719239072631/1073741824 1064741278803/2147483648 -59998241295/134217728 1057483908063/1073741824 528182677065/2147483648 -4708562412465/2147483648 5213077532433/2147483648 1013137806225/1073741824 346199467233/268435456 3262171280697/2147483648 189521542335/2147483648 1847591926401/2147483648 -813444316041/1073741824 2028521282175/2147483648 1787386707879/1073741824 873126796695/2147483648 -863285397951/2147483648 -1159381483527/1073741824 4465201499991/2147483648 -4717457759505/2147483648 -18717499389/1073741824 5682441049239/2147483648 2722799545731/2147483648 -2201112099873/1073741824 378590829489/2147483648 9109445954457/2147483648 515766770769/536870912 -3927751134189/2147483648 702970333689/536870912 2305506258399/2147483648 1534016773275/536870912 7976824380447/2147483648 3315801830991/2147483648 7753542508821/2147483648 3288904932597/1073741824 -549103613517/268435456 -865435377327/2147483648 544578550299/268435456 -254191102545/2147483648 2015799127575/2147483648 -1721077893177/1073741824 -514770861855/536870912 2458324428783/1073741824 -1844837333829/536870912 817622297079/2147483648 832412031639/268435456 -4369338972081/2147483648 -1128020431299/1073741824 4902770933193/2147483648 1102374705663/2147483648 1180666862361/536870912 96434107599/268435456 6452484572049/2147483648 -2230063916469/2147483648 -2563863823881/2147483648 1797090051927/1073741824 5976837437553/2147483648 -1008298078239/2147483648 4399243080315/2147483648 1388229256167/1073741824 -1394327815671/2147483648 6354597751227/2147483648 2726234240469/2147483648 -360140612763/268435456 580898930919/2147483648 -3722745016635/2147483648 4217231353947/2147483648 -643854488211/268435456 5639577595005/2147483648 -1351702602075/1073741824 2034816638421/2147483648 2145477447033/1073741824 792837942795/1073741824 1791270836931/536870912
-73855342839/1073741824 -848478618855/1073741824 -282046406709/1073741824 872256813897/1073741824 161294108163/1073741824 -31446956097/2147483648 408152575557/2147483648 1177784097645/2147483648 582711662325/2147483648 -776550431757/2147483648 -2618744431527/2147483648 -885000179073/2147483648 1239074769939/2147483648 967000946457/1073741824 -890597976519/2147483648 1237061110653/2147483648 25962785319/268435456 511202372973/2147483648 -1016325969123/2147483648 386652504153/536870912 -146758781553/2147483648 -59268091209/134217728 -2212280584779/1073741824 -1109496051939/1073741824 806293971975/1073741824 -251538428079/2147483648 5368715579751/2147483648 5949282454863/2147483648 26763188379/2147483648 39549033429/134217728 -442051142013/2147483648 3110316315/134217728 -153679691859/536870912 427726815189/536870912 -324932603313/268435456 176220722361/1073741824 -88913078379/2147483648 -29200767057/268435456 317598065709/2147483648 317049375285/2147483648 853710068295/2147483648 1928045444241/1073741824 -1082812517373/536870912 280346001627/536870912 -2176298023545/2147483648 1333397425995/1073741824 -61961395587/33554432 666458181165/2147483648 194108304327/1073741824 2347852712637/2147483648 923529367053/536870912 8599176351/2147483648 37473997767/536870912 9865731891/268435456 923709050943/2147483648 -1417974432903/2147483648 467533633173/1073741824 440822725149/2147483648 636467799177/2147483648 -5349771195/33554432 -1591148993931/2147483648 1454744158701/2147483648 197887338837/134217728 -607624399761/2147483648 84168081609/536870912 1360332851829/1073741824 326086717365/536870912 -189766281429/268435456 1312631503419/2147483648 -184027042023/536870912 578811156843/2147483648 -1803923288085/2147483648 2808382374579/2147483648 -600865845945/536870912 1591676611353/2147483648 -1350179793/268435456 -1363408952805/1073741824 145790225673/536870912 119870337777/536870912 811928138625/2147483648 -27404982393/2147483648 -691582615635/1073741824 923011399809/2147483648 -1193844782661/2147483648 2770583462805/2147483648 -566572499763/2147483648 -519485839383/268435456 -1414216597791/2147483648 -921612362583/2147483648 28736488911/16777216 2026090596339/1073741824 -188629212285/1073741824 585284597835/2147483648 -547678342779/2147483648 1463964960537/2147483648 -1114931069553/1073741824 -2358488558817/2147483648 -65005208079/2147483648 683556499167/536870912 -2101472203401/2147483648 192777176817/2147483648 -412811347839/2147483648 -355298547837/1073741824 -776095590459/1073741824 -278815568793/1073741824 17237609277/1073741824 960642072213/2147483648 -963633406335/2147483648 2662729679553/2147483648 -1416175295667/2147483648 -1212355936281/2147483648 -79874915103/536870912 -127673444457/536870912 -787617450099/2147483648 -323564367033/2147483648 -2295435311397/2147483648 -2411188006671/2147483648 -542823742689/2147483648 763607357691/1073741824 1032122410041/2147483648 -3292758362133/2147483648 29832015615/134217728 999853102191/2147483648 -1333316349189/2147483648 -1143451204173/1073741824 511306624689/536870912 495613150185/2147483648 1021901656257/2147483648 637174033521/2147483648 -262562437737/268435456 -262913821113/536870912 -1452168781251/2147483648 3666594424533/2147483648 -1836686166801/1073741824 -2041347825027/2147483648 -1335209861655/1073741824 -3720767299353/2147483648 901555063635/1073741824 -179158244103/1073741824
310363418025/268435456 -271301286519/268435456 385137432987/2147483648 3001676801427/2147483648 330347041647/1073741824 -101452985055/1073741824 -101512897029/2147483648 -6208921569/134217728 2311506880875/2147483648 -1000218135549/1073741824 -4190901983355/2147483648 -18069800607/33554432 189739665333/2147483648 3548895000435/2147483648 -1227443141811/1073741824 -159472825071/2147483648 3074563594149/2147483648 749584657725/1073741824 -1744425215859/2147483648 534480917085/536870912 -1019339557023/2147483648 -2127218347389/2147483648 -4927395986049/2147483648 -2925548340591/2147483648 163861564119/268435456 -846303482079/1073741824 5949282454863/2147483648 12031758236475/2147483648 1430727681441/2147483648 157513286067/1073741824 -636994036683/2147483648 386925523359/2147483648 -181786110525/1073741824 1722173423127/2147483648 -554619535851/268435456 -25199842869/1073741824 6228491973/134217728 804895368201/2147483648 261987484431/536870912 960402975087/2147483648 1380865683765/2147483648 6695824211817/2147483648 -2195835791649/1073741824 201388672623/1073741824 -622565177013/1073741824 769922659791/1073741824 -1364451284043/536870912 602314181763/1073741824 959325350385/2147483648 2305365384609/2147483648 820726288089/536870912 -620616485859/1073741824 1345608378921/2147483648 -2322010671249/2147483648 860833139301/1073741824 -1866177926523/1073741824 -729643237335/2147483648 388317979587/2147483648 60530456643/536870912 267925337247/536870912 610026474327/1073741824 -1059632532153/2147483648 4589289898449/2147483648 -2365315816785/2147483648 1159657064475/2147483648 1031845378347/1073741824 452264312343/268435456 -504698876499/536870912 1461375861279/1073741824 -424795343061/2147483648 125214860955/268435456 -831630800805/536870912 584143692729/268435456 -1872406372563/2147483648 5829764780601/2147483648 -922423686927/1073741824 -6205231212669/2147483648 -521277918747/2147483648 1893937653531/2147483648 1173254227701/1073741824 -2462988722823/2147483648 -2248848758535/2147483648 -1033498809735/2147483648 -623886349455/536870912 5496911095317/2147483648 -401914117725/536870912 -4426889394267/2147483648 -3501595383543/2147483648 34552667811/134217728 6244787238279/2147483648 3289112140005/1073741824 57173826651/536870912 23508631179/268435456 -399561696267/268435456 103566300555/67108864 -2561045663625/2147483648 -1376435449929/536870912 -433305113151/1073741824 1931825637837/1073741824 -167449882995/536870912 -521195789763/1073741824 -1716755328399/1073741824 -2231220897369/2147483648 -3961370654463/2147483648 -1849692878499/2147483648 298375606725/2147483648 100738738971/1073741824 -527466685821/2147483648 2832162811389/1073741824 -2349739941309/1073741824 -2503838693373/2147483648 -35100860949/67108864 -444219875445/2147483648 -1322359069179/1073741824 -3946206829935/2147483648 -3044237570031/1073741824 -1400940910323/536870912 -219624002409/536870912 29652938595/536870912 439664001687/536870912 -6711721866519/2147483648 1087485556575/2147483648 3106693616979/2147483648 -54701843829/33554432 -228777525963/134217728 2096550557643/2147483648 284073135513/536870912 -2218277441259/2147483648 -2087862162873/2147483648 -4816674369033/2147483648 662769772299/1073741824 -1099648032645/2147483648 3260086399695/1073741824 -6568488144333/2147483648 -1031642592579/1073741824 -808719591819/536870912 -5993167585035/1073741824 4842854189019/2147483648 -1958502408753/1073741824
1559809698873/2147483648 -88240128831/1073741824 9638677323/134217728 -144920743677/2147483648 983180367879/2147483648 -253717815663/2147483648 -687620778951/2147483648 -351369202203/536870912 -1350035518539/1073741824 -645026704719/2147483648 171720020289/268435456 2036995418667/2147483648 -454238667957/2147483648 1269541360425/2147483648 -578221618491/536870912 161596503243/1073741824 146326114533/1073741824 286079138673/1073741824 -272396308503/1073741824 -629159302779/1073741824 -1111925605401/2147483648 21515152713/67108864 -486384946575/2147483648 208354287699/2147483648 -2409907144059/2147483648 -788320038759/1073741824 26763188379/2147483648 1430727681441/2147483648 4826144380275/2147483648 1251236351829/2147483648 -654958510395/536870912 -55977839373/2147483648 143713429551/2147483648 381143110443/536870912 -1234424895945/1073741824 -159889569369/536870912 286623183351/2147483648 12977007087/536870912 -2465864576259/1073741824 971369441613/2147483648 576471734793/2147483648 610484440497/2147483648 -3960630975/268435456 -2917046014827/2147483648 527173748721/2147483648 -503895149931/536870912 -880994893413/1073741824 10831728915/268435456 -834486543009/1073741824 2024122474395/2147483648 -479157501717/2147483648 -100097806575/1073741824 419075547/67108864 -1121104592229/536870912 -787186196037/1073741824 -69101284977/67108864 -1057684376325/1073741824 -1336905802905/1073741824 358939338723/2147483648 469998042657/2147483648 1975336413171/2147483648 -3320817507981/2147483648 1810501152771/2147483648 -2546343301821/2147483648 1890707765319/2147483648 -27452813985/536870912 -33435302559/2147483648 3507758101137/2147483648 -1417373524911/1073741824 -1609148221443/2147483648 152277043059/268435456 -25265649921/33554432 565840506381/2147483648 -490440669087/2147483648 1175812573335/1073741824 981161591871/2147483648 -3188172623019/2147483648 424558685001/1073741824 -52512535527/2147483648 -70598488761/268435456 -382966947975/1073741824 1817999136135/2147483648 -832002338691/1073741824 -251035558575/1073741824 818052900753/536870912 -2330096359257/2147483648 1461885370689/2147483648 -1758174050949/2147483648 2194366595421/2147483648 -380464142115/1073741824 -65407683357/268435456 -146072772939/2147483648 653617130499/2147483648 -1664453579979/1073741824 2062855931715/1073741824 -1407978917973/2147483648 -781175104797/268435456 -1805236165785/2147483648 480341222757/1073741824 202821885819/536870912 -164192352003/2147483648 -933289886535/2147483648 -76920922515/536870912 -2954449410285/2147483648 -2442695521863/2147483648 2099528047089/2147483648 -565474778805/2147483648 -1338214664991/1073741824 170445121617/67108864 -1509048974691/1073741824 -121268171331/134217728 -672901978035/2147483648 -41175874959/268435456 -5030574170829/2147483648 -429311272995/536870912 -3015339250845/2147483648 -406866346323/268435456 714432531249/536870912 -102487081815/536870912 385815755121/2147483648 -5315264918619/2147483648 -506178146835/1073741824 823982146785/2147483648 -772765244595/536870912 -2630568256563/2147483648 1962378433107/2147483648 -2389535796699/2147483648 27190702191/536870912 -371428494747/1073741824 -848427850521/2147483648 4377044688057/2147483648 -435424268205/536870912 771369909255/1073741824 -2554614288273/1073741824 -937556380029/2147483648 -254434074003/2147483648 -344569508523/268435456 368016772935/268435456 -1507624307337/1073741824
-43406503683/268435456 112280995581/2147483648 -63531714201/67108864 511898662431/2147483648 -505088161011/2147483648 -65352060165/2147483648 1028310557661/2147483648 187488272511/536870912 -997886540109/2147483648 488453443461/1073741824 92146050489/134217728 114786445401/2147483648 -151312798551/1073741824 -2356024214883/2147483648 -49227203007/268435456 1059494906595/2147483648 3091416990339/2147483648 -967221354201/2147483648 18864560499/536870912 -273414512841/2147483648 -2021705940615/2147483648 -231314248803/268435456 -2101550004531/2147483648 -2085368107893/2147483648 384865447551/2147483648 5032534469367/2147483648 39549033429/134217728 157513286067/1073741824 1251236351829/2147483648 6463897337601/2147483648 -3102223100937/2147483648 -1987321165779/2147483648 36249277977/67108864 1436112632001/1073741824 -731738384619/2147483648 -957705724677/2147483648 351397051383/536870912 -198757371609/268435456 568105942317/1073741824 1370294965839/1073741824 -469183217073/2147483648 962072608269/1073741824 -661496967033/1073741824 990217191867/536870912 294756191793/268435456 1626345552831/2147483648 -916339925223/1073741824 -2716673037189/2147483648 1001180019855/536870912 -1309410160077/1073741824 -393502975197/536870912 -58279997991/33554432 2722954747401/2147483648 219743597565/2147483648 548909498421/2147483648 -907619075109/2147483648 -2330772453093/2147483648 -1229143590135/1073741824 748054696575/2147483648 21716563647/67108864 -3991455596049/2147483648 611632209999/2147483648 -1955074168083/2147483648 -362864650683/2147483648 188441191197/1073741824 46971434487/536870912 262020962925/536870912 1848708012321/2147483648 953961696195/1073741824 -344174048133/2147483648 -2700346424685/2147483648 370533358881/1073741824 875290182861/1073741824 21757551255/67108864 2182524905319/1073741824 1186444041831/2147483648 -133113950829/536870912 -1276925075931/2147483648 -15750850989/1073741824 3359097096015/2147483648 -45136229109/536870912 117841364379/2147483648 -1428865760523/2147483648 1086072146439/1073741824 826089186819/2147483648 -1775485338429/2147483648 5803628223507/2147483648 -910316019813/2147483648 -449945250555/536870912 -949593476259/2147483648 2557742064969/1073741824 126055150311/536870912 -27446428917/33554432 -258841515093/536870912 5524931470047/2147483648 906448555257/1073741824 1716868368693/2147483648 173591340813/268435456 7949804238717/2147483648 3304542588231/2147483648 -4642437960075/2147483648 -506120819073/2147483648 1611947745777/1073741824 -2628714268971/2147483648 63948537789/1073741824 584853457437/2147483648 -1598418294507/1073741824 821195450655/1073741824 -34105864227/33554432 -2814720879315/2147483648 503160152433/536870912 -1620436771029/1073741824 -1717285633905/1073741824 1195610656983/2147483648 -1185761246847/2147483648 771196816623/2147483648 -1159594717359/1073741824 4804961696979/2147483648 7185353721/134217728 -4701430540911/2147483648 -49941056673/33554432 849325312425/268435456 1933608450051/2147483648 -2130362564037/2147483648 -188626337367/2147483648 349854604509/268435456 4615528375209/2147483648 -854266305933/1073741824 -95420370441/67108864 -462014096631/1073741824 432200959701/1073741824 340334928603/536870912 -2833705633575/2147483648 -220325101827/134217728 -7000538113443/2147483648 -3768014105301/2147483648 -1091722083333/2147483648 3425492862225/2147483648 2181590877051/2147483648
-532497192543/536870912 889710326001/2147483648 -31454355831/536870912 553959368109/2147483648 -118004721843/268435456 1024797415257/2147483648 546683225529/2147483648 -1049478546705/2147483648 1083924821391/2147483648 -1062655273731/2147483648 176301117189/536870912 -1429951125069/1073741824 -513398680863/1073741824 -3133885443507/2147483648 158994082581/2147483648 -417296803719/2147483648 -386206616091/1073741824 -35601836511/2147483648 1045936035843/2147483648 3156145510239/2147483648 450590766891/1073741824 -344498153403/1073741824 242833540629/268435456 609697659015/2147483648 2501258422527/2147483648 -111405008685/2147483648 -442051142013/2147483648 -636994036683/2147483648 -654958510395/536870912 -3102223100937/2147483648 1307724272421/268435456 -41999195001/536870912 214584887367/536870912 -3577223361615/2147483648 -91683766485/1073741824 -394541152209/2147483648 -469636616433/536870912 3867318872295/2147483648 6553357435605/2147483648 -975359012139/2147483648 2264621077359/1073741824 -830598501795/1073741824 7287757572975/2147483648 -1376582264925/1073741824 -3203101749477/2147483648 -792198736029/536870912 4792951844601/2147483648 2238068027259/2147483648 119568165165/536870912 -2164260361941/2147483648 11401929891/1073741824 -279009225039/2147483648 -503501351727/536870912 108514021923/268435456 -514689965427/2147483648 893366468877/1073741824 -785721031839/2147483648 324253445463/268435456 77861296725/268435456 -4926173507127/2147483648 -1136312096523/2147483648 604119594501/1073741824 417128627643/1073741824 3131253329271/2147483648 -1158276446475/536870912 2519025043899/2147483648 30998206857/2147483648 -2511426632739/1073741824 -7030433013/1073741824 4716732256677/2147483648 -610581691581/2147483648 -2090533532787/2147483648 -2592753395841/2147483648 4259165005131/2147483648 -8674937752881/2147483648 -2717618266785/2147483648 1070976099303/536870912 824038348155/2147483648 174524512365/1073741824 -1167188515599/2147483648 1672406530797/2147483648 -1857879694185/2147483648 1760778032859/1073741824 -977165701347/536870912 -2440233153693/2147483648 -35996845365/2147483648 -1460778117069/1073741824 -444611997309/1073741824 -3432927512187/2147483648 3072081051807/1073741824 -1394508120237/2147483648 -108462127437/2147483648 -852380033037/1073741824 4230039460677/2147483648 -9441475197555/2147483648 901650924585/2147483648 4176915084423/2147483648 -1112248873551/1073741824 -9361013724705/2147483648 -130342862853/268435456 5352126241053/2147483648 -72308396235/1073741824 -965159241579/2147483648 2846711201565/1073741824 9702592347/536870912 -2023578870411/1073741824 1890819218067/1073741824 1470456247479/2147483648 -5145424543017/2147483648 1529373554187/536870912 831035555013/2147483648 4555080249387/2147483648 2987678649009/2147483648 3616778053575/2147483648 3306700471161/1073741824 4166887791339/2147483648 1928161947981/1073741824 -4068091375275/2147483648 -1259376933801/1073741824 1280841183633/536870912 3395599445829/1073741824 -1729842172863/536870912 -3419975096235/2147483648 1348817911125/2147483648 4075910125551/2147483648 -2625947711139/2147483648 -490445749047/536870912 -635007379617/1073741824 -733523677503/2147483648 -3878782640985/2147483648 -1592982337551/1073741824 2742615188343/2147483648 -465129255243/2147483648 9783800700801/2147483648 11262097903935/2147483648 7940354571813/2147483648 1039479261069/536870912 -2432637875067/2147483648 4440596586663/2147483648
2206037654595/2147483648 -1929381279051/2147483648 -151052922693/2147483648 -1746189226707/2147483648 1292558472063/2147483648 -749494705785/2147483648 -460826020443/536870912 87323482005/1073741824 -2467212649263/1073741824 -18205906749/1073741824 -1485287055501/2147483648 824000721/1048576 150979828023/536870912 -2070998681901/2147483648 -262164520137/134217728 897057521481/536870912 -404503782573/2147483648 1562897261085/2147483648 -2478607174425/2147483648 161732601483/134217728 -384743102289/2147483648 443029317477/1073741824 104292540885/1073741824 1679278311753/2147483648 27644527905/536870912 -227822812629/134217728 3110316315/134217728 386925523359/2147483648 -55977839373/2147483648 -1987321165779/2147483648 -41999195001/536870912 2986797749049/1073741824 -6628153663161/2147483648 -158640558237/2147483648 -5482398606759/2147483648 -1621217460135/2147483648 -1180826075571/2147483648 -537307785165/2147483648 222694980123/1073741824 -209571912249/536870912 3653846604039/2147483648 946029752031/1073741824 -116972359593/67108864 -2688599869551/1073741824 56758707909/67108864 -3588482205/16777216 -371735692179/536870912 1048811912037/1073741824 144198040617/536870912 -1202996917011/2147483648 -1021726738149/2147483648 2506170003645/2147483648 895940345421/2147483648 -80890831197/268435456 -1022064524811/1073741824 12301886169/67108864 486585727407/536870912 -868214275065/2147483648 -3411671549973/2147483648 292922851077/1073741824 456577705929/268435456 -390778853385/2147483648 967969911933/2147483648 -3756388746147/2147483648 204041764593/1073741824 -2029619077659/2147483648 -983567462739/2147483648 6677865562557/2147483648 -2158070742687/1073741824 -1494151544349/2147483648 3422502599865/2147483648 -7026583514493/2147483648 -8202540124305/2147483648 -4944655838709/2147483648 -2437234361919/2147483648 94412144355/536870912 -1699415537883/2147483648 2263128770865/2147483648 -2595262161885/1073741824 -553058689329/536870912 -46636483665/134217728 -1489605516771/2147483648 798306623127/536870912 -1779756601863/2147483648 3737557695147/2147483648 -45484297329/268435456 -1136607390135/2147483648 -1045733976519/1073741824 156089849853/2147483648 -149819892435/536870912 -4277241236733/2147483648 -192682583547/268435456 2633813044053/2147483648 -2916581201415/2147483648 -891169280919/1073741824 -508356345633/2147483648 -280835644797/536870912 352165701195/1073741824 -1301222844159/2147483648 -419864634507/2147483648 -119528460039/1073741824 2725932371349/2147483648 -1218482719929/1073741824 -1990716532179/2147483648 -2401987488987/2147483648 5433945789/8388608 3054629517/1073741824 -100105118109/67108864 4913724971139/2147483648 -275436445611/1073741824 -6131390818521/2147483648 2713366881015/1073741824 -108795515745/2147483648 -4328980921455/2147483648 -166283265237/536870912 -1596496335159/2147483648 -386448562593/536870912 -88278764331/536870912 1847190597129/1073741824 1925983037187/1073741824 -8220062808465/2147483648 -5955415092849/2147483648 2779878731013/2147483648 -115865353407/33554432 -637180008495/536870912 723588528753/1073741824 -2103435637545/2147483648 -2057915784321/1073741824 117924205785/134217728 -542867754225/2147483648 309186378819/536870912 -3702061404315/1073741824 231949838085/134217728 -2394425464587/2147483648 -80836380729/67108864 -626752165953/536870912 -1978918517199/2147483648 18413662593/268435456 -2372630723601/2147483648
-2874387871299/2147483648 4099170913449/2147483648 472272619881/2147483648 1607111709573/2147483648 -310593720003/536870912 345220834749/1073741824 98816493945/134217728 -912472180179/2147483648 3087026926581/1073741824 -189354741297/268435456 199417021539/268435456 -1266424034559/2147483648 -748268537001/2147483648 2741245547061/2147483648 1277079597189/536870912 -2287048194795/1073741824 -384120975807/1073741824 -454103152917/536870912 425130469311/268435456 -2005839820305/1073741824 -17747272371/1073741824 -951046149657/2147483648 1597705886403/2147483648 -214747989141/1073741824 -412088768241/1073741824 2976134614095/2147483648 -153679691859/536870912 -181786110525/1073741824 143713429551/2147483648 36249277977/67108864 214584887367/536870912 -6628153663161/2147483648 9077205649593/2147483648 -4391790591/16777216 2807175827229/1073741824 1802917059003/2147483648 212443605339/536870912 1547896120467/2147483648 641851905363/2147483648 487813105185/2147483648 -4285503729603/2147483648 -2345422023567/2147483648 2727068323467/1073741824 2139602392449/1073741824 -1340231365671/2147483648 29045106525/536870912 882832837503/1073741824 -227671292841/268435456 -1743949280295/2147483648 1441684966593/2147483648 186772687089/536870912 -303162978171/268435456 -811355621697/1073741824 116811028893/2147483648 931616071977/1073741824 82981939659/536870912 -335651475849/268435456 708452829807/1073741824 400298476335/268435456 -151970616045/1073741824 -3199853706567/2147483648 -66173825985/268435456 -1057927647879/1073741824 2025551982939/1073741824 -528958922643/1073741824 541784543019/1073741824 907342152795/2147483648 -4250796880221/1073741824 5583665118897/2147483648 2906086529103/2147483648 -820848767283/536870912 3881963622543/1073741824 8093844874557/2147483648 5923244139633/2147483648 221148488673/1073741824 -349976903253/536870912 2846635996863/2147483648 -3150459995421/2147483648 3021252634875/1073741824 2809934822211/2147483648 -73328128389/2147483648 1795116721119/2147483648 -3166125447627/2147483648 -76556273235/1073741824 -3547417762491/2147483648 533493267081/2147483648 -66827711349/2147483648 2250436864203/2147483648 279078216033/2147483648 320676656883/2147483648 1317666405981/1073741824 436387492305/2147483648 -2442864763329/2147483648 124466659551/67108864 245813213715/1073741824 104431511865/2147483648 135663587919/268435456 -904614020205/2147483648 -289120936635/2147483648 -283082395335/1073741824 543639352563/1073741824 -2474763977451/2147483648 1319131762683/1073741824 1726707408225/1073741824 3544975339821/2147483648 -298874401689/1073741824 590954067357/2147483648 3523395121617/2147483648 -1307785769643/536870912 355389731577/2147483648 5862240054453/2147483648 -2120926842987/1073741824 196071035847/536870912 4823136467463/2147483648 1388363644887/2147483648 1835898713283/2147483648 773594783853/536870912 -131474515947/134217728 -4846145698665/2147483648 -4388537792109/2147483648 5053996285473/1073741824 1077043194543/536870912 -1200708976953/1073741824 3655345537881/1073741824 933735929169/536870912 -47870057655/67108864 1945867732401/2147483648 3105392864055/2147483648 -1528955381397/1073741824 425299481961/2147483648 -217070867901/2147483648 4182612962049/1073741824 -4244233932993/2147483648 1788473625153/1073741824 972723570585/536870912 3442319374485/2147483648 86533934865/134217728 -1199247165879/2147483648 503770541361/2147483648
251217541341/2147483648 -1081781821467/2147483648 -1144880381163/2147483648 -108377954337/2147483648 193129529787/1073741824 -334560257175/1073741824 48486502893/2147483648 2037841662783/2147483648 -1724404064445/2147483648 1206001212639/2147483648 -137884076871/2147483648 312492006003/268435456 9651608415/67108864 212747845323/1073741824 277633427805/1073741824 2359569994233/2147483648 482147107437/2147483648 168377977683/268435456 -1445600500569/2147483648 -59092685925/2147483648 -974742715821/2147483648 525605087727/536870912 -1907590482561/2147483648 -391180439565/2147483648 -2738809383183/2147483648 -148402824747/536870912 427726815189/536870912 1722173423127/2147483648 381143110443/536870912 1436112632001/1073741824 -3577223361615/2147483648 -158640558237/2147483648 -4391790591/16777216 3207026857647/1073741824 -2655605012877/2147483648 -366536502453/536870912 1988110914021/2147483648 -2361272690895/2147483648 -55612847655/2147483648 202074749895/134217728 -279634904775/268435456 433744427703/268435456 -1423001647257/536870912 890953675755/2147483648 2999394804063/2147483648 2007734175447/1073741824 -3450352407657/2147483648 -280320904431/1073741824 157061532279/1073741824 734584154733/536870912 456417965667/1073741824 1255942541727/1073741824 220512094353/536870912 52329351063/1073741824 337854803397/2147483648 659150258889/2147483648 66976540545/67108864 630953400507/2147483648 -457544937579/2147483648 961910435259/1073741824 -1197887219067/2147483648 18040057449/33554432 -487207903029/2147483648 -2724286474551/2147483648 113860938057/268435456 -3052633173423/2147483648 523866563319/2147483648 622591570929/1073741824 1172452302291/2147483648 -1219206574947/2147483648 331616131155/536870912 -1462149959187/2147483648 677039088903/536870912 -1947061885221/2147483648 170194487757/67108864 950689624023/1073741824 -3043850988885/2147483648 -281006072613/536870912 -123357293553/1073741824 792352255755/2147483648 -91326253947/536870912 244805782419/2147483648 578832113217/2147483648 -545631241719/2147483648 2179640921781/1073741824 -519159917283/1073741824 1760099472069/2147483648 -3441842975901/2147483648 82578300813/134217728 -844073106675/2147483648 -138765571989/1073741824 -1047770245233/2147483648 853347431871/2147483648 -4010124747987/2147483648 3159511753917/2147483648 -1934743977693/1073741824 -672801114069/536870912 -212724762291/2147483648 2782085296569/2147483648 -3847173449859/2147483648 -989776076361/1073741824 1185702762537/2147483648 -558652990389/1073741824 -488808670287/2147483648 -1449874924083/2147483648 3632532333375/2147483648 -1755791241951/1073741824 -58509412509/2147483648 1351034477331/2147483648 -3442230774843/2147483648 -15506484633/16777216 -1707829004109/2147483648 -682218620799/536870912 -374747527659/2147483648 -2707727026167/1073741824 -595027520511/536870912 -2770975627881/2147483648 -93093280431/2147483648 2308694167329/2147483648 -1518012422253/536870912 -3811874163909/2147483648 7182120794499/2147483648 1556863027173/1073741824 -715492606161/536870912 -1194230120175/1073741824 3046160242977/2147483648 988124889201/1073741824 -2863747392525/2147483648 -133178796495/268435456 -102928375449/268435456 264552130185/536870912 82339966305/536870912 667332228423/2147483648 -4603388640885/1073741824 -745149773901/268435456 -7991081444337/2147483648 -3717363557379/2147483648 582739820733/536870912 -2112198540645/2147483648
-2524274086245/2147483648 1590196810389/2147483648 270827626665/268435456 1354912266759/2147483648 -1782959856279/2147483648 1241717858547/2147483648 1014209063847/1073741824 -50183673369/2147483648 6465202569795/2147483648 1860762261879/2147483648 1179962119395/1073741824 -2240141624559/2147483648 -50670246567/1073741824 414684599865/268435456 685577476695/268435456 -2809400298999/1073741824 -969518736483/2147483648 -2536970884995/2147483648 716690555973/536870912 -3497544863691/2147483648 697083513411/536870912 -152940405867/1073741824 943122555651/2147483648 -877616262339/1073741824 498891509577/2147483648 3791313186675/2147483648 -324932603313/268435456 -554619535851/268435456 -1234424895945/1073741824 -731738384619/2147483648 -91683766485/1073741824 -5482398606759/2147483648 2807175827229/1073741824 -2655605012877/2147483648 11350242181695/2147483648 1756024039743/1073741824 9274629825/16777216 -34750393479/268435456 -3965469179211/2147483648 -45600962697/67108864 -2741276354571/1073741824 -6113084954529/2147483648 5026298924313/2147483648 918575228385/268435456 -1708008608025/1073741824 -966541997307/2147483648 2056177283079/1073741824 -2032003874199/2147483648 -1795258322367/2147483648 1003761231765/2147483648 649246710885/2147483648 -1355311335459/1073741824 -40664954865/67108864 1353352305057/1073741824 3026025601623/2147483648 -211124324853/1073741824 -568170789399/2147483648 520594581813/536870912 4674453846711/2147483648 -295728211461/1073741824 -2948682272811/2147483648 1997811114477/2147483648 12900623643/268435456 3239405256603/1073741824 321550659405/1073741824 2538212579181/2147483648 347085968661/2147483648 -7338560203239/2147483648 3684939036009/2147483648 64624409337/2147483648 -4026640204779/2147483648 5781949530003/1073741824 9113557496781/2147483648 1399722970263/536870912 1914298460859/2147483648 143794254117/2147483648 1493836121163/1073741824 -739108733877/1073741824 2882001428739/1073741824 273857050497/2147483648 1284734459139/1073741824 2204204040597/2147483648 -2616759976329/1073741824 2937647819217/1073741824 -4154251000473/1073741824 652070684649/536870912 971016090915/1073741824 2904984974289/1073741824 564599398551/1073741824 -843414445209/1073741824 3147737256273/2147483648 3689641419213/2147483648 -2929635067059/2147483648 2227634051673/1073741824 951496920567/2147483648 2962320642969/2147483648 1464566461017/1073741824 -25900336569/2147483648 -62334365793/536870912 1122811998363/1073741824 546981106635/1073741824 -4184576418201/2147483648 2843446560789/2147483648 2071154967513/2147483648 2933954876241/2147483648 -3723139707429/2147483648 1155470898849/2147483648 3567735564753/2147483648 -1629707154849/536870912 425776189635/268435456 292743736167/67108864 -2007683851353/536870912 756376211769/1073741824 5186188988619/2147483648 439159941627/536870912 1408006524555/1073741824 3895157839935/2147483648 988464403329/2147483648 -3743108749347/2147483648 -2905434213921/2147483648 13454396204541/2147483648 811037088111/268435456 -410067977661/134217728 13509439239567/2147483648 1774066759419/1073741824 -4828339524255/2147483648 854611283115/2147483648 8812582602345/2147483648 220058508621/536870912 4361455424667/2147483648 -757239384039/536870912 3840222657705/1073741824 -2376129197043/1073741824 5852507508705/2147483648 2416279070529/1073741824 87891764967/33554432 6532308042087/2147483648 -2293610274651/2147483648 4467124794051/2147483648
-746587857381/1073741824 347616817479/2147483648 2157660664701/2147483648 531823241703/1073741824 -356571432951/2147483648 751101729255/2147483648 304682215083/1073741824 710778439329/2147483648 2736212910243/2147483648 -35026417479/1073741824 636469491855/2147483648 -1279334877231/2147483648 102006129381/268435456 2876193938919/2147483648 232718470185/536870912 -1210801742595/1073741824 -422284196313/536870912 -153169412799/268435456 1146373055703/2147483648 -1287714041043/2147483648 2048930840919/2147483648 -851691393123/2147483648 -396810175023/2147483648 -245051748483/1073741824 486437540301/1073741824 179742944229/2147483648 176220722361/1073741824 -25199842869/1073741824 -159889569369/536870912 -957705724677/2147483648 -394541152209/2147483648 -1621217460135/2147483648 1802917059003/2147483648 -366536502453/536870912 1756024039743/1073741824 639959844735/536870912 -584134162671/2147483648 61370400915/268435456 -1559596547451/1073741824 -1217193201069/1073741824 -964239779199/2147483648 -2033119555875/2147483648 67707489633/2147483648 66955451745/67108864 -3835106234229/2147483648 -262551334653/1073741824 -955755310605/2147483648 1418085964953/2147483648 -1360868257959/2147483648 1241563912359/2147483648 631288598925/1073741824 -91338474915/134217728 -882861021015/2147483648 591668401977/2147483648 677017221711/1073741824 -617435658123/1073741824 171236761599/2147483648 24733499919/67108864 2758288538655/2147483648 -745132961445/1073741824 -2077829468481/2147483648 411068689917/2147483648 2035926084807/2147483648 623877778737/536870912 410546175585/2147483648 427868404647/268435456 95352255327/1073741824 -1794102176259/1073741824 891800060133/2147483648 -210365599689/1073741824 -1222773968349/2147483648 4272409956645/2147483648 1935714440973/1073741824 99455331957/134217728 -1140037836171/2147483648 218582594649/536870912 -48404339439/2147483648 497374847793/2147483648 241498532289/268435456 -37037437299/2147483648 392282354967/536870912 12171076551/134217728 -829554901611/1073741824 2087175285873/2147483648 -1179607848423/1073741824 547599776319/2147483648 -878050816131/1073741824 1507521372435/1073741824 680149525719/2147483648 833220566877/2147483648 1303706160063/2147483648 839958934035/1073741824 -321668867121/2147483648 2118736112073/2147483648 761517689361/2147483648 1738933817259/2147483648 -930818764425/2147483648 -63164030325/268435456 319091762349/2147483648 1161532781499/2147483648 1104228163143/2147483648 -761268125601/1073741824 905170848303/2147483648 -363504670989/536870912 41666970321/536870912 -1763630232285/2147483648 2785985508237/2147483648 -463916334723/1073741824 50043804339/2147483648 457391955669/536870912 3427650069165/2147483648 -3846495109791/2147483648 2125840659645/2147483648 461569279779/1073741824 3988484237529/2147483648 -1302348814263/2147483648 67959184677/268435456 121845516051/536870912 -341681973345/1073741824 982214523843/2147483648 1204826468211/536870912 -10984644603/1073741824 -2077725830787/1073741824 1017848131053/536870912 847246552143/2147483648 -578786574075/1073741824 -943023221097/2147483648 84980026557/33554432 755821638111/2147483648 1860903965565/2147483648 -352584624777/2147483648 254242914855/2147483648 102014023485/2147483648 1572354916737/2147483648 624717828063/536870912 2495043118131/2147483648 1976523485337/2147483648 -720084355647/2147483648 715224366345/1073741824
303421800063/1073741824 -261659729385/2147483648 -1026650550381/2147483648 49654534689/1073741824 -131394440841/1073741824 -308727359127/2147483648 401747200485/2147483648 -31345748961/536870912 749650057137/2147483648 454080754539/1073741824 -25038661575/536870912 808946639919/2147483648 -793485764553/2147483648 194827037079/2147483648 48221474157/67108864 -143958016209/2147483648 303230824365/536870912 142113752763/536870912 -408749740215/2147483648 -666386827131/2147483648 -967237842039/2147483648 1062418761639/2147483648 -146492614029/536870912 -907583631951/2147483648 -187089323457/268435456 1052000701713/2147483648 -88913078379/2147483648 6228491973/134217728 286623183351/2147483648 351397051383/536870912 -469636616433/536870912 -1180826075571/2147483648 212443605339/536870912 1988110914021/2147483648 9274629825/16777216 -584134162671/2147483648 1869750580491/2147483648 -1618722625437/2147483648 -267123841101/2147483648 2355098983281/2147483648 -166148744373/134217728 330611618097/1073741824 -488036767995/2147483648 2364895501365/2147483648 2381986377711/2147483648 700615481835/1073741824 7242538761/67108864 -1085309994069/1073741824 116133005331/2147483648 1048303567221/2147483648 -23748131625/268435456 242785073589/1073741824 255664438071/1073741824 33939473313/268435456 209194728513/1073741824 -3172302945/536870912 -96219713985/1073741824 310994957085/2147483648 4843472337/1073741824 561204695565/536870912 330608702109/2147483648 744658975971/2147483648 -272601937923/1073741824 -84037961301/536870912 541185112605/1073741824 -2354647371243/2147483648 643007257923/2147483648 -97969719/134217728 441135147345/536870912 -657720807327/2147483648 -376215911901/2147483648 1583615113659/2147483648 1519420010229/1073741824 6593593053/2147483648 4770849269181/2147483648 -71821436985/1073741824 -107653727943/536870912 -1553155768125/2147483648 1475858949777/2147483648 280929230853/1073741824 -582500404047/2147483648 883795766811/2147483648 -715693919187/1073741824 495629332857/1073741824 54468524355/2147483648 440421644589/2147483648 2259370475463/2147483648 -871594280055/2147483648 48702799413/134217728 -1435445922039/2147483648 666968332953/1073741824 95303658195/2147483648 -318720946377/1073741824 -1411933875123/2147483648 2240818660701/2147483648 -1905751832643/2147483648 -261595471797/2147483648 134552603721/1073741824 50092351533/67108864 -307123213971/536870912 -331862803629/536870912 -7450676829/16777216 150857758173/2147483648 201918971841/536870912 771653838663/2147483648 1368929650323/2147483648 -1389754705515/1073741824 1830807151815/2147483648 -283889131461/536870912 -2059186048095/2147483648 569516388267/2147483648 -1644008522757/2147483648 -2177681800857/2147483648 318537067977/1073741824 -314137945443/134217728 253918709619/1073741824 -101910339399/536870912 7322003763/1073741824 -19405003767/268435456 -4089396316569/2147483648 30855878163/1073741824 1416369747189/536870912 1810786168353/2147483648 966943205055/1073741824 -528213036507/2147483648 82771872201/2147483648 453296647203/536870912 -131711091543/268435456 -227496675327/1073741824 18057518265/268435456 -24656798733/268435456 3165740735769/2147483648 -641331892293/1073741824 -3197740433829/2147483648 -680369567961/536870912 -2845360846071/2147483648 -1554083529171/2147483648 518119974441/1073741824 -862888801761/2147483648
-671192908017/2147483648 387010619301/1073741824 1306935139545/2147483648 593406215445/2147483648 -116503043457/1073741824 75703569225/268435456 60796381719/1073741824 -152878172949/536870912 1089499637517/2147483648 -1182291129501/2147483648 104328380145/536870912 -817519033641/1073741824 8630653545/1073741824 270404104959/2147483648 -42088057239/2147483648 -1222683385551/2147483648 124014233847/2147483648 -519322993179/2147483648 1353210184623/2147483648 195965773125/1073741824 428445949161/1073741824 -625038246333/1073741824 241085700567/536870912 933322933953/2147483648 124821403155/268435456 -184682895597/536870912 -29200767057/268435456 804895368201/2147483648 12977007087/536870912 -198757371609/268435456 3867318872295/2147483648 -537307785165/2147483648 1547896120467/2147483648 -2361272690895/2147483648 -34750393479/268435456 61370400915/268435456 -1618722625437/2147483648 2994230063055/2147483648 1552125673149/2147483648 -1589521333905/2147483648 587543509575/536870912 -285975131211/1073741824 407550657519/268435456 -856793763621/1073741824 -3213800370435/2147483648 -1906803415935/2147483648 2273293071/4194304 466855098117/536870912 -243179575683/1073741824 -413793176541/2147483648 190582502937/1073741824 -53164648737/134217728 -745179015795/1073741824 -270486661227/536870912 -93751418883/2147483648 -34063348557/1073741824 -237833020011/536870912 394839125859/2147483648 407748721203/1073741824 -1511100399375/1073741824 -262707529353/1073741824 -1752246620229/2147483648 68701255191/2147483648 1179527090007/2147483648 -1768312194933/2147483648 2697824099709/2147483648 -53307344337/2147483648 -1620044492511/1073741824 -161682756927/1073741824 1180075435845/1073741824 -270554137791/1073741824 -735152160561/2147483648 -176596164933/1073741824 2796989069505/2147483648 -3887281504881/2147483648 -348734748105/1073741824 380910770319/1073741824 679833735933/2147483648 615112805613/2147483648 452579001/8388608 152322744915/1073741824 -240301964625/1073741824 372057471837/1073741824 -1658632066773/2147483648 -487015993059/1073741824 -707728116507/2147483648 -1145410040181/1073741824 45509061975/536870912 -410257651971/1073741824 767192175063/536870912 -31356952779/134217728 390372123891/2147483648 -540267771465/2147483648 2298099082623/2147483648 -1536513623187/1073741824 1198934948649/2147483648 35804731287/1073741824 -847357235205/1073741824 -1760251515567/1073741824 653810542497/2147483648 1156666000671/1073741824 -161987633445/1073741824 -448366827573/2147483648 906260137671/2147483648 -117117876585/1073741824 -2017757012469/2147483648 2808128746035/2147483648 -221128955061/1073741824 -988197184251/2147483648 606566816895/536870912 854988428103/2147483648 46993665639/134217728 2772918761703/2147483648 309898662519/536870912 1243760470101/536870912 -385886901531/2147483648 157651827063/1073741824 -1029321416367/2147483648 -2220293759049/2147483648 1876079676585/1073741824 1445791998435/1073741824 -579293173245/268435456 -2521122441057/2147483648 154993789287/2147483648 882661999749/1073741824 -17572605759/33554432 -1779967274115/2147483648 199096764633/536870912 -393632957157/1073741824 -109440080895/134217728 -272775769323/2147483648 665500526775/2147483648 130316104587/536870912 5015271508155/2147483648 6561296511171/2147483648 4762710814035/2147483648 826961936607/2147483648 -903080209461/2147483648 1194622059171/2147483648
-640256833965/1073741824 1177173601185/2147483648 -2206562133627/1073741824 -179055419397/1073741824 -1462840658733/2147483648 -291403447263/1073741824 240005314551/1073741824 1321414853331/2147483648 671315935689/536870912 -97388903337/134217728 -3241402754559/2147483648 -1246478415249/1073741824 -1718783793411/2147483648 -1938903479769/536870912 1912645782231/2147483648 2778848875593/2147483648 494291536875/268435456 267229613607/536870912 8780458557/268435456 2126841420657/1073741824 -85618153083/67108864 -356875609467/268435456 2391744204471/2147483648 1486891475367/2147483648 2684264970141/2147483648 862995729549/536870912 317598065709/2147483648 261987484431/536870912 -2465864576259/1073741824 568105942317/1073741824 6553357435605/2147483648 222694980123/1073741824 641851905363/2147483648 -55612847655/2147483648 -3965469179211/2147483648 -1559596547451/1073741824 -267123841101/2147483648 1552125673149/2147483648 18855694204731/2147483648 2681831685993/2147483648 751184997915/1073741824 3961468807713/2147483648 165815291229/268435456 667839934629/1073741824 1231773138969/536870912 272463307065/134217728 1339504900863/1073741824 -626396035761/1073741824 856514497779/268435456 -234084569787/67108864 -2158109764185/2147483648 594526467699/2147483648 433572508947/536870912 5460003447381/2147483648 68021510343/134217728 5702852409783/2147483648 20088917199/67108864 1508988192309/1073741824 -4852896876519/2147483648 197996129523/1073741824 -1757832671691/2147483648 1146504803859/1073741824 -9001640545965/2147483648 -306540243735/2147483648 -5956458406635/2147483648 -2057246830989/1073741824 444500599743/1073741824 -3524207906787/2147483648 5961857152155/2147483648 426801137829/134217728 -1591857662667/2147483648 -1222948431825/536870912 -810891074571/268435456 712204389759/1073741824 -2473496107917/2147483648 -1970363875959/1073741824 1275977754675/536870912 -1919336634231/1073741824 -1734044439285/2147483648 4280161704231/2147483648 -2904102184317/2147483648 -1099287296175/536870912 2896304849841/1073741824 -5078726223405/2147483648 164692293933/1073741824 1062949167255/2147483648 -10443692265/1073741824 -1719991234713/1073741824 -6234192792669/2147483648 1532297196225/1073741824 762762384141/2147483648 -2919264730803/2147483648 -1426066624029/2147483648 1784699624655/1073741824 -8499286481481/2147483648 1109688988893/2147483648 12361391052909/2147483648 1615120925973/1073741824 -725338558101/2147483648 -2062321460325/2147483648 -2675256116697/2147483648 2065871405199/1073741824 -163708073031/1073741824 3265461733689/1073741824 4449411001101/2147483648 -266638424559/2147483648 -1412631600471/1073741824 6846793795449/2147483648 -653334756537/134217728 50859868509/67108864 -2025532538019/2147483648 1805242640559/536870912 -2481166079433/2147483648 8994317287659/2147483648 -1008656446209/2147483648 2491097577561/1073741824 113229157929/67108864 -1530944122341/536870912 -196758185133/2147483648 -3018110648619/2147483648 1787336148459/2147483648 930039339915/2147483648 1539181747689/536870912 -1176534742521/536870912 176721548793/67108864 -160023437553/1073741824 3926468852307/1073741824 -12110711114037/2147483648 -5230262335197/2147483648 -4528962717159/2147483648 -5267998441941/2147483648 2276275789779/1073741824 -1823999735745/1073741824 7108653423273/2147483648 -537401671629/1073741824 -49897452657/33554432 -767976140559/536870912 -1410253920987/1073741824 447255618423/536870912
1476974468343/2147483648 -494219287599/2147483648 -2908373176605/2147483648 -18004850661/268435456 -291541237275/2147483648 -335952291609/1073741824 392647281843/2147483648 -173916275181/536870912 -625460153355/2147483648 58199845167/134217728 -433931143797/2147483648 305887644681/536870912 -1622227947195/2147483648 -270807982281/268435456 346963075503/536870912 639163719177/1073741824 796229737281/536870912 1559450616147/2147483648 -917203365/2097152 147477774147/1073741824 -2673646854399/2147483648 129759909927/268435456 -212971356267/536870912 -248618345049/536870912 -937371372477/1073741824 1630341368211/2147483648 317049375285/2147483648 960402975087/2147483648 971369441613/2147483648 1370294965839/1073741824 -975359012139/2147483648 -209571912249/536870912 487813105185/2147483648 202074749895/134217728 -45600962697/67108864 -1217193201069/1073741824 2355098983281/2147483648 -1589521333905/2147483648 2681831685993/2147483648 2561064248211/1073741824 -988278489075/1073741824 651557736027/536870912 1806503181/67108864 1488274647303/2147483648 2297644277571/1073741824 2061404899095/2147483648 230541269619/536870912 -1741979583021/1073741824 89727850647/134217728 183902081433/2147483648 -874872615795/2147483648 1229632035993/2147483648 129694558737/268435456 -319946242701/2147483648 -381521135247/2147483648 729035315397/2147483648 -975993051531/2147483648 -283037865423/2147483648 -1333728792309/2147483648 1336470384771/1073741824 130704789405/268435456 26840775303/1073741824 -2360786622237/2147483648 -1032510477879/1073741824 231165284703/1073741824 -4059641480439/2147483648 889733231661/2147483648 1333070814423/2147483648 901452942309/1073741824 2772100875/16777216 -75331664067/2147483648 -1253019424287/2147483648 1419861207747/2147483648 -144068671599/1073741824 1578924645585/536870912 -848360025495/2147483648 -244726449579/1073741824 -1088405374185/1073741824 455757101019/1073741824 1232933854461/2147483648 -1699327004733/2147483648 566460021411/2147483648 -163442995551/1073741824 -766670459469/2147483648 1681277152167/2147483648 -126836145159/1073741824 3727409414943/2147483648 -3508298847267/2147483648 -158993570871/1073741824 -432246603657/1073741824 1828865893683/2147483648 -918314127771/2147483648 -505277326845/1073741824 -2632825668273/2147483648 1932051870753/2147483648 -1691589520923/1073741824 414908848587/2147483648 53274687543/536870912 1718818669953/2147483648 -2293461912219/2147483648 -1121872697175/1073741824 -13283395281/1073741824 -325005376083/2147483648 1041924543747/1073741824 777246204789/2147483648 2549654079573/2147483648 -154357288425/67108864 2872238177775/2147483648 -1970709859905/2147483648 -1683484025667/1073741824 -1096064703579/2147483648 401241541479/2147483648 -1989894627111/1073741824 739826775261/2147483648 -7600493336205/2147483648 652304402631/1073741824 -1245875447373/2147483648 -71195065389/2147483648 -411817942941/2147483648 -5190437222451/2147483648 -2742161381637/2147483648 3330249894909/1073741824 4710966300021/2147483648 -684446516517/2147483648 -21865942095/67108864 1005583193067/2147483648 1550358407853/1073741824 -1257339323067/536870912 -839570680059/1073741824 -2177513935143/2147483648 -424972240611/2147483648 4408356469839/2147483648 -108195249381/134217728 -3959786171799/2147483648 -1880476344879/1073741824 -4601721058149/2147483648 -1773983239539/1073741824 1061033998437/1073741824 -1046082779661/2147483648
15555274971/268435456 -311707653015/536870912 29680647327/268435456 -221135249799/1073741824 291984661311/1073741824 206909358597/1073741824 -383848225497/1073741824 -303415709253/1073741824 -2276498958723/1073741824 -913981502811/2147483648 785598624153/2147483648 -455487304473/2147483648 218838314499/1073741824 -855575321847/536870912 -5529302574693/2147483648 2932639457967/2147483648 265151708367/2147483648 -47580351345/2147483648 -1189854903777/2147483648 480571043667/268435456 -253909160913/1073741824 -712082402367/1073741824 -190678126785/1073741824 861920413035/2147483648 2324721975075/2147483648 -375646345503/536870912 853710068295/2147483648 1380865683765/2147483648 576471734793/2147483648 -469183217073/2147483648 2264621077359/1073741824 3653846604039/2147483648 -4285503729603/2147483648 -279634904775/268435456 -2741276354571/1073741824 -964239779199/2147483648 -166148744373/134217728 587543509575/536870912 751184997915/1073741824 -988278489075/1073741824 8347998621483/2147483648 183981186267/268435456 589923180009/1073741824 -5386291765089/2147483648 -77791754175/67108864 -3528746323263/2147483648 -575332797147/1073741824 3658409127633/2147483648 956370103203/1073741824 -2791598063943/2147483648 -1228792313187/2147483648 -1974902938557/2147483648 179500600521/2147483648 -2176540114413/2147483648 -2541742208175/2147483648 -1644991003899/2147483648 -877644474273/1073741824 -847550463753/1073741824 -83988872289/268435456 -1983678944979/1073741824 -501823588683/2147483648 -198861112197/1073741824 1962160231353/1073741824 -647047271295/2147483648 -195814513251/268435456 3114799492365/2147483648 -170198759955/1073741824 850964857197/536870912 -3989652718893/2147483648 567723541323/1073741824 569624486199/2147483648 -7369983700971/2147483648 -3519616665027/1073741824 -282987236397/1073741824 -7492540353645/2147483648 -127406652591/2147483648 117451657545/2147483648 856366440045/536870912 -4187971062813/2147483648 -1044439640295/2147483648 121403829993/268435456 -870552257475/1073741824 3693182490519/2147483648 -2586849767649/2147483648 2079756756051/2147483648 -2345244302787/2147483648 -702757927113/1073741824 -940561215153/1073741824 -1364682659793/1073741824 1994271709257/1073741824 -1577996113581/2147483648 -250091563071/2147483648 546336122151/2147483648 81272202519/536870912 -762880266597/536870912 501733709697/536870912 -154454195331/536870912 -779061968169/1073741824 -1370004936309/1073741824 2462390094375/2147483648 1918859762937/2147483648 242945216961/1073741824 -179850291063/2147483648 -1091937017811/1073741824 -3124102568547/2147483648 -2131401608223/2147483648 3560705579613/2147483648 -3664444860069/2147483648 2485720346835/2147483648 2384274389043/2147483648 -3196461696141/2147483648 76637421321/33554432 179400332019/268435456 -1388510253945/1073741824 3684370313325/1073741824 -420062542713/2147483648 -1666611511011/2147483648 1124260286403/2147483648 625561878147/1073741824 7312561058385/2147483648 -5345876764683/2147483648 -9365734186317/2147483648 -1007124652959/2147483648 -463365999933/134217728 -406894217229/2147483648 1848866788011/2147483648 -3137657521185/2147483648 -1131523900197/1073741824 363772794549/2147483648 -3596582694759/2147483648 622056618459/1073741824 -6099366040779/2147483648 1312976567169/1073741824 1237793520885/1073741824 390318144693/268435456 891895783263/536870912 429181783305/2147483648 661086442065/1073741824 2097769720851/2147483648
2230422755427/2147483648 -1008648771237/1073741824 -1473772346589/2147483648 205754224311/2147483648 542247828009/2147483648 -241244559351/536870912 -162232348623/1073741824 258519931995/536870912 -339716434035/1073741824 -599743937481/2147483648 -3357255644733/2147483648 967957938069/2147483648 328341395127/2147483648 6680200041/67108864 -1253915189961/2147483648 3594428670183/2147483648 4069126838649/2147483648 57515266635/67108864 -1918643185551/2147483648 2641514032827/2147483648 -3077364039603/2147483648 207228577365/2147483648 -343105370085/268435456 155570414481/1073741824 -1197507363075/2147483648 -1879091739477/2147483648 1928045444241/1073741824 6695824211817/2147483648 610484440497/2147483648 962072608269/1073741824 -830598501795/1073741824 946029752031/1073741824 -2345422023567/2147483648 433744427703/268435456 -6113084954529/2147483648 -2033119555875/2147483648 330611618097/1073741824 -285975131211/1073741824 3961468807713/2147483648 651557736027/536870912 183981186267/268435456 2083409106195/536870912 -6002763272421/2147483648 -52177363803/1073741824 1064499925065/1073741824 4357486921173/2147483648 -5733041051457/2147483648 587245163007/2147483648 2231096647467/2147483648 870728487951/1073741824 924274957539/2147483648 1181002668855/2147483648 176897261061/536870912 -729113968239/1073741824 -694259593053/2147483648 -1111403122065/2147483648 16837953969/2147483648 221187356931/2147483648 -2466507945591/2147483648 1063240071981/1073741824 -202544488767/2147483648 143215465917/1073741824 1235859132441/2147483648 -3828196531299/2147483648 355403279481/1073741824 -2751507676545/2147483648 407727976461/536870912 165664221759/536870912 1501830645651/1073741824 336275535213/1073741824 702626100819/2147483648 -6635040836961/2147483648 272045514423/2147483648 -2591036420091/2147483648 4563998809035/2147483648 -480296665791/2147483648 -1450129581657/1073741824 -1038506301849/2147483648 -752625703323/1073741824 614149704369/536870912 -320843948721/268435456 -1367347820145/2147483648 1118493787749/1073741824 -2558706887631/2147483648 5312306047317/2147483648 -1063101086967/2147483648 -174326265507/268435456 -1249302207777/536870912 -159228086445/1073741824 868372880391/1073741824 1002079107543/2147483648 -796185983427/1073741824 334414998657/536870912 -1314585570831/1073741824 301555275813/268435456 -4778859344505/2147483648 -305792575479/268435456 -54928399707/268435456 1724832385311/1073741824 -3918595490823/2147483648 -36616824585/33554432 20154598197/67108864 -931014632067/1073741824 -1743682919697/2147483648 -16733228013/134217728 3215889476073/2147483648 -1248352718691/1073741824 -111303083451/1073741824 1847095211637/2147483648 -4461097293675/2147483648 -4627845282231/2147483648 1702813733277/2147483648 -2841494644077/2147483648 39474476505/2147483648 -552206088309/268435456 -458358717255/268435456 -582654872505/268435456 -2625504796593/2147483648 576738280425/536870912 -2423079240681/2147483648 -8143142901435/2147483648 899013666423/536870912 5951421838899/2147483648 -862725019755/268435456 -2426005376073/2147483648 2066747649273/1073741824 267109543041/268435456 -457487864625/134217728 -463040589549/1073741824 -4361573308209/2147483648 549858211599/2147483648 -467076619419/2147483648 1390132709061/1073741824 -1885442274249/536870912 -5795473925751/2147483648 -8589158896755/2147483648 -9460643482209/2147483648 1320722340027/1073741824 -468619782243/268435456
-34813997481/67108864 4655939096955/2147483648 -76786918275/1073741824 59807742777/2147483648 -73608621393/134217728 248735155299/536870912 649918058181/2147483648 -2708888865519/1073741824 144009080481/134217728 -1736833933395/2147483648 3483872758317/2147483648 -1534886497173/2147483648 -1441451627247/1073741824 -2191228300653/2147483648 24036071541/33554432 -4064603545671/2147483648 -530714021061/2147483648 -1653656107161/2147483648 92144964051/67108864 -1736554101153/2147483648 -297532166763/536870912 -318976292529/1073741824 2459475983469/1073741824 -11797423965/2147483648 358117236807/2147483648 1314909342177/1073741824 -1082812517373/536870912 -2195835791649/1073741824 -3960630975/268435456 -661496967033/1073741824 7287757572975/2147483648 -116972359593/67108864 2727068323467/1073741824 -1423001647257/536870912 5026298924313/2147483648 67707489633/2147483648 -488036767995/2147483648 407550657519/268435456 165815291229/268435456 1806503181/67108864 589923180009/1073741824 -6002763272421/2147483648 7633668360093/1073741824 -54022535313/67108864 -246853387149/1073741824 -3698292855867/1073741824 4240325514705/1073741824 -2039649752559/2147483648 -1538521766817/2147483648 -1404310593873/1073741824 -3466292718315/2147483648 -1976874748119/1073741824 -407677973943/536870912 -2286787626369/2147483648 -782227786779/1073741824 -152046234333/1073741824 -3246161274369/1073741824 -260703942807/2147483648 1703633801553/2147483648 -1713284362827/2147483648 333463673547/536870912 -1227562045761/2147483648 291749559693/2147483648 4986845850861/2147483648 -2300822865369/2147483648 134303945229/1073741824 41546533743/536870912 -3406209823095/2147483648 165791504535/536870912 956992798485/536870912 -1333587478917/1073741824 1978182699321/1073741824 39554325369/536870912 7022164148595/2147483648 -6364053923265/2147483648 -142494203283/67108864 3369446389095/1073741824 -115030523511/268435456 3584743762311/2147483648 -538248061263/2147483648 415226826417/2147483648 1132448228559/1073741824 -2356649956791/2147483648 -438921597507/536870912 -2874107878443/1073741824 6884825817/67108864 1203783730395/1073741824 2047910066397/2147483648 -162766170945/268435456 833432601387/2147483648 -21993653349/134217728 429218727993/2147483648 -3331279850871/2147483648 2189415583413/1073741824 -4848661732803/2147483648 1038663850017/1073741824 804852926751/536870912 -2069531639847/2147483648 -241148765823/67108864 712009426137/536870912 2275146164445/1073741824 -1941685580073/1073741824 1311080690889/1073741824 1530512707305/536870912 624854109669/536870912 -3325028373663/2147483648 848259801201/1073741824 1798499044317/1073741824 -350795839473/134217728 3420914963469/2147483648 4052147349123/2147483648 2443389509109/2147483648 695224385259/1073741824 781819252389/1073741824 3368575043145/2147483648 1869075181197/536870912 6493614631215/2147483648 -1829084800851/2147483648 -1672801064835/536870912 2346409276953/2147483648 8752681049943/2147483648 -1235205430785/536870912 -766073976339/536870912 6182688549759/2147483648 2374151454603/1073741824 -464493926181/268435456 -1897005782439/2147483648 201168282321/2147483648 -1807748966367/2147483648 -335036902293/536870912 845097872565/2147483648 6875385871155/2147483648 -2595051580107/1073741824 5498774470275/1073741824 5062986835695/1073741824 3066434078895/536870912 2843356720269/1073741824 -1953654053049/2147483648 336597609081/268435456
-941207448219/1073741824 -1651860321495/2147483648 -307428305439/2147483648 2712572516133/2147483648 -74490785643/67108864 228097478853/536870912 3152425777161/2147483648 1406026752375/1073741824 844778736573/268435456 1612706531739/1073741824 -270024444849/2147483648 -3781486838865/2147483648 15079410927/1073741824 988887815715/2147483648 1408412544885/536870912 -813667366905/536870912 4464918574893/2147483648 -1652914176969/2147483648 411447732861/536870912 -901194568887/2147483648 1683824080797/2147483648 -2724649170141/2147483648 -4082873585961/2147483648 -2015406594123/1073741824 1239266168151/1073741824 3680770816515/1073741824 280346001627/536870912 201388672623/1073741824 -2917046014827/2147483648 990217191867/536870912 -1376582264925/1073741824 -2688599869551/1073741824 2139602392449/1073741824 890953675755/2147483648 918575228385/268435456 66955451745/67108864 2364895501365/2147483648 -856793763621/1073741824 667839934629/1073741824 1488274647303/2147483648 -5386291765089/2147483648 -52177363803/1073741824 -54022535313/67108864 12820509233895/2147483648 -2426512078359/2147483648 4658159284695/2147483648 51999587121/268435456 -1957125127869/1073741824 224350907391/134217728 -116791803339/268435456 898171801545/1073741824 -3367205773173/2147483648 254996132739/536870912 5036902644435/2147483648 4808220455289/2147483648 -55386932145/268435456 138948522723/536870912 327179560659/536870912 1883960701215/1073741824 -25578805581/1073741824 -383468824905/134217728 2650295134725/2147483648 -3098742325779/2147483648 4165433075151/2147483648 315008799375/1073741824 3675285857673/2147483648 1839723382935/2147483648 -7346438686497/2147483648 6211106410653/2147483648 -32563395813/2147483648 -1394136972333/536870912 2226155194053/536870912 10850393919117/2147483648 3900955639383/2147483648 1174764395301/268435456 799999305777/1073741824 -93385023303/2147483648 -2826322746843/2147483648 5291269461267/2147483648 3986554841745/2147483648 341982577839/536870912 -320418767169/2147483648 -4014284533029/2147483648 7400594989743/2147483648 -3230343917031/1073741824 1839792449721/2147483648 1687346995269/1073741824 3294309692433/2147483648 -970335124389/1073741824 606582160131/2147483648 1252219678869/268435456 4132344374211/2147483648 -1954324210089/1073741824 425026060755/268435456 4857202377219/2147483648 2802506364507/2147483648 1302620857767/536870912 1888705677999/2147483648 8272689658503/2147483648 1318358806257/1073741824 -2199643181517/1073741824 -1377775212183/1073741824 747245066775/536870912 -90356059167/268435456 825182957793/536870912 -3221105538369/2147483648 -2143882768533/2147483648 659240343879/268435456 -8707295874951/2147483648 99515167143/268435456 573825949221/134217728 -10295722356687/2147483648 -235588643253/268435456 8555474242623/2147483648 -635621632461/1073741824 590878974837/2147483648 -1528233064887/2147483648 4100416043811/2147483648 -1006225931661/1073741824 -6070048999527/2147483648 4221437314203/1073741824 3489373051137/536870912 -2767564127535/2147483648 10225343164137/2147483648 612228978207/536870912 -609175436127/536870912 6689328866799/2147483648 5883846457047/2147483648 -132321057459/268435456 1749544139511/2147483648 -3094620365109/1073741824 4391092288869/1073741824 -4374476974905/2147483648 550128614775/536870912 -1892921028705/2147483648 -1988313093273/2147483648 789269866785/1073741824 1006691810877/2147483648 3161778574311/1073741824
2474210269431/2147483648 2443923176601/2147483648 -4345367988357/2147483648 -166101081975/134217728 203980703907/536870912 -2034763762353/2147483648 -1657718930595/2147483648 -896714123853/1073741824 -1239915017181/1073741824 -592256854671/1073741824 -19325235339/33554432 2101255570413/1073741824 -2052838484553/2147483648 -4034020602285/2147483648 -231490858119/536870912 3085437264879/2147483648 351108716535/1073741824 417476035473/536870912 -2168069733003/2147483648 -309340375077/2147483648 -2641665299379/1073741824 1000926354867/1073741824 3424568849091/2147483648 71530934631/134217728 -400933846821/268435456 369150660069/2147483648 -2176298023545/2147483648 -622565177013/1073741824 527173748721/2147483648 294756191793/268435456 -3203101749477/2147483648 56758707909/67108864 -1340231365671/2147483648 2999394804063/2147483648 -1708008608025/1073741824 -3835106234229/2147483648 2381986377711/2147483648 -3213800370435/2147483648 1231773138969/536870912 2297644277571/1073741824 -77791754175/67108864 1064499925065/1073741824 -246853387149/1073741824 -2426512078359/2147483648 12318534767649/2147483648 1113211581717/2147483648 250096776609/1073741824 -985189075449/536870912 2078474793003/2147483648 -3240032716683/2147483648 -1109098033137/536870912 108856356897/134217728 3494455276137/2147483648 -74126391357/2147483648 -452027045217/536870912 1269897905307/1073741824 -352801380645/536870912 -463611907467/1073741824 -6039743499825/2147483648 7743799958895/2147483648 598469455191/268435456 620225958369/2147483648 -2237689727787/1073741824 -4435224027831/2147483648 284425085715/2147483648 -10877287663467/2147483648 124014122973/1073741824 1909836487803/536870912 1059771375453/1073741824 -12514470471/536870912 1974797408361/2147483648 -3559897420437/2147483648 -3360294335901/1073741824 -1993684254957/1073741824 728394357045/536870912 -1695634677051/1073741824 1924041537585/2147483648 -1740449263755/1073741824 -351378716055/268435456 311018574717/536870912 -2159832385575/1073741824 477392316987/2147483648 23064130617/67108864 -3412028053461/2147483648 4712951922459/2147483648 523768287681/2147483648 2566330291245/1073741824 -3591696741831/2147483648 986496255909/2147483648 -6177188087823/2147483648 -396824942325/268435456 -2106641156097/1073741824 147596466873/268435456 -4616980317933/2147483648 219487819023/536870912 -1339098125079/1073741824 1424161075917/1073741824 3514820089509/2147483648 2552946885489/2147483648 -1769240845233/2147483648 -1054356239469/536870912 1021732130673/1073741824 41924851605/536870912 2292181700997/2147483648 1039178509911/1073741824 5956979663757/2147483648 -7058395496709/2147483648 206685412101/134217728 268410649293/2147483648 -6459374622633/2147483648 -1480553892915/536870912 6727712178801/2147483648 -5702488881165/2147483648 -1324325029815/1073741824 -11633135795637/2147483648 474477689781/268435456 2646036734415/2147483648 -1553037932037/1073741824 2277775424307/2147483648 -7266949173297/2147483648 -7875471293697/2147483648 3284035522647/2147483648 5140004773479/1073741824 -826089887715/268435456 -444156162795/1073741824 2557723750443/2147483648 280345693227/134217728 -12078199388145/2147483648 -2916392885523/2147483648 -231635628507/2147483648 437771853249/268435456 -269269163001/2147483648 -1245649093893/1073741824 -3173827725477/1073741824 -11780659865643/2147483648 -3794612636571/1073741824 -3015044933367/1073741824 545459755407/2147483648 -3311330534061/1073741824
-315710005179/1073741824 -1466177988849/2147483648 -400794742113/536870912 144739030743/2147483648 -111396551979/536870912 -348760330725/1073741824 776685035013/2147483648 1734552687039/1073741824 927932046753/1073741824 1163695747539/2147483648 -2974393598931/2147483648 -76270153179/2147483648 937819943943/2147483648 215889558873/1073741824 3695867796861/2147483648 950818171929/1073741824 818694718707/1073741824 980183630145/2147483648 -103593735519/1073741824 198369228669/2147483648 -163956474723/2147483648 490022934213/2147483648 -2361684355803/2147483648 312665212773/2147483648 -675452112903/2147483648 388479610383/1073741824 1333397425995/1073741824 769922659791/1073741824 -503895149931/536870912 1626345552831/2147483648 -792198736029/536870912 -3588482205/16777216 29045106525/536870912 2007734175447/1073741824 -966541997307/2147483648 -262551334653/1073741824 700615481835/1073741824 -1906803415935/2147483648 272463307065/134217728 2061404899095/2147483648 -3528746323263/2147483648 4357486921173/2147483648 -3698292855867/1073741824 4658159284695/2147483648 1113211581717/2147483648 8174278260819/2147483648 -772424739303/536870912 -1379638179429/2147483648 748701273861/1073741824 479941447299/536870912 2486023398345/2147483648 3382146309921/2147483648 -186054945951/2147483648 1855487711451/1073741824 842911708641/1073741824 2580452539065/2147483648 4048897761951/2147483648 2037531690855/2147483648 -682400411577/1073741824 1839499165509/2147483648 -2764588037403/2147483648 125427203325/134217728 -1091702919771/536870912 -351032188689/536870912 151505661669/2147483648 -2015207473779/2147483648 14439194883/2147483648 -697405087227/536870912 1940775823677/1073741824 101001140115/536870912 -108739698471/1073741824 -178073976621/2147483648 1407650378625/1073741824 -2108264851641/2147483648 2765736751341/1073741824 1882343223213/2147483648 -472400943669/1073741824 -2260249833921/2147483648 270984282261/2147483648 2241134553621/2147483648 -954625440603/2147483648 -467420085069/1073741824 1015429312773/1073741824 31439756703/134217728 111009831093/268435456 1375891605609/2147483648 -1507600946355/2147483648 -18236992503/33554432 -920003921349/2147483648 -823874181651/2147483648 1165168422009/2147483648 -1014962746551/2147483648 779115226053/2147483648 50570359587/536870912 296724991323/536870912 -3272024755167/2147483648 577814474379/536870912 1810537133799/2147483648 2124305551839/1073741824 -2546818687623/1073741824 -1504485293925/1073741824 1688739086259/1073741824 -405441141651/1073741824 1168192407279/2147483648 617165079117/536870912 2548179846939/2147483648 -1517941764057/1073741824 969628509351/1073741824 -3209448135063/2147483648 -1624594042335/2147483648 -398025435471/2147483648 -442255447713/536870912 -2341913406819/2147483648 5080762196295/2147483648 -936445201929/536870912 -1520527883613/2147483648 -412795271277/536870912 -2180812157199/2147483648 541610260425/536870912 -5987344962009/2147483648 112530294987/2147483648 3986720383347/1073741824 3316833954885/2147483648 161152446501/2147483648 -199120180707/2147483648 1421020318371/2147483648 4377406410843/2147483648 -1706833715301/2147483648 24232121769/134217728 140565151911/536870912 -3881278092729/2147483648 2408861242353/2147483648 -341075431167/1073741824 -3570043311147/2147483648 -5441002815057/2147483648 -9059507815011/2147483648 -288297024153/268435456 -940654720305/2147483648 -270033483033/1073741824
6785450415/2147483648 472907909505/2147483648 -686210239437/1073741824 -116904590481/2147483648 -1080772055745/2147483648 434139308361/2147483648 76560125475/268435456 -2489032654491/2147483648 24714718215/134217728 1718262325035/2147483648 212555517879/536870912 -1192226806707/1073741824 -1950464362569/2147483648 -3733035041349/2147483648 3026142414987/2147483648 -1402997773485/1073741824 844171346817/2147483648 -115003796277/1073741824 1265549947593/2147483648 -52676901117/2147483648 881098436079/1073741824 -138721012587/2147483648 251750517639/268435456 -668521992681/1073741824 1871308620513/2147483648 1691426079105/1073741824 -61961395587/33554432 -1364451284043/536870912 -880994893413/1073741824 -916339925223/1073741824 4792951844601/2147483648 -371735692179/536870912 882832837503/1073741824 -3450352407657/2147483648 2056177283079/1073741824 -955755310605/2147483648 7242538761/67108864 2273293071/4194304 1339504900863/1073741824 230541269619/536870912 -575332797147/1073741824 -5733041051457/2147483648 4240325514705/1073741824 51999587121/268435456 250096776609/1073741824 -772424739303/536870912 11196120592383/2147483648 -4462820051403/2147483648 152732781243/2147483648 -3710278333239/2147483648 -168187588743/536870912 334804378131/1073741824 -41966557467/268435456 2329754876025/2147483648 422010586791/1073741824 3278134926483/2147483648 111145407723/536870912 9467250813/536870912 -167773021101/1073741824 -1293239543373/2147483648 3376415474577/2147483648 -1205595724191/2147483648 -2832673444929/1073741824 1283866996947/1073741824 -1951949712765/2147483648 43449177849/268435456 -563117496189/1073741824 -347342954715/2147483648 -1391903133705/1073741824 810693142875/2147483648 -481304306595/2147483648 1591805821833/1073741824 -2009454560427/2147483648 2707588914999/2147483648 24914888805/1073741824 -900232462227/1073741824 391344153495/268435456 -259685628687/1073741824 1930000164543/2147483648 -895852143741/1073741824 140996634699/2147483648 412941419163/2147483648 -1118427079329/2147483648 873113044305/2147483648 -5947636564023/2147483648 805044368289/1073741824 2542460405073/2147483648 1716855928101/2147483648 -246103217325/268435456 -115918247643/1073741824 1307208813297/2147483648 243546036999/536870912 -387941339913/268435456 991336372875/1073741824 -5366285477013/2147483648 2903714097903/2147483648 1652880472089/536870912 596520008349/1073741824 -2555908654491/1073741824 172580034159/134217728 684824151375/1073741824 -33986931399/1073741824 -181636781025/2147483648 6407012270781/2147483648 361726079229/536870912 -1999702221093/1073741824 -619565595759/1073741824 2385950231559/1073741824 -5843255215593/2147483648 480173228637/268435456 734871719775/536870912 1812372878091/2147483648 413754763857/1073741824 314100237741/268435456 -866866554321/1073741824 3345308441571/1073741824 1999789399527/1073741824 1948915591413/2147483648 -2258187421449/1073741824 3030217692117/2147483648 196974913575/67108864 -226262721507/268435456 -1821145472211/2147483648 1823266884267/536870912 1310427549519/1073741824 -3126077757027/1073741824 115539036417/1073741824 311167542861/268435456 119472172107/1073741824 942775661361/2147483648 -4548540842061/2147483648 5328261321855/2147483648 -3206930128911/2147483648 726424568043/134217728 7694847591507/2147483648 8705939617329/2147483648 7817949284211/2147483648 -2539071237219/2147483648 2375876355075/1073741824
-527120257407/1073741824 -174836504517/1073741824 3128853178065/2147483648 -251197578063/2147483648 578416632591/2147483648 523898847993/2147483648 -764029181625/2147483648 811608503769/1073741824 -189297028899/1073741824 -1213848391467/2147483648 398028344355/1073741824 101634658707/536870912 668687961477/1073741824 2106630334839/2147483648 -2569817620959/2147483648 1008348311355/2147483648 -2562977392173/2147483648 -7351338003/536870912 -161810024691/2147483648 21678800157/33554432 682606213761/1073741824 279035564505/1073741824 309129743085/536870912 1363972475163/1073741824 -507502076589/2147483648 -4864827823401/2147483648 666458181165/2147483648 602314181763/1073741824 10831728915/268435456 -2716673037189/2147483648 2238068027259/2147483648 1048811912037/1073741824 -227671292841/268435456 -280320904431/1073741824 -2032003874199/2147483648 1418085964953/2147483648 -1085309994069/1073741824 466855098117/536870912 -626396035761/1073741824 -1741979583021/1073741824 3658409127633/2147483648 587245163007/2147483648 -2039649752559/2147483648 -1957125127869/1073741824 -985189075449/536870912 -1379638179429/2147483648 -4462820051403/2147483648 6762765373731/2147483648 -1668721555389/2147483648 2174553236919/2147483648 132668755143/1073741824 481137796455/2147483648 -913408484625/1073741824 -193629529827/268435456 -936306764703/2147483648 -1133599530567/2147483648 893377416183/2147483648 1792867857477/2147483648 4222409259/8388608 -1595052876969/1073741824 -1657162433667/2147483648 48895369497/268435456 5008170475779/2147483648 58039709535/2147483648 -508753310175/1073741824 1855972564173/2147483648 -326839783767/2147483648 -2027015460549/2147483648 -620563573533/2147483648 1215724248027/2147483648 1094571260889/2147483648 -2917160784399/2147483648 -1282108578069/2147483648 341288437413/1073741824 -3405454688715/1073741824 1042311522885/2147483648 -245977789053/1073741824 1134890786079/1073741824 -1979182211457/2147483648 -177652796877/268435456 1818720294357/2147483648 -995901325035/2147483648 2434994727717/2147483648 -214004281191/268435456 2035223825139/2147483648 -234439016115/536870912 -979868343411/536870912 -442197087207/2147483648 622627047123/1073741824 2789066409639/2147483648 -5060023863759/2147483648 121309189833/1073741824 1019210005773/1073741824 96522000057/268435456 -2728638420681/2147483648 -101168811849/1073741824 -1877535674349/1073741824 -2925062882745/2147483648 -4471177842003/2147483648 -434923423485/536870912 3398172659337/2147483648 300524608965/2147483648 -208629547809/268435456 -1112462134965/1073741824 -2601631624557/2147483648 -99696828651/1073741824 4758598666791/2147483648 -4508975338923/2147483648 754435177443/536870912 2775136170093/2147483648 -394097532057/536870912 676614716973/2147483648 3508919855157/2147483648 -1100763000393/2147483648 7366843434105/2147483648 -4047779198265/2147483648 -507623417811/2147483648 -1556402987403/1073741824 125557290891/134217728 3175534709529/2147483648 833165087199/2147483648 -5485946457147/2147483648 -3616041902139/2147483648 -1868674707837/1073741824 229050264183/1073741824 1520168509725/2147483648 -4109435620731/2147483648 173779401627/2147483648 185565266163/536870912 -266955849429/536870912 2147861339055/2147483648 -4428030457683/2147483648 2965398986307/2147483648 -1590275444517/2147483648 4163089117725/2147483648 623432044749/2147483648 -990465375441/2147483648 -447249273453/1073741824 -439388748693/1073741824
-58338313671/2147483648 -1607384785443/2147483648 -2438687501745/2147483648 136011055071/536870912 -115657549431/268435456 20067527661/1073741824 26215424259/67108864 417776847327/536870912 -339256642611/2147483648 159510355443/268435456 -14916396711/67108864 -276228754173/268435456 -128677102101/2147483648 -5344224232341/2147483648 -97728093141/134217728 1946483302761/2147483648 72644359767/33554432 -339793398861/1073741824 -803446632975/2147483648 3310935342279/2147483648 -485200166523/1073741824 -3692337751959/2147483648 -943490997993/1073741824 -512499573885/536870912 235296167991/134217728 5335497176367/2147483648 194108304327/1073741824 959325350385/2147483648 -834486543009/1073741824 1001180019855/536870912 119568165165/536870912 144198040617/536870912 -1743949280295/2147483648 157061532279/1073741824 -1795258322367/2147483648 -1360868257959/2147483648 116133005331/2147483648 -243179575683/1073741824 856514497779/268435456 89727850647/134217728 956370103203/1073741824 2231096647467/2147483648 -1538521766817/2147483648 224350907391/134217728 2078474793003/2147483648 748701273861/1073741824 152732781243/2147483648 -1668721555389/2147483648 1876319478561/536870912 -3578733787257/1073741824 -456527324223/536870912 -1771420344081/1073741824 3817507010679/2147483648 1546711391787/1073741824 1739224256625/2147483648 354519036291/1073741824 -464716725405/2147483648 -314980084071/536870912 -633762631479/1073741824 -480600584577/2147483648 -2794864814085/2147483648 669498722847/1073741824 -1932297692937/1073741824 -200046880611/1073741824 -1802569419045/2147483648 247242287673/536870912 151338040401/268435456 1920376535469/2147483648 1478521128333/2147483648 948365481711/2147483648 -640897868373/536870912 -1894686585111/2147483648 -1633405894959/1073741824 23437359429/268435456 2385424360401/2147483648 -10950799479/268435456 -2926513881/134217728 -798705588309/2147483648 -237836695635/268435456 1659488262903/1073741824 -532135973613/2147483648 -1433502023745/1073741824 923462827965/2147483648 2123697341589/2147483648 -471431771625/2147483648 -802851947067/2147483648 2215791755217/1073741824 -213403468863/536870912 -4078552952211/2147483648 1406339842227/2147483648 1434394084131/536870912 1166637417117/2147483648 -2025128284737/2147483648 321849563211/2147483648 718722887403/2147483648 1252246792161/536870912 7046264107419/2147483648 783312485049/536870912 6790376557533/2147483648 5265533462175/2147483648 -2656733474085/1073741824 288921967689/1073741824 1663211048487/2147483648 -2220810313857/2147483648 -24049481925/2147483648 -544917576555/536870912 -1115135077383/1073741824 753089762643/536870912 -2231474546601/1073741824 64787272953/2147483648 1313482425891/2147483648 -409598223363/2147483648 -19726822353/16777216 789926439363/536870912 9130028583/67108864 749599838433/1073741824 -1667881927701/2147483648 4396874279313/2147483648 851805620145/2147483648 -751756315977/2147483648 -1551333783519/1073741824 212060844831/134217728 126967158981/134217728 -3401958903189/2147483648 344330162445/536870912 543056292771/2147483648 2890201174785/1073741824 -1837763634117/1073741824 -3265009173381/2147483648 -2134954457361/2147483648 -1366522240419/1073741824 19056165/8388608 -1588037244849/2147483648 2049189276765/2147483648 -1199282751609/536870912 -1976875433145/2147483648 -707794998969/1073741824 2134992490293/2147483648 559756512987/268435456
147845126463/536870912 -361930060275/1073741824 2573689557993/2147483648 16160615283/134217728 838663960095/2147483648 -161546726265/2147483648 -34692190587/536870912 256848075285/2147483648 494763653343/1073741824 85690580751/2147483648 -323561412477/1073741824 1155281800815/1073741824 1049895689421/2147483648 3899879213697/1073741824 2617243861851/2147483648 -163954407537/1073741824 -572078486337/536870912 1294317096039/2147483648 241313692347/2147483648 -2170831237443/2147483648 113474369013/536870912 4947629954745/2147483648 -294058368663/536870912 1328325830127/2147483648 -5216351302029/2147483648 -1566411639807/536870912 2347852712637/2147483648 2305365384609/2147483648 2024122474395/2147483648 -1309410160077/1073741824 -2164260361941/2147483648 -1202996917011/2147483648 1441684966593/2147483648 734584154733/536870912 1003761231765/2147483648 1241563912359/2147483648 1048303567221/2147483648 -413793176541/2147483648 -234084569787/67108864 183902081433/2147483648 -2791598063943/2147483648 870728487951/1073741824 -1404310593873/1073741824 -116791803339/268435456 -3240032716683/2147483648 479941447299/536870912 -3710278333239/2147483648 2174553236919/2147483648 -3578733787257/1073741824 2837991057801/536870912 2054509288125/1073741824 2236530043539/1073741824 -2264794719321/1073741824 -1772691268455/1073741824 -1087109762073/2147483648 -1030384505211/1073741824 1688336616465/2147483648 2324494038537/2147483648 544252120305/536870912 304050969843/1073741824 197450061009/536870912 58009525077/536870912 3192491796279/1073741824 -133168988559/1073741824 1473319084215/1073741824 -951374707917/2147483648 -324451815531/2147483648 -66037958979/33554432 111499903917/268435456 -1383773311485/2147483648 556486481535/536870912 899560400997/2147483648 8540999053557/2147483648 -106791983307/536870912 2587799141847/2147483648 1336739710677/2147483648 -2497808492943/2147483648 69754803513/268435456 2790479169501/2147483648 -1238676304305/1073741824 378362494695/1073741824 3040139423529/2147483648 -921204195321/2147483648 -143497729377/268435456 1918112059371/2147483648 258947493417/1073741824 -2565283064211/1073741824 -743730530019/1073741824 616140989919/268435456 -71349548613/1073741824 -2135897535567/1073741824 -361036954593/2147483648 2193428033529/2147483648 -1571360877279/2147483648 264176061669/268435456 -2177263289325/536870912 -9851855570823/2147483648 -2353168743681/1073741824 -4962695637417/2147483648 -4320862805055/1073741824 305383894119/134217728 -798972539439/1073741824 -10738534443/8388608 331172657715/536870912 -238976811759/1073741824 2914320323583/2147483648 1120076037075/2147483648 -1514901524295/1073741824 2226186153183/1073741824 -714447963039/1073741824 -322272059247/536870912 -1294346336979/1073741824 638542470495/1073741824 -911523191625/1073741824 -83724803283/67108864 -4429951954215/2147483648 -907300398435/1073741824 -4959925001409/2147483648 78205763655/536870912 -969743634099/1073741824 1777169350113/2147483648 168063244839/134217728 -371701797267/536870912 473309907915/268435456 -386044473555/268435456 565828288881/1073741824 -330709864167/134217728 3600531468033/2147483648 3994096217595/2147483648 176372691561/1073741824 1596009423429/2147483648 2213791683621/2147483648 1534202958069/1073741824 -7658155996269/2147483648 778544345661/536870912 -1368934375647/1073741824 -1076432534577/1073741824 -484905994305/2147483648 -4798689119871/2147483648
-5246183061/16777216 -531596618133/536870912 822289244703/2147483648 1767850267167/2147483648 20855097171/268435456 251114406039/2147483648 694366916973/2147483648 1667053918857/2147483648 302928089595/536870912 828470410953/2147483648 -555389480031/536870912 -1914622078653/2147483648 1102932435939/1073741824 4092599518455/2147483648 1551104200197/2147483648 -18000206043/67108864 -513649177101/2147483648 -137597268099/2147483648 208351989873/2147483648 329610098733/2147483648 2744554188849/2147483648 212808466509/1073741824 -2008498241607/1073741824 -2078855877993/2147483648 340003696065/536870912 -969276119133/2147483648 923529367053/536870912 820726288089/536870912 -479157501717/2147483648 -393502975197/536870912 11401929891/1073741824 -1021726738149/2147483648 186772687089/536870912 456417965667/1073741824 649246710885/2147483648 631288598925/1073741824 -23748131625/268435456 190582502937/1073741824 -2158109764185/2147483648 -874872615795/2147483648 -1228792313187/2147483648 924274957539/2147483648 -3466292718315/2147483648 898171801545/1073741824 -1109098033137/536870912 2486023398345/2147483648 -168187588743/536870912 132668755143/1073741824 -456527324223/536870912 2054509288125/1073741824 1581824823801/536870912 244042368489/268435456 -1422273808269/2147483648 139508465319/268435456 1041769572735/1073741824 62483302815/2147483648 3612133590651/2147483648 1172191090737/2147483648 1705337740791/2147483648 -1825689619161/2147483648 -219863963781/536870912 297778948095/1073741824 1246974161955/2147483648 818824291521/2147483648 232765982697/2147483648 2070661393659/1073741824 15808928703/1073741824 -1782319439271/1073741824 -351733637613/2147483648 -1502180585349/2147483648 278480853477/536870912 1107533416485/2147483648 4663661159271/2147483648 -1344383886495/2147483648 2116546720797/2147483648 539582914221/1073741824 -1462106971527/1073741824 1050387981183/2147483648 1947194857185/2147483648 -744792625449/2147483648 853185134871/2147483648 -374503582977/2147483648 -14952492627/2147483648 240397563999/1073741824 -72108203733/536870912 523197822057/2147483648 -666444524541/268435456 153960764331/1073741824 422597387541/2147483648 689716293585/536870912 364847886291/268435456 879413817495/2147483648 86471627367/1073741824 391858014267/2147483648 52353829497/1073741824 -868267852533/1073741824 -465148970829/536870912 -131347979973/536870912 50071511373/1073741824 -610778112921/536870912 1773318426567/2147483648 -136679106909/1073741824 -1666711495077/2147483648 243075664785/1073741824 -673966188765/2147483648 -998925382269/1073741824 424115547909/536870912 -41386405443/268435456 1434103038255/2147483648 1133605180983/2147483648 1077501500187/2147483648 -1150158458361/1073741824 1815682257771/2147483648 52111083969/268435456 108001745091/2147483648 -63089816757/67108864 -844309999089/1073741824 211861410555/1073741824 -25612527711/2147483648 2866837847121/2147483648 1496569431609/2147483648 58713944319/536870912 -1235306904075/1073741824 2091580960377/1073741824 -2040504639837/2147483648 -1321308743037/2147483648 -766340913909/1073741824 1617946768071/536870912 634649708559/536870912 -44014355487/2147483648 -1768520879175/1073741824 273732958227/1073741824 3816063722721/2147483648 401260285593/2147483648 3010051754055/2147483648 460285886805/1073741824 509985552195/1073741824 -154981787919/1073741824 621826107243/1073741824
605832872007/1073741824 -819049851297/1073741824 -329859780705/1073741824 -1662260644191/2147483648 385979067291/1073741824 -937574944965/2147483648 -1101447544311/2147483648 1166060645073/2147483648 -828789265125/1073741824 371978897163/1073741824 -1183495358913/1073741824 2166394934961/2147483648 -77896731543/1073741824 597469902585/2147483648 138861909783/134217728 254518371921/268435456 -1773591226509/2147483648 1479801180015/1073741824 -648603593559/1073741824 360203741439/2147483648 225125225511/536870912 4190152001079/2147483648 237319065231/536870912 705295871619/536870912 -1583493529677/1073741824 -1301677162107/536870912 8599176351/2147483648 -620616485859/1073741824 -100097806575/1073741824 -58279997991/33554432 -279009225039/2147483648 2506170003645/2147483648 -303162978171/268435456 1255942541727/1073741824 -1355311335459/1073741824 -91338474915/134217728 242785073589/1073741824 -53164648737/134217728 594526467699/2147483648 1229632035993/2147483648 -1974902938557/2147483648 1181002668855/2147483648 -1976874748119/1073741824 -3367205773173/2147483648 108856356897/134217728 3382146309921/2147483648 334804378131/1073741824 481137796455/2147483648 -1771420344081/1073741824 2236530043539/1073741824 244042368489/268435456 568542123243/134217728 -2723752156041/2147483648 145257556575/536870912 -329472060375/536870912 3701009942721/2147483648 2612165656377/1073741824 2313774443007/2147483648 -3009350124027/2147483648 1392199173045/2147483648 4102489262241/2147483648 -253382474163/536870912 -1472492253621/1073741824 -1904578730241/1073741824 -70182135825/2147483648 -2181594135255/1073741824 -243941394489/268435456 48965370321/134217728 -2329714283289/2147483648 -250090558677/1073741824 4501524850809/2147483648 -1662886099797/1073741824 -2441503529163/2147483648 -3447554442639/2147483648 153325283721/268435456 575756149209/1073741824 -18386297571/33554432 -23508716319/2147483648 -1284442838259/2147483648 -3183987252069/2147483648 -26560720941/67108864 8138234475/67108864 1773334196307/1073741824 -1401901427949/1073741824 301485611211/268435456 722642724279/1073741824 -910947401445/536870912 -2509012163979/2147483648 1019114438205/1073741824 -89607330135/134217728 -6674382885477/2147483648 -1223042070063/1073741824 2868366603453/2147483648 -2230383140277/2147483648 -3737318446989/2147483648 -3178730571909/1073741824 -2129093428521/2147483648 -360368489697/1073741824 -2945282253387/1073741824 -1018506345369/268435456 521691007611/536870912 4812550960503/2147483648 -309495886125/134217728 4029753504045/2147483648 -106196487189/1073741824 2010684757833/1073741824 -1745941930653/2147483648 -542959477575/1073741824 1805534679123/2147483648 -26031145497/2147483648 -2539627859559/1073741824 3870089076147/2147483648 306626776749/2147483648 -526057708635/2147483648 -1278858634611/536870912 -331279909659/536870912 -13008783669/536870912 -4617013764501/2147483648 2086530693615/2147483648 -305755148727/536870912 -739408164333/2147483648 -587629023213/2147483648 2609070400011/2147483648 -675999976617/2147483648 -1423702031811/2147483648 -697712548941/2147483648 -1140774324441/1073741824 -2152356317511/2147483648 1520367029967/1073741824 476528523003/1073741824 -1688453506593/2147483648 -367034406837/2147483648 1821157440009/2147483648 -2451856133955/2147483648 93592868745/134217728 -2394159291063/1073741824 -235558492035/2147483648 -180345340431/134217728 -925708623453/536870912
402909387171/1073741824 -130937638155/1073741824 -1493422125921/2147483648 266087977449/2147483648 153500177859/2147483648 -173754435177/1073741824 -119490770289/1073741824 7998512343/268435456 -1261056274071/2147483648 223540303779/2147483648 -85050987699/536870912 -1626052185/2147483648 -78314725821/1073741824 -2482373954817/2147483648 -2504398276515/2147483648 357365773749/1073741824 1322560575933/2147483648 -24872518383/134217728 -340347710427/536870912 456996145905/1073741824 -875632588599/2147483648 -2075170634037/2147483648 -1098517350705/2147483648 -553469129517/536870912 244386443073/268435456 1492512153729/1073741824 37473997767/536870912 1345608378921/2147483648 419075547/67108864 2722954747401/2147483648 -503501351727/536870912 895940345421/2147483648 -811355621697/1073741824 220512094353/536870912 -40664954865/67108864 -882861021015/2147483648 255664438071/1073741824 -745179015795/1073741824 433572508947/536870912 129694558737/268435456 179500600521/2147483648 176897261061/536870912 -407677973943/536870912 254996132739/536870912 3494455276137/2147483648 -186054945951/2147483648 -41966557467/268435456 -913408484625/1073741824 3817507010679/2147483648 -2264794719321/1073741824 -1422273808269/2147483648 -2723752156041/2147483648 575290962987/268435456 1328752893087/2147483648 557386913925/1073741824 -372858900087/2147483648 -574009735653/2147483648 -446099068923/536870912 -292440043611/536870912 927524437359/1073741824 53237348247/268435456 752273638485/2147483648 -1481035086837/2147483648 -1105602658773/2147483648 226011400995/2147483648 -158453107281/536870912 1182189514701/2147483648 137726263689/67108864 66274960017/2147483648 -88774416939/134217728 -197968081533/2147483648 -119144621583/536870912 -1352111043969/1073741824 -536355249345/536870912 642661819797/536870912 -72954761355/268435456 -751589355735/1073741824 -301455964839/1073741824 -1373969676825/2147483648 1668162939603/2147483648 -551450354655/1073741824 -91243994937/134217728 -1114949510637/2147483648 492351930339/1073741824 860628715305/1073741824 -330887379339/1073741824 1762399675431/1073741824 -41906160513/268435456 -264106687557/536870912 -618157235265/2147483648 981825361569/536870912 123804681453/2147483648 -720449436189/2147483648 -2377537427163/2147483648 2337961539123/2147483648 1863669578379/1073741824 1337000388843/1073741824 1563374238957/1073741824 5950121038881/2147483648 1175993565555/536870912 -4191164208501/2147483648 -313270450341/1073741824 685458692619/1073741824 -2805026230257/2147483648 -430652936163/1073741824 -230106053727/1073741824 -554770058313/536870912 1384888213215/2147483648 908302839927/2147483648 -1252770459969/1073741824 -389472017703/2147483648 2628243771/2147483648 -1120827623703/1073741824 -855723720441/1073741824 -11230133013/8388608 531496510827/2147483648 -771646067511/2147483648 1833131767707/1073741824 1170597841371/2147483648 -95763481017/268435456 -5084876858643/2147483648 1620740015727/2147483648 687474631179/536870912 -403452514041/268435456 -294554390835/536870912 830842042863/2147483648 3588018116883/2147483648 -1158302578035/1073741824 -1199460206013/1073741824 -118227260697/2147483648 212793623445/536870912 -2593930939419/2147483648 41763184179/268435456 -1954360011027/2147483648 -3335807075049/1073741824 -1708071935637/2147483648 -1271698583751/1073741824 2626372017381/2147483648 150045449079/1073741824
-2610385566255/2147483648 -397941502341/1073741824 -554041423503/1073741824 464079941769/2147483648 -1245800566059/2147483648 280806560325/2147483648 284258342115/536870912 766426471281/536870912 2381031673725/2147483648 6719512191/8388608 -1055448503205/2147483648 -36250549989/33554432 595974968859/2147483648 -659170552029/536870912 1456114551417/1073741824 -146099922111/1073741824 -1837392015/8388608 -144135550785/536870912 228201038283/2147483648 965354997741/2147483648 2316294251253/2147483648 -1553074741767/2147483648 -405593365677/1073741824 -1326684064623/2147483648 424729402893/268435456 3935693225733/2147483648 9865731891/268435456 -2322010671249/2147483648 -1121104592229/536870912 219743597565/2147483648 108514021923/268435456 -80890831197/268435456 116811028893/2147483648 52329351063/1073741824 1353352305057/1073741824 591668401977/2147483648 33939473313/268435456 -270486661227/536870912 5460003447381/2147483648 -319946242701/2147483648 -2176540114413/2147483648 -729113968239/1073741824 -2286787626369/2147483648 5036902644435/2147483648 -74126391357/2147483648 1855487711451/1073741824 2329754876025/2147483648 -193629529827/268435456 1546711391787/1073741824 -1772691268455/1073741824 139508465319/268435456 145257556575/536870912 1328752893087/2147483648 7445012960835/2147483648 762890079603/536870912 227742789429/134217728 1989084465213/1073741824 2162569772187/2147483648 -176322323979/2147483648 -671411580801/2147483648 -1453432543197/1073741824 3428032738197/2147483648 -5205892935027/2147483648 581549778939/536870912 -272400566721/268435456 1061986732773/2147483648 -95668894263/1073741824 -157469083815/134217728 1911741419157/2147483648 568034867157/2147483648 -1326139853313/2147483648 794270494461/536870912 -486320983935/2147483648 -119769801945/1073741824 210799862583/1073741824 808246699011/2147483648 1771497805935/2147483648 -304425192405/536870912 257201144829/2147483648 264240273051/536870912 1088019684813/2147483648 -2332673295249/2147483648 1432193974935/2147483648 285078351855/268435456 -3434017070019/2147483648 1117553376189/1073741824 80698898697/2147483648 562526531577/536870912 -1543719763167/1073741824 124319428467/1073741824 348502360689/268435456 606193476393/2147483648 -1229648065401/2147483648 2826009453813/2147483648 -3233610962763/2147483648 3501858983799/2147483648 8309676247455/2147483648 3688352854857/2147483648 269125875831/268435456 370400359137/1073741824 -132771722361/134217728 1163721621309/1073741824 401634559257/1073741824 2202652312725/2147483648 1984912218939/2147483648 -2289140370723/2147483648 -675247688451/2147483648 3453024826779/2147483648 -1580776633647/536870912 1584543195003/1073741824 1591773866601/1073741824 -1315431451083/2147483648 -375640665063/2147483648 2922604467861/1073741824 861406240305/2147483648 2738163737595/2147483648 2436811925745/2147483648 233513881455/1073741824 988419531987/2147483648 -940272600999/1073741824 2737426173423/1073741824 3684103733799/2147483648 -1006014281649/2147483648 955847640981/536870912 2599015183095/2147483648 -2498194507275/2147483648 4541231545773/2147483648 2001309540717/2147483648 -26904086433/1073741824 570493349331/536870912 -3020628356907/1073741824 1551638136147/2147483648 -2191635837423/2147483648 5055609831711/2147483648 -1155148104219/2147483648 -999957379599/2147483648 4467950178279/2147483648 -578146974309/536870912 1202135916045/536870912
-799483264173/2147483648 -475087555947/1073741824 578225038491/2147483648 1975342729851/2147483648 -826482784059/2147483648 531012604203/2147483648 570032102487/1073741824 1746639509451/2147483648 1762184848647/1073741824 604586120217/1073741824 -209650272987/536870912 -644689107375/536870912 546977518017/2147483648 1285934967459/2147483648 1858823834775/2147483648 -279922305195/268435456 1157804013801/2147483648 -50927797371/134217728 4774423737/16777216 20425831341/536870912 19361737875/16777216 -2018272449783/2147483648 -1065347834001/1073741824 -2633039839215/2147483648 1214082947325/1073741824 2837245515273/2147483648 923709050943/2147483648 860833139301/1073741824 -787186196037/1073741824 548909498421/2147483648 -514689965427/2147483648 -1022064524811/1073741824 931616071977/1073741824 337854803397/2147483648 3026025601623/2147483648 677017221711/1073741824 209194728513/1073741824 -93751418883/2147483648 68021510343/134217728 -381521135247/2147483648 -2541742208175/2147483648 -694259593053/2147483648 -782227786779/1073741824 4808220455289/2147483648 -452027045217/536870912 842911708641/1073741824 422010586791/1073741824 -936306764703/2147483648 1739224256625/2147483648 -1087109762073/2147483648 1041769572735/1073741824 -329472060375/536870912 557386913925/1073741824 762890079603/536870912 4262243968017/2147483648 370083649971/2147483648 1980511816539/2147483648 541113260655/1073741824 1772856597177/2147483648 -46729519845/134217728 -472505877129/536870912 767571247767/2147483648 -1048145866503/1073741824 1621543380507/2147483648 -616335739131/2147483648 2965409804049/2147483648 1273252044543/2147483648 -3686498140221/2147483648 1050970808871/1073741824 -399260738517/2147483648 -685834297809/1073741824 4312900726149/2147483648 4332232961589/2147483648 1243033738869/2147483648 1981580742537/1073741824 513197574057/2147483648 -229408288503/268435456 -962438632623/2147483648 2455677175137/2147483648 1531161645327/2147483648 579403989945/2147483648 -350915086119/536870912 -261510969027/268435456 2859153859887/2147483648 -1034180245473/1073741824 617681929767/2147483648 42507022857/1073741824 433689668049/536870912 -208877000667/1073741824 247475050101/268435456 5451817195353/2147483648 1149275455299/1073741824 -881582671593/1073741824 48316257711/134217728 415647076497/1073741824 1540304585295/1073741824 169994249331/134217728 720049801311/1073741824 442860704193/268435456 2381291455371/2147483648 -1884181205829/2147483648 -148835611371/268435456 34572892245/536870912 -874013425179/2147483648 79116288207/2147483648 -2704546002267/2147483648 -147110043639/2147483648 610518655587/536870912 -1194072291693/1073741824 905983118925/2147483648 3997918340925/2147483648 -604576031637/268435456 785729959773/2147483648 3044663250195/2147483648 -5710353831/33554432 -191692407123/536870912 -587119031355/2147483648 2368468111821/2147483648 -4142149317/8388608 -568979146365/2147483648 3883602035061/2147483648 1098310094145/536870912 -2224278322215/2147483648 4576913252685/2147483648 306322659363/1073741824 -583389179595/536870912 1471912428507/1073741824 3926450986707/2147483648 -1336671825351/2147483648 386382529353/1073741824 -3040484928495/2147483648 1129658533575/1073741824 70558102173/536870912 965066288841/1073741824 236985926385/1073741824 182025774219/536870912 -1181266791/1073741824 33125637159/134217728 180060653223/134217728
-177663444441/268435456 887147881323/2147483648 -952531007349/1073741824 -1190665138203/2147483648 -50551975917/268435456 -388338964587/2147483648 -50887029399/2147483648 721465722069/1073741824 -161730696795/2147483648 380780875827/2147483648 -167788831233/536870912 -13529667069/2147483648 -76402804905/1073741824 -3093173713629/2147483648 1309366002117/1073741824 115553464815/268435456 -572804028837/1073741824 200726147889/1073741824 539467912293/2147483648 135729413547/1073741824 397336341861/1073741824 535194217935/2147483648 61658143017/67108864 729172749723/1073741824 388631328741/2147483648 111494084247/268435456 -1417974432903/2147483648 -1866177926523/1073741824 -69101284977/67108864 -907619075109/2147483648 893366468877/1073741824 12301886169/67108864 82981939659/536870912 659150258889/2147483648 -211124324853/1073741824 -617435658123/1073741824 -3172302945/536870912 -34063348557/1073741824 5702852409783/2147483648 729035315397/2147483648 -1644991003899/2147483648 -1111403122065/2147483648 -152046234333/1073741824 -55386932145/268435456 1269897905307/1073741824 2580452539065/2147483648 3278134926483/2147483648 -1133599530567/2147483648 354519036291/1073741824 -1030384505211/1073741824 62483302815/2147483648 3701009942721/2147483648 -372858900087/2147483648 227742789429/134217728 370083649971/2147483648 5946485147745/2147483648 3328382348829/2147483648 768223805979/1073741824 -2509373218893/2147483648 34051727679/2147483648 42920920905/1073741824 15012944331/134217728 -1831722272535/536870912 -849857332689/2147483648 -1425739723767/1073741824 -2416896198111/2147483648 -808204344861/1073741824 -41266032675/268435456 -24636827103/268435456 848565226869/1073741824 506505538311/1073741824 -247249849863/1073741824 -4363006483287/2147483648 -534916640109/2147483648 -2050218964845/2147483648 93014941107/2147483648 2547573274911/2147483648 -1271534506311/2147483648 -590108993679/1073741824 -50824869885/1073741824 -192084663447/1073741824 -514807066353/1073741824 1596892925265/1073741824 -793500954219/1073741824 -12327748047/33554432 1302580190115/2147483648 -136501469883/1073741824 -103040885385/2147483648 -1596731304891/2147483648 -325151437491/536870912 -1431145384053/1073741824 -487884074523/536870912 177260913495/1073741824 704681197605/1073741824 -2527111347219/1073741824 38266455003/2147483648 731338860561/268435456 2099048782323/2147483648 -2221722234027/2147483648 -661926512343/536870912 -11192094549/67108864 4941993363417/2147483648 -1077136286415/2147483648 4665001808919/2147483648 826941752703/1073741824 1002591340545/2147483648 -1636384211751/2147483648 1176550071147/1073741824 -4363389200559/2147483648 253753937367/268435456 -455882218755/1073741824 3305319394479/2147483648 409295457/134217728 3612980537559/2147483648 -346871793213/1073741824 803048062587/536870912 1588953501357/1073741824 -2109721787781/2147483648 238062755247/1073741824 -231030413871/268435456 3140998568379/2147483648 -350086036371/2147483648 1419532053297/2147483648 28470994143/1073741824 2413591027473/2147483648 -746106415701/1073741824 990466542045/1073741824 -2192098498329/2147483648 -78209685483/536870912 1068148702941/2147483648 -3219623767293/2147483648 71852684823/134217728 -1203350154759/1073741824 267992378529/134217728 140416829559/536870912 -684840492267/1073741824 3722114579343/2147483648 -432785817003/268435456 140349934101/268435456
-193421526507/1073741824 -3008957127213/2147483648 280762666671/1073741824 -109602568425/2147483648 90005328627/1073741824 -169557223221/2147483648 -136076970987/2147483648 3577955206839/2147483648 -355400028633/1073741824 1146588800325/1073741824 -1033541511087/1073741824 -263952798285/1073741824 1790385948435/2147483648 375847830231/1073741824 1630927096893/2147483648 1126765807611/2147483648 -324568500321/536870912 1103558354031/2147483648 -414280387809/1073741824 1265311412313/2147483648 463029938271/268435456 1340727045303/2147483648 -1731775402293/2147483648 43728513537/1073741824 817315719375/2147483648 -881744798301/1073741824 467533633173/1073741824 -729643237335/2147483648 -1057684376325/1073741824 -2330772453093/2147483648 -785721031839/2147483648 486585727407/536870912 -335651475849/268435456 66976540545/67108864 -568170789399/2147483648 171236761599/2147483648 -96219713985/1073741824 -237833020011/536870912 20088917199/67108864 -975993051531/2147483648 -877644474273/1073741824 16837953969/2147483648 -3246161274369/1073741824 138948522723/536870912 -352801380645/536870912 4048897761951/2147483648 111145407723/536870912 893377416183/2147483648 -464716725405/2147483648 1688336616465/2147483648 3612133590651/2147483648 2612165656377/1073741824 -574009735653/2147483648 1989084465213/1073741824 1980511816539/2147483648 3328382348829/2147483648 7820148781617/2147483648 548727662517/536870912 -875831679345/2147483648 -1070190371697/2147483648 447232109145/2147483648 237363343551/536870912 -3163651078443/2147483648 -639771343653/1073741824 -344788240503/1073741824 687761784477/2147483648 -637744182471/1073741824 -158102160765/1073741824 -558081618579/536870912 -856583434161/1073741824 659968424931/536870912 -132931499211/536870912 -485936016759/1073741824 -48470308347/33554432 882551294715/1073741824 2775367011519/2147483648 -2666165886723/2147483648 966180115707/2147483648 -1286958117933/2147483648 -947409866289/1073741824 948432180759/2147483648 -52060160061/67108864 1166098805709/1073741824 1075109703081/2147483648 101942254239/1073741824 667549131039/1073741824 -383887020165/268435456 6788066289/134217728 37553896191/268435456 384908400879/2147483648 -390469652907/536870912 21118222431/268435456 1417960471689/2147483648 -904601431443/2147483648 -692308912479/536870912 -49593872085/268435456 1418583082695/2147483648 1224871589541/2147483648 -276616832841/536870912 -1380869643501/1073741824 -73486205799/2147483648 3735010375509/2147483648 -3256890899019/2147483648 923177147091/2147483648 -80485573077/134217728 -436618951521/2147483648 -52278191313/536870912 -116250915705/536870912 296595964449/2147483648 2233413966867/2147483648 -1067294542761/2147483648 -158648244903/536870912 788391105285/1073741824 747698795463/1073741824 -254197837857/536870912 -1921509606549/2147483648 -1054802371689/2147483648 9521888853/268435456 2513156756379/2147483648 897266973267/2147483648 939292672449/2147483648 883526032269/2147483648 -1190404916955/2147483648 1280787953835/2147483648 -1195734244539/2147483648 -236199243699/268435456 -84758839185/1073741824 1571273286177/1073741824 2593924924215/2147483648 2058733130895/2147483648 -2183541341511/1073741824 -2136776739357/2147483648 2674193191863/2147483648 107176757139/1073741824 737243682549/2147483648 -1391207633043/1073741824 2468412410907/2147483648 -2050648092063/2147483648 1300726308801/2147483648
-404379940065/536870912 214294571631/2147483648 971193512439/2147483648 107286913905/536870912 -21610409061/67108864 72029807355/536870912 234722358663/1073741824 1427273806101/2147483648 3786464888895/2147483648 -2913665919/2147483648 -52012844979/134217728 -863126973/4194304 -172800547521/2147483648 710545627899/1073741824 2903961030483/2147483648 -910147178577/2147483648 -1500428888097/2147483648 370416804891/1073741824 140731124217/1073741824 600343003767/2147483648 557969902107/1073741824 1411565146803/2147483648 1040393572167/2147483648 1022334299817/2147483648 -763447751013/2147483648 -852397936281/1073741824 440822725149/2147483648 388317979587/2147483648 -1336905802905/1073741824 -1229143590135/1073741824 324253445463/268435456 -868214275065/2147483648 708452829807/1073741824 630953400507/2147483648 520594581813/536870912 24733499919/67108864 310994957085/2147483648 394839125859/2147483648 1508988192309/1073741824 -283037865423/2147483648 -847550463753/1073741824 221187356931/2147483648 -260703942807/2147483648 327179560659/536870912 -463611907467/1073741824 2037531690855/2147483648 9467250813/536870912 1792867857477/2147483648 -314980084071/536870912 2324494038537/2147483648 1172191090737/2147483648 2313774443007/2147483648 -446099068923/536870912 2162569772187/2147483648 541113260655/1073741824 768223805979/1073741824 548727662517/536870912 629644760613/268435456 301470142545/1073741824 -40349783139/268435456 -550548690069/1073741824 40392914709/33554432 769479584517/2147483648 1850753274675/2147483648 -701549016231/1073741824 -631537177431/1073741824 528287104893/2147483648 -3073725179151/1073741824 1886464495257/1073741824 1086357242841/1073741824 94109527161/2147483648 104707392231/134217728 1607874291033/1073741824 1794322744083/2147483648 -508556617203/1073741824 -21691855221/67108864 174540615069/268435456 -340265892321/536870912 1961024619381/2147483648 -312280265391/2147483648 198983291217/536870912 -677763772419/2147483648 1232303212659/2147483648 -1156215977553/2147483648 -230294410005/536870912 1616881287969/2147483648 -1416039127617/1073741824 -320162454267/2147483648 496567562115/2147483648 1988872110477/2147483648 -2116268506161/2147483648 -41685998769/2147483648 20215261575/536870912 438065972109/536870912 -4210571848347/2147483648 -2423867295237/2147483648 1058600630943/2147483648 -1121298679695/2147483648 -4791515672325/2147483648 -75770827557/33554432 1295883283389/1073741824 -99089055213/2147483648 -26824633245/33554432 451762610685/268435456 1094612904903/2147483648 14250528597/268435456 893187900051/2147483648 180735089649/268435456 -827909792847/536870912 1119398406153/1073741824 107396150679/268435456 -244759586427/1073741824 1077742623837/2147483648 4120095850347/2147483648 22166697651/536870912 -28450967445/1073741824 1098749738667/1073741824 -2907754044111/1073741824 12819980085/2147483648 -646935958041/536870912 3386039946645/1073741824 1314724835739/1073741824 -647135840787/1073741824 421735152339/268435456 2083016543415/2147483648 -1326003141597/2147483648 117929133939/1073741824 -85976880819/268435456 126985840431/1073741824 -176279648307/1073741824 -1171704051927/1073741824 1810241896479/1073741824 -345087500685/2147483648 549169424253/2147483648 899406691491/536870912 -1125585585531/2147483648 -119403052845/536870912 -2287085590503/2147483648 -112173554139/2147483648
-552768258663/536870912 -268128761733/2147483648 2471291045043/2147483648 2173266407937/2147483648 -897884003751/2147483648 740005591887/1073741824 1638622213905/2147483648 638364457023/2147483648 657243422967/536870912 1153317884235/2147483648 1327369141293/1073741824 -1833562873977/2147483648 110657064783/536870912 712304111283/536870912 1361156861415/2147483648 -3366933979581/2147483648 -777919340631/2147483648 -47299863867/67108864 1534910925801/2147483648 -689479799325/1073741824 1343600977431/1073741824 -126462581247/268435456 -514662412413/536870912 -2038989067035/2147483648 124434892245/268435456 1796953867671/2147483648 636467799177/2147483648 60530456643/536870912 358939338723/2147483648 748054696575/2147483648 77861296725/268435456 -3411671549973/2147483648 400298476335/268435456 -457544937579/2147483648 4674453846711/2147483648 2758288538655/2147483648 4843472337/1073741824 407748721203/1073741824 -4852896876519/2147483648 -1333728792309/2147483648 -83988872289/268435456 -2466507945591/2147483648 1703633801553/2147483648 1883960701215/1073741824 -6039743499825/2147483648 -682400411577/1073741824 -167773021101/1073741824 4222409259/8388608 -633762631479/1073741824 544252120305/536870912 1705337740791/2147483648 -3009350124027/2147483648 -292440043611/536870912 -176322323979/2147483648 1772856597177/2147483648 -2509373218893/2147483648 -875831679345/2147483648 301470142545/1073741824 5753406507489/2147483648 -1918066790853/1073741824 -4363348312317/2147483648 129159182091/536870912 1840555889637/1073741824 3846720049833/2147483648 72574916421/268435456 5913686052069/2147483648 222839065833/536870912 -5373909853983/2147483648 167613924483/536870912 -460816649433/2147483648 -1257586718397/1073741824 5960188749321/2147483648 2009401340439/536870912 2058519685995/1073741824 594809290761/2147483648 2065701670917/2147483648 -236062509249/536870912 949405546431/2147483648 3839836758489/2147483648 63404542821/1073741824 3085081973961/2147483648 735957201999/2147483648 -1491358286505/1073741824 851492695359/536870912 -3237896067705/2147483648 -346692194217/1073741824 269199774987/2147483648 609684104637/536870912 171320021499/2147483648 1458896811201/1073741824 3920984010405/2147483648 3271137937671/2147483648 -2067175114245/2147483648 1009844671833/1073741824 2228367325641/2147483648 474236039523/536870912 -2414811142341/2147483648 -2260827582267/2147483648 76238388321/536870912 1047232564413/1073741824 861046526223/1073741824 -223844890743/134217728 1638123338487/2147483648 -857354912133/1073741824 -1321988389587/2147483648 -1569313650297/1073741824 1526705190633/1073741824 -438307298421/1073741824 -1089796132317/2147483648 1354074663177/1073741824 6263028333657/2147483648 -3741461486745/1073741824 2014736838585/2147483648 1714935612453/2147483648 2664673422975/1073741824 -763903670535/1073741824 -141951553833/268435456 1523658884613/1073741824 -1130687023035/1073741824 442284683157/2147483648 861999635871/268435456 2918733424983/2147483648 -3345102973803/1073741824 6378405405567/2147483648 853622451831/2147483648 -1338295372845/2147483648 -1243293217599/2147483648 3979804514391/1073741824 20590094223/536870912 297773167713/1073741824 -88726530729/268435456 2881003415157/2147483648 -249597637533/1073741824 1081671490449/2147483648 5286485978505/2147483648 4188572187327/2147483648 1793635304379/1073741824 1446946306773/2147483648 4260302779161/2147483648
341162663271/268435456 419660127675/536870912 -2043029170857/2147483648 -1290113231109/2147483648 197334866901/536870912 -1625581536051/2147483648 -594167058417/1073741824 -1772751555069/2147483648 467546463423/2147483648 -1301216924661/2147483648 -150548543169/134217728 1505684287875/1073741824 -565700516775/1073741824 827948457243/2147483648 367333118367/2147483648 201444290373/536870912 309477712953/2147483648 1287749128593/2147483648 -1428712200375/2147483648 -850233276855/1073741824 -3698382726261/2147483648 1885601384781/2147483648 1577905064583/2147483648 361750697877/2147483648 -778490761251/536870912 -892425517281/2147483648 -5349771195/33554432 267925337247/536870912 469998042657/2147483648 21716563647/67108864 -4926173507127/2147483648 292922851077/1073741824 -151970616045/1073741824 961910435259/1073741824 -295728211461/1073741824 -745132961445/1073741824 561204695565/536870912 -1511100399375/1073741824 197996129523/1073741824 1336470384771/1073741824 -1983678944979/1073741824 1063240071981/1073741824 -1713284362827/2147483648 -25578805581/1073741824 7743799958895/2147483648 1839499165509/2147483648 -1293239543373/2147483648 -1595052876969/1073741824 -480600584577/2147483648 304050969843/1073741824 -1825689619161/2147483648 1392199173045/2147483648 927524437359/1073741824 -671411580801/2147483648 -46729519845/134217728 34051727679/2147483648 -1070190371697/2147483648 -40349783139/268435456 -1918066790853/1073741824 7711922556837/2147483648 553044713829/268435456 286514567235/1073741824 -869439620691/2147483648 -689345117157/536870912 604722093723/536870912 -7844783562273/2147483648 771664289163/2147483648 2000032627875/1073741824 3137481034077/2147483648 -1411429589631/2147483648 84611292033/134217728 -150482757933/1073741824 -171745015509/536870912 -3748362183009/2147483648 4948419088113/2147483648 -1369237274271/1073741824 177436752093/2147483648 -3043584223605/2147483648 -58147835619/536870912 450298824939/1073741824 -3622922335173/2147483648 638612734263/1073741824 -1576659765135/2147483648 -711303928077/1073741824 2973028286301/2147483648 1449519970113/2147483648 1543380352935/2147483648 -605111419413/1073741824 2578449306375/2147483648 -5279800592505/2147483648 -1200928354641/2147483648 -327838437669/268435456 1462763358237/2147483648 -3475439938989/2147483648 1605184955037/1073741824 -1871310838281/1073741824 -172782039483/536870912 1201370717811/1073741824 3092169378747/2147483648 -311059140549/268435456 -1408714364073/1073741824 -244540631037/2147483648 -30052954845/1073741824 358878470115/1073741824 167671927437/134217728 2423692251219/1073741824 -4910770679325/2147483648 1090912309341/1073741824 575737350885/536870912 -6547195953051/2147483648 -3955846232109/2147483648 2843548123845/2147483648 -496077427311/268435456 -1318872944991/1073741824 -2657833003791/536870912 124456255899/268435456 1519447486707/2147483648 -3564672911211/2147483648 1467646161747/2147483648 -5799140290953/2147483648 -685036032453/268435456 4100697277911/2147483648 3765509376399/1073741824 -1019731284483/1073741824 -1008881233029/1073741824 1810283613573/2147483648 346017124221/268435456 -1622278941327/536870912 -659324991483/2147483648 604006970445/1073741824 3047318503395/2147483648 187976142789/1073741824 -557814643983/2147483648 -6958531192449/2147483648 -76369784271/16777216 -6509622082929/2147483648 -6739937007441/2147483648 253280361807/2147483648 -224529682395/67108864
4844587071297/2147483648 -824318951811/2147483648 -327903234837/1073741824 -361322579103/536870912 1580232827871/2147483648 -1320833227221/2147483648 -2381768162367/2147483648 -1783060228509/1073741824 -1260734634963/1073741824 -484719523713/1073741824 -710611250505/536870912 2240632537569/2147483648 -1662662480091/2147483648 300808508469/2147483648 -2062066642791/2147483648 248910410901/2147483648 70752392397/1073741824 1350171378471/1073741824 -2261864486505/2147483648 57931068375/1073741824 -307360930689/536870912 1192284625947/1073741824 1915520441097/2147483648 916408398741/2147483648 -1108065448527/1073741824 -1167239652711/536870912 -1591148993931/2147483648 610026474327/1073741824 1975336413171/2147483648 -3991455596049/2147483648 -1136312096523/2147483648 456577705929/268435456 -3199853706567/2147483648 -1197887219067/2147483648 -2948682272811/2147483648 -2077829468481/2147483648 330608702109/2147483648 -262707529353/1073741824 -1757832671691/2147483648 130704789405/268435456 -501823588683/2147483648 -202544488767/2147483648 333463673547/536870912 -383468824905/134217728 598469455191/268435456 -2764588037403/2147483648 3376415474577/2147483648 -1657162433667/2147483648 -2794864814085/2147483648 197450061009/536870912 -219863963781/536870912 4102489262241/2147483648 53237348247/268435456 -1453432543197/1073741824 -472505877129/536870912 42920920905/1073741824 447232109145/2147483648 -550548690069/1073741824 -4363348312317/2147483648 553044713829/268435456 5401637084277/1073741824 -1763539280841/1073741824 -118649026521/1073741824 -4189710120303/2147483648 2045259314727/2147483648 -2659946739027/1073741824 -116602159101/536870912 1637624648043/536870912 -4095814771827/2147483648 -8984926803/8388608 2413087918725/1073741824 -3932714351547/2147483648 -1345447173165/536870912 -4481968667637/2147483648 3195909908169/2147483648 -2936757655425/2147483648 -602012512803/536870912 110725882779/2147483648 -1114671068949/2147483648 -103997492205/67108864 -3716331447555/2147483648 6290945961/16777216 -842529798543/2147483648 -699991137195/536870912 3038632184541/2147483648 437447602293/1073741824 -1123162386471/2147483648 -540044523651/536870912 1617501879687/1073741824 -2546940482901/2147483648 -877925227971/536870912 -1866484649145/2147483648 1859664465735/2147483648 -4951072192749/2147483648 -552042760881/1073741824 -1532115385989/1073741824 -3448559485659/2147483648 586751305125/2147483648 -3936301497339/2147483648 -1117110655293/2147483648 533186860383/2147483648 -100401362865/2147483648 -1940716837629/1073741824 77967385797/134217728 -727409208021/2147483648 593754786735/536870912 -316718004699/268435456 -140831643573/1073741824 858635585295/268435456 -1804778069823/1073741824 -6584958134745/2147483648 3095066543157/1073741824 -574113956535/2147483648 -3586660562253/1073741824 -4874851095891/1073741824 -305089530087/1073741824 -26145056811/268435456 -835045767255/1073741824 -23760953241/1073741824 3441457088787/2147483648 -7476352989843/2147483648 -5223745767219/2147483648 5321368759137/2147483648 -69856908483/67108864 -1857988906485/1073741824 -892052591475/1073741824 -2843470730847/2147483648 -4110711617919/2147483648 1506928221045/2147483648 67228580505/2147483648 1247040021165/1073741824 -1278820916373/1073741824 1887389814495/1073741824 -866170588989/1073741824 -412363960413/2147483648 177261969249/536870912 -2472946237419/1073741824 65536430847/2147483648 -220733023563/67108864
-2620493561703/2147483648 15299520651/268435456 -750325767969/2147483648 -115477743393/2147483648 -130469767707/536870912 63531832455/2147483648 669112486563/2147483648 805113364599/1073741824 807242678463/2147483648 619129445787/2147483648 -2374541265/2147483648 23469199047/536870912 1066017476667/2147483648 -534190602813/2147483648 425935564929/2147483648 1901369774433/2147483648 -491148455793/536870912 -639595139649/2147483648 -198483394203/536870912 1503880925991/2147483648 -652834004331/2147483648 597940710249/1073741824 -220342092561/1073741824 -962774875137/2147483648 624440724567/2147483648 312415850955/536870912 1454744158701/2147483648 -1059632532153/2147483648 -3320817507981/2147483648 611632209999/2147483648 604119594501/1073741824 -390778853385/2147483648 -66173825985/268435456 18040057449/33554432 1997811114477/2147483648 411068689917/2147483648 744658975971/2147483648 -1752246620229/2147483648 1146504803859/1073741824 26840775303/1073741824 -198861112197/1073741824 143215465917/1073741824 -1227562045761/2147483648 2650295134725/2147483648 620225958369/2147483648 125427203325/134217728 -1205595724191/2147483648 48895369497/268435456 669498722847/1073741824 58009525077/536870912 297778948095/1073741824 -253382474163/536870912 752273638485/2147483648 3428032738197/2147483648 767571247767/2147483648 15012944331/134217728 237363343551/536870912 40392914709/33554432 129159182091/536870912 286514567235/1073741824 -1763539280841/1073741824 1897148205321/536870912 225836944635/134217728 3169013543985/2147483648 -321636502137/1073741824 -299496178683/536870912 551755725309/2147483648 -25867963503/33554432 916755125529/536870912 409412703147/2147483648 -1099287965547/2147483648 275500906473/536870912 1161212468601/2147483648 -326146230099/1073741824 -2722683846471/2147483648 -841014419691/2147483648 779476550469/536870912 -178474116819/1073741824 -57770229555/268435456 20147624625/536870912 233133984207/268435456 -569826087357/2147483648 316379633553/536870912 412734588381/2147483648 -501308218995/1073741824 1592914531977/2147483648 -373926955665/2147483648 166043637153/1073741824 -1422411503439/2147483648 -36753047937/536870912 -209620954965/2147483648 -15661587165/134217728 -204204608625/2147483648 1734319124727/2147483648 -967868376549/1073741824 -531360171285/2147483648 1828841180895/1073741824 1131742308057/2147483648 -128956476369/1073741824 -1110964480389/1073741824 463749604497/1073741824 -1164318107433/2147483648 1896549992853/2147483648 2136657544659/2147483648 1492784789253/2147483648 -1141515128973/2147483648 202956742599/1073741824 839062382589/1073741824 -220035064983/134217728 12168557595/16777216 1105721873865/2147483648 413023926303/2147483648 -804585915387/1073741824 20551828185/16777216 585257892699/2147483648 3302209716771/2147483648 1752176536131/1073741824 -3329554755669/2147483648 1296540871767/1073741824 -1452859525539/1073741824 2524398689199/2147483648 3195051849447/2147483648 -213827699031/2147483648 209123752125/268435456 714719144751/2147483648 1001966284023/2147483648 1650663735237/2147483648 -419368581231/2147483648 148661893581/268435456 148541071743/1073741824 -2247210775245/2147483648 342855065127/1073741824 -489475583961/1073741824 -170849410833/268435456 -1708218985707/1073741824 -850626980091/1073741824 2039891131071/2147483648 -137607344247/268435456 953670587895/1073741824
30654633033/268435456 -1072942641909/2147483648 3339434432409/2147483648 983599627557/2147483648 1114522763625/2147483648 610799847849/2147483648 -261151226397/1073741824 -835286866065/1073741824 -111315402237/268435456 -1194171408027/2147483648 559588048989/1073741824 1437494403375/2147483648 123872870091/268435456 673099354707/268435456 -4807675165329/2147483648 435640823049/2147483648 -3326689108839/2147483648 6769496469/536870912 -1873595056209/2147483648 1216029825717/2147483648 -367145256441/1073741824 649238110671/536870912 -905942032173/1073741824 -840048230241/2147483648 -1632457985277/2147483648 -1321531770573/536870912 197887338837/134217728 4589289898449/2147483648 1810501152771/2147483648 -1955074168083/2147483648 417128627643/1073741824 967969911933/2147483648 -1057927647879/1073741824 -487207903029/2147483648 12900623643/268435456 2035926084807/2147483648 -272601937923/1073741824 68701255191/2147483648 -9001640545965/2147483648 -2360786622237/2147483648 1962160231353/1073741824 1235859132441/2147483648 291749559693/2147483648 -3098742325779/2147483648 -2237689727787/1073741824 -1091702919771/536870912 -2832673444929/1073741824 5008170475779/2147483648 -1932297692937/1073741824 3192491796279/1073741824 1246974161955/2147483648 -1472492253621/1073741824 -1481035086837/2147483648 -5205892935027/2147483648 -1048145866503/1073741824 -1831722272535/536870912 -3163651078443/2147483648 769479584517/2147483648 1840555889637/1073741824 -869439620691/2147483648 -118649026521/1073741824 225836944635/134217728 8479840999041/1073741824 2224680629169/2147483648 808676340375/536870912 2302940133507/2147483648 1735064707683/2147483648 -60200089983/268435456 -70325899371/2147483648 -2216649816027/2147483648 210876379767/536870912 -296876886789/536870912 5107092171261/2147483648 -394763513919/2147483648 -3874836364725/2147483648 -230993790177/536870912 -1666813841865/2147483648 3241925344011/2147483648 482401558251/2147483648 -736364598537/536870912 1287403462371/1073741824 42925395579/67108864 -810650239083/1073741824 -185095468233/536870912 1272603192669/1073741824 -1153898937429/2147483648 -459473656689/268435456 -866153749623/2147483648 3058315541931/2147483648 1610375777361/1073741824 -1422495195387/2147483648 1271664411615/2147483648 286331755251/536870912 -50476156149/67108864 1178247158637/1073741824 -1871378019159/1073741824 -10205695151025/2147483648 -4675344163971/2147483648 -129499520757/67108864 -1691774080431/2147483648 723202443849/268435456 -6950547735645/2147483648 94130517567/2147483648 -3699034152141/2147483648 -3495560128545/2147483648 -492956215341/1073741824 2607989536239/1073741824 -5412037852353/2147483648 7845616743021/2147483648 -15026125743/67108864 -1233755830479/2147483648 -518346057537/1073741824 340153384107/536870912 -1640607248601/536870912 3045330891801/2147483648 -3279730188267/2147483648 -1273981199991/2147483648 -1388289143103/1073741824 224950603785/268435456 937048574829/536870912 -2699230188957/2147483648 -3328791847563/2147483648 -1662040011261/1073741824 -115817382051/536870912 -3895228686855/2147483648 1407553657881/1073741824 -6720738363117/2147483648 703375844055/536870912 3264080567025/2147483648 -1007924113359/1073741824 4711023098787/2147483648 -3612104296725/2147483648 5515967852301/2147483648 -3964287379995/1073741824 899513464815/1073741824 2503360597983/2147483648 -3291327776397/2147483648 2966397693891/2147483648 -659814211131/536870912
-1777755882891/1073741824 105693632067/134217728 1697680756479/2147483648 1241134066833/2147483648 -171556487589/268435456 78402272913/134217728 1616730989337/2147483648 -58502186883/2147483648 3863153764629/2147483648 309557349921/2147483648 987294208731/1073741824 -39440338101/33554432 36867064125/134217728 1089611753835/2147483648 645848285253/536870912 -1546533853185/1073741824 -839699266671/1073741824 -2389881135483/2147483648 2215451886045/2147483648 -1161596284395/2147483648 837368288529/1073741824 -1017943992177/2147483648 205660057587/1073741824 -1168648864551/2147483648 493168999707/536870912 367585770945/268435456 -607624399761/2147483648 -2365315816785/2147483648 -2546343301821/2147483648 -362864650683/2147483648 3131253329271/2147483648 -3756388746147/2147483648 2025551982939/1073741824 -2724286474551/2147483648 3239405256603/1073741824 623877778737/536870912 -84037961301/536870912 1179527090007/2147483648 -306540243735/2147483648 -1032510477879/1073741824 -647047271295/2147483648 -3828196531299/2147483648 4986845850861/2147483648 4165433075151/2147483648 -4435224027831/2147483648 -351032188689/536870912 1283866996947/1073741824 58039709535/2147483648 -200046880611/1073741824 -133168988559/1073741824 818824291521/2147483648 -1904578730241/1073741824 -1105602658773/2147483648 581549778939/536870912 1621543380507/2147483648 -849857332689/2147483648 -639771343653/1073741824 1850753274675/2147483648 3846720049833/2147483648 -689345117157/536870912 -4189710120303/2147483648 3169013543985/2147483648 2224680629169/2147483648 903356215557/268435456 -485262825729/1073741824 1916151941775/1073741824 342544674195/2147483648 -804187269843/268435456 2923594777911/2147483648 1625426750349/2147483648 -441557257785/268435456 389335489731/134217728 5081404799199/2147483648 4560893430825/2147483648 -1807298291031/1073741824 -501812190783/2147483648 957037821165/536870912 -234384375021/2147483648 1705880646297/1073741824 551387701407/2147483648 2586412078089/2147483648 669394029807/2147483648 -1840785871731/2147483648 1127167857753/1073741824 -373310833341/134217728 340997564721/536870912 -74078323839/268435456 3782832997815/2147483648 -1663049256669/2147483648 704508790119/1073741824 2166387704355/2147483648 258324033537/268435456 -611180634069/536870912 5303679548289/2147483648 -1005092291049/1073741824 378749547555/268435456 3344813851695/2147483648 -117100420305/536870912 -1947574768785/2147483648 466344182277/536870912 624576986613/536870912 -3513000201279/2147483648 1612341974211/1073741824 2486504325507/2147483648 2089730256261/2147483648 -72873661107/33554432 208425146649/134217728 2166042262107/2147483648 -2844541689267/1073741824 4341204158139/2147483648 1632754950477/536870912 -3612527311713/2147483648 1738641027519/2147483648 2301889295493/1073741824 1507387877223/536870912 3063917758929/2147483648 3603472087497/2147483648 -299412078165/1073741824 -2695602235299/2147483648 627606136011/2147483648 9825779385627/2147483648 440327299017/1073741824 -5673347910045/2147483648 1995525513057/536870912 202363110009/134217728 -2565684896625/2147483648 12077955975/536870912 757517920677/268435456 573625267977/2147483648 284540193657/536870912 -1379713645407/1073741824 2209489429569/1073741824 -2766283536549/2147483648 6751055135013/2147483648 339516057141/134217728 3285024268665/1073741824 3158832572295/1073741824 -1903555428399/2147483648 1227538615095/536870912
950958825711/1073741824 -139422474429/268435456 884042464713/2147483648 -118028973261/2147483648 84984880869/268435456 -397075171833/2147483648 -401035619613/2147483648 -920786580333/2147483648 -856816188525/2147483648 316143910941/1073741824 -31192877619/268435456 1691325142929/2147483648 164873967/2097152 671453384703/536870912 -314481455319/1073741824 -25450019349/134217728 460441776159/2147483648 559387769175/2147483648 -513954040335/1073741824 -1627289544525/2147483648 -69311961543/268435456 629367836535/1073741824 -715446184971/1073741824 -211103740653/1073741824 -62325789135/67108864 -712349054937/1073741824 84168081609/536870912 1159657064475/2147483648 1890707765319/2147483648 188441191197/1073741824 -1158276446475/536870912 204041764593/1073741824 -528958922643/1073741824 113860938057/268435456 321550659405/1073741824 410546175585/2147483648 541185112605/1073741824 -1768312194933/2147483648 -5956458406635/2147483648 231165284703/1073741824 -195814513251/268435456 355403279481/1073741824 -2300822865369/2147483648 315008799375/1073741824 284425085715/2147483648 151505661669/2147483648 -1951949712765/2147483648 -508753310175/1073741824 -1802569419045/2147483648 1473319084215/1073741824 232765982697/2147483648 -70182135825/2147483648 226011400995/2147483648 -272400566721/268435456 -616335739131/2147483648 -1425739723767/1073741824 -344788240503/1073741824 -701549016231/1073741824 72574916421/268435456 604722093723/536870912 2045259314727/2147483648 -321636502137/1073741824 808676340375/536870912 -485262825729/1073741824 4123634220897/2147483648 -218586788733/536870912 62368002735/1073741824 317470767117/268435456 -53162164053/134217728 -1482191992983/1073741824 57708892893/268435456 454223462343/1073741824 3013314775287/2147483648 -1052078471577/1073741824 5160390060795/2147483648 1168351536567/2147483648 -2849419119927/2147483648 167765666325/1073741824 620316943863/2147483648 -340999905771/1073741824 -665301829209/2147483648 880471760463/1073741824 -2631330360351/2147483648 1906893617025/2147483648 451827861819/1073741824 106671459009/2147483648 380980680801/1073741824 15689435271/268435456 628287735333/536870912 -2583782991735/2147483648 454146402717/2147483648 271964484477/1073741824 384644339949/1073741824 -1337730556143/1073741824 5312917789527/2147483648 -485857643469/536870912 -2515609533693/1073741824 -302221358613/2147483648 330210085983/268435456 29609542755/536870912 -1116579242505/2147483648 -1098822165825/1073741824 23649656601/268435456 -736216146477/536870912 -536932095141/2147483648 1492472757615/2147483648 -1067127776043/2147483648 -1707396939861/2147483648 2201186095485/1073741824 -1661302204671/1073741824 -40533763959/134217728 -159701327349/134217728 -1407927749649/2147483648 -866622950787/536870912 -1978566793335/1073741824 -2913416433657/2147483648 -2855366314773/2147483648 456041362245/536870912 147233869671/536870912 -57953388705/134217728 -60859988229/33554432 2672273852505/2147483648 1152602609037/2147483648 566698223469/2147483648 -3239953082577/2147483648 241168099011/536870912 -1146641719425/2147483648 107476315527/134217728 871870346433/1073741824 367866108909/536870912 2112259327413/2147483648 -974258324325/2147483648 748968006699/1073741824 -5649653816499/2147483648 -3542267470599/2147483648 -578846359515/536870912 -1253585861217/1073741824 976529496705/1073741824 -2989648505649/2147483648
-2468928659955/2147483648 -2715518123871/2147483648 2689135152267/2147483648 1770572369979/1073741824 -442155992133/1073741824 16572979203/16777216 975060265947/1073741824 915748477575/1073741824 1367920090245/2147483648 1344037761159/2147483648 173493369699/268435456 -5400333137325/2147483648 909532342605/1073741824 1602697532799/2147483648 -438663493299/1073741824 -1613338993863/1073741824 23031967623/536870912 -2359315563123/2147483648 892752680169/1073741824 512293766079/1073741824 2645280680439/1073741824 -4550969590425/2147483648 -2632610028009/1073741824 -3919643457069/2147483648 3065360501931/1073741824 1719239072631/1073741824 1360332851829/1073741824 1031845378347/1073741824 -27452813985/536870912 46971434487/536870912 2519025043899/2147483648 -2029619077659/2147483648 541784543019/1073741824 -3052633173423/2147483648 2538212579181/2147483648 427868404647/268435456 -2354647371243/2147483648 2697824099709/2147483648 -2057246830989/1073741824 -4059641480439/2147483648 3114799492365/2147483648 -2751507676545/2147483648 134303945229/1073741824 3675285857673/2147483648 -10877287663467/2147483648 -2015207473779/2147483648 43449177849/268435456 1855972564173/2147483648 247242287673/536870912 -951374707917/2147483648 2070661393659/1073741824 -2181594135255/1073741824 -158453107281/536870912 1061986732773/2147483648 2965409804049/2147483648 -2416896198111/2147483648 687761784477/2147483648 -631537177431/1073741824 5913686052069/2147483648 -7844783562273/2147483648 -2659946739027/1073741824 -299496178683/536870912 2302940133507/2147483648 1916151941775/1073741824 -218586788733/536870912 13272609109599/2147483648 257469873777/2147483648 -4630512022725/2147483648 -3623690786025/2147483648 -1237264779849/2147483648 -2461466754393/2147483648 1016300807511/536870912 4819350437931/2147483648 3018723302271/2147483648 -436570294287/536870912 3257639446251/2147483648 -374753681379/268435456 3687323161107/2147483648 1095037411755/1073741824 -20886863985/536870912 1046868819417/536870912 -230891348241/268435456 -187570742979/268435456 139867576707/67108864 -2143858831185/1073741824 -98373703689/134217728 -1417948210941/1073741824 2107879494999/1073741824 -2915932708899/2147483648 6979866339327/2147483648 8356646565459/2147483648 293435152839/134217728 -314676799053/268435456 1828355868537/1073741824 951167862855/2147483648 3276848714697/1073741824 -371386887345/2147483648 -1112637132213/2147483648 2500007751765/2147483648 6659020762197/2147483648 681978769809/1073741824 -1886343709473/2147483648 347457403515/536870912 -1145411477499/536870912 -1500876791937/1073741824 -904564884093/268435456 377720726223/134217728 -2478922900665/2147483648 147333434697/2147483648 2793601605033/1073741824 847836295701/268435456 -7067900927673/2147483648 4865307556605/2147483648 43058603589/67108864 11194100631345/2147483648 -1196745879147/1073741824 -3392896125465/2147483648 2020942576947/536870912 -2205544380339/2147483648 8482605710043/2147483648 5020664366541/2147483648 -3574211868189/2147483648 -9621014087523/2147483648 5232371839239/2147483648 38156709123/268435456 -1298456702013/1073741824 -1983700089771/2147483648 12801890816085/2147483648 1021081049625/2147483648 91181146101/1073741824 -3676204825515/2147483648 -1590816536739/2147483648 2495329230651/2147483648 3745268777973/1073741824 4239382853649/1073741824 4287557699829/1073741824 3259799452299/1073741824 828684362355/1073741824 2232561724263/536870912
115069098897/536870912 -165304775667/2147483648 5881095/16777216 1437772230063/2147483648 -155471595111/1073741824 185180830755/2147483648 454900893993/2147483648 -176660074215/1073741824 2084402062041/2147483648 -361352905527/2147483648 -147385426899/536870912 -190449199893/536870912 -687341052171/2147483648 174316782309/536870912 -346493596455/2147483648 -131628307275/268435456 1465167336471/2147483648 43864655271/536870912 -25014116055/134217728 1025904981/4194304 -124611191853/536870912 -1152130944837/2147483648 -666502724667/1073741824 -1757272140567/2147483648 40030170255/134217728 1064741278803/2147483648 326086717365/536870912 452264312343/268435456 -33435302559/2147483648 262020962925/536870912 30998206857/2147483648 -983567462739/2147483648 907342152795/2147483648 523866563319/2147483648 347085968661/2147483648 95352255327/1073741824 643007257923/2147483648 -53307344337/2147483648 444500599743/1073741824 889733231661/2147483648 -170198759955/1073741824 407727976461/536870912 41546533743/536870912 1839723382935/2147483648 124014122973/1073741824 14439194883/2147483648 -563117496189/1073741824 -326839783767/2147483648 151338040401/268435456 -324451815531/2147483648 15808928703/1073741824 -243941394489/268435456 1182189514701/2147483648 -95668894263/1073741824 1273252044543/2147483648 -808204344861/1073741824 -637744182471/1073741824 528287104893/2147483648 222839065833/536870912 771664289163/2147483648 -116602159101/536870912 551755725309/2147483648 1735064707683/2147483648 342544674195/2147483648 62368002735/1073741824 257469873777/2147483648 2269745894181/2147483648 -1676835031689/2147483648 2606348184279/2147483648 111736385187/2147483648 -809934641715/2147483648 239445021057/536870912 3228909262011/2147483648 981466306827/2147483648 1430896371861/1073741824 -36114665091/67108864 -340659840237/536870912 -1133531805903/2147483648 463982022747/536870912 200831202699/268435456 -71766948489/268435456 -674780542419/2147483648 -212042306715/268435456 229673008311/2147483648 825352360029/2147483648 -494752681101/2147483648 585154843299/2147483648 -728621898249/2147483648 -57883131447/2147483648 2261234046639/2147483648 1901146880403/1073741824 851101861713/2147483648 -34816023081/67108864 -401400309705/1073741824 784961153199/1073741824 67995399231/1073741824 -601890586695/2147483648 -39748140411/1073741824 255595990203/268435456 963021327003/2147483648 -469506731721/1073741824 -2573099986593/2147483648 245675367819/2147483648 -1136897181939/2147483648 -59675360157/536870912 -228884458221/1073741824 -582555366159/2147483648 1247821491231/2147483648 112640301585/2147483648 -1596166851429/2147483648 902610849009/2147483648 -1008714775209/1073741824 -732224460285/2147483648 319169444919/2147483648 -1805021904789/2147483648 -497057854899/1073741824 -1146932017599/2147483648 36505209321/2147483648 -375673762545/1073741824 -628073269683/1073741824 -279438773961/2147483648 3066260686779/2147483648 604096562103/2147483648 419005407303/2147483648 -9800070771/67108864 264771281457/2147483648 216026103285/268435456 -1074393501333/2147483648 -1846254215247/2147483648 -826891467147/1073741824 61913811309/268435456 412615218201/536870912 665143516899/2147483648 -252555546873/268435456 -1129501050561/2147483648 -341279229237/1073741824 -2040611419785/1073741824 69337708515/67108864 -307722291837/2147483648
4232113311993/2147483648 -744089234445/1073741824 -2981170639059/2147483648 -1618987406811/1073741824 1194784785327/1073741824 -1708222966455/2147483648 -2816323372239/2147483648 -1902950231439/2147483648 -1328636568051/268435456 165622391385/1073741824 29157364155/2147483648 2210887894929/1073741824 175430833305/2147483648 -4980255106857/2147483648 -119037034881/33554432 2714878265901/1073741824 -60894989301/1073741824 1184300878839/2147483648 -3915831379809/2147483648 1309891038921/2147483648 -2906373978321/2147483648 499871240625/1073741824 19540645095/1073741824 -181080810399/2147483648 -441855919887/2147483648 -59998241295/134217728 -189766281429/268435456 -504698876499/536870912 3507758101137/2147483648 1848708012321/2147483648 -2511426632739/1073741824 6677865562557/2147483648 -4250796880221/1073741824 622591570929/1073741824 -7338560203239/2147483648 -1794102176259/1073741824 -97969719/134217728 -1620044492511/1073741824 -3524207906787/2147483648 1333070814423/2147483648 850964857197/536870912 165664221759/536870912 -3406209823095/2147483648 -7346438686497/2147483648 1909836487803/536870912 -697405087227/536870912 -347342954715/2147483648 -2027015460549/2147483648 1920376535469/2147483648 -66037958979/33554432 -1782319439271/1073741824 48965370321/134217728 137726263689/67108864 -157469083815/134217728 -3686498140221/2147483648 -41266032675/268435456 -158102160765/1073741824 -3073725179151/1073741824 -5373909853983/2147483648 2000032627875/1073741824 1637624648043/536870912 -25867963503/33554432 -60200089983/268435456 -804187269843/268435456 317470767117/268435456 -4630512022725/2147483648 -1676835031689/2147483648 17416253939619/2147483648 -8474471450301/2147483648 -1315784934117/536870912 4182966878499/2147483648 -8286067306503/2147483648 -6597511478637/1073741824 -8834958826083/2147483648 147014113233/1073741824 58528003731/268435456 -2575355714301/2147483648 663748162017/536870912 -3876813250761/1073741824 -153322595973/134217728 -1123557801087/1073741824 104430655815/1073741824 141580791465/268435456 -651222362307/2147483648 5957159267457/2147483648 -427677891369/536870912 4939637530725/2147483648 -1169207279373/1073741824 281958253011/1073741824 -6021020982579/2147483648 -3028606835067/2147483648 -2664865328187/2147483648 2799597764889/2147483648 -3601139917635/1073741824 1774818694983/1073741824 1382851194519/2147483648 -373757967027/536870912 26769967833/16777216 4590158917713/2147483648 2260601276487/1073741824 -504039641931/268435456 2920471991307/2147483648 -58991051787/2147483648 -2356532296335/1073741824 -3596827253595/2147483648 3257225880357/2147483648 -3861182235429/2147483648 -429661326909/268435456 9033327297039/2147483648 -2557821442245/1073741824 -4137251387235/1073741824 3622934611437/1073741824 -3639446137161/2147483648 -5403333661359/1073741824 -6044008662759/2147483648 470736791601/1073741824 -1037818766775/1073741824 760346270589/268435456 4830659404323/2147483648 50872321089/33554432 -2204578813071/268435456 -6395511049101/2147483648 3429414819603/1073741824 -713721294117/134217728 -2896465035759/1073741824 3400047900513/2147483648 -284630064009/536870912 -657818230335/268435456 5496379863/8388608 537427779345/1073741824 2529148451193/1073741824 -1435447646169/268435456 334685209533/268435456 -6338936542575/2147483648 -5745800517777/1073741824 -3287172405945/2147483648 -1249353369717/2147483648 1527229943109/1073741824 -3841091654625/2147483648
-807549995121/1073741824 1567773644787/1073741824 -137338853991/1073741824 1046723528985/2147483648 -683263523025/1073741824 -13697651727/268435456 664466903829/1073741824 361790157231/1073741824 7671329834547/2147483648 -1501255419567/2147483648 -1376090489451/2147483648 -560629528395/2147483648 -168543752619/1073741824 1159241226951/1073741824 1112163158631/536870912 -179464403613/268435456 935503623639/1073741824 -883425893241/2147483648 12136273569/16777216 -1231304687937/2147483648 -1308749240967/1073741824 -331603963617/1073741824 1120954555107/2147483648 8191002735/536870912 -571698841221/1073741824 1057483908063/1073741824 1312631503419/2147483648 1461375861279/1073741824 -1417373524911/1073741824 953961696195/1073741824 -7030433013/1073741824 -2158070742687/1073741824 5583665118897/2147483648 1172452302291/2147483648 3684939036009/2147483648 891800060133/2147483648 441135147345/536870912 -161682756927/1073741824 5961857152155/2147483648 901452942309/1073741824 -3989652718893/2147483648 1501830645651/1073741824 165791504535/536870912 6211106410653/2147483648 1059771375453/1073741824 1940775823677/1073741824 -1391903133705/1073741824 -620563573533/2147483648 1478521128333/2147483648 111499903917/268435456 -351733637613/2147483648 -2329714283289/2147483648 66274960017/2147483648 1911741419157/2147483648 1050970808871/1073741824 -24636827103/268435456 -558081618579/536870912 1886464495257/1073741824 167613924483/536870912 3137481034077/2147483648 -4095814771827/2147483648 916755125529/536870912 -70325899371/2147483648 2923594777911/2147483648 -53162164053/134217728 -3623690786025/2147483648 2606348184279/2147483648 -8474471450301/2147483648 11463567353457/2147483648 4181561992371/2147483648 -3982567797663/2147483648 2024626029903/1073741824 7279448813883/2147483648 1785576179397/1073741824 2387519639997/2147483648 -3074407934325/2147483648 211559731407/134217728 -4755697920801/2147483648 988494382065/536870912 4742256332853/2147483648 -362922246357/536870912 67525648275/2147483648 -667574625519/1073741824 -172331267127/536870912 -644824536255/1073741824 1715877070995/2147483648 27134846529/2147483648 -215806350399/2147483648 77138288301/2147483648 24868816935/1073741824 274017982281/268435456 -106580788581/536870912 -1170973285953/2147483648 782263323021/536870912 314797250691/1073741824 -552224649333/536870912 1594698800433/1073741824 132155191377/1073741824 2383842832953/2147483648 -3555974875029/2147483648 -612563390541/1073741824 -2815007542665/2147483648 1895774742429/2147483648 713927127705/536870912 19434736653/8388608 1210768492569/2147483648 -1619457047169/2147483648 1306807693371/536870912 -3503154478233/1073741824 -1857213003993/2147483648 3346712835291/2147483648 -325854899841/268435456 -1195128313953/1073741824 6995415775473/2147483648 -2402222195307/2147483648 1152937414599/2147483648 2953330786185/2147483648 -882361191111/268435456 -1318281936441/2147483648 -2175620339997/536870912 6611372381163/2147483648 9387222708279/2147483648 2292122394213/2147483648 1705727916651/1073741824 3662710832451/2147483648 254419012911/536870912 2882167481745/1073741824 -2321946209901/1073741824 -865730186787/536870912 -1590908921217/2147483648 -107361330279/268435456 4035638171961/1073741824 -3794977556547/2147483648 -258181741149/268435456 -1637945256879/1073741824 -2264750274765/1073741824 -6003704646843/2147483648 -880126651989/2147483648 -1809520381593/2147483648
-235946844261/268435456 2343985113387/2147483648 -238283271825/2147483648 -293729387277/2147483648 -59651139291/134217728 271817314485/2147483648 60712499739/268435456 -33754790625/1073741824 2839992370527/2147483648 -1615775533665/2147483648 109812808437/536870912 -624841173639/2147483648 -679646958273/2147483648 -1698796265979/2147483648 1973821226799/2147483648 40765667805/2147483648 858574201653/2147483648 -339731475831/2147483648 1556644944741/2147483648 193848566019/1073741824 -636906000183/1073741824 -486552145065/1073741824 2826603908667/2147483648 2257432329981/2147483648 -86682107649/1073741824 528182677065/2147483648 -184027042023/536870912 -424795343061/2147483648 -1609148221443/2147483648 -344174048133/2147483648 4716732256677/2147483648 -1494151544349/2147483648 2906086529103/2147483648 -1219206574947/2147483648 64624409337/2147483648 -210365599689/1073741824 -657720807327/2147483648 1180075435845/1073741824 426801137829/134217728 2772100875/16777216 567723541323/1073741824 336275535213/1073741824 956992798485/536870912 -32563395813/2147483648 -12514470471/536870912 101001140115/536870912 810693142875/2147483648 1215724248027/2147483648 948365481711/2147483648 -1383773311485/2147483648 -1502180585349/2147483648 -250090558677/1073741824 -88774416939/134217728 568034867157/2147483648 -399260738517/2147483648 848565226869/1073741824 -856583434161/1073741824 1086357242841/1073741824 -460816649433/2147483648 -1411429589631/2147483648 -8984926803/8388608 409412703147/2147483648 -2216649816027/2147483648 1625426750349/2147483648 -1482191992983/1073741824 -1237264779849/2147483648 111736385187/2147483648 -1315784934117/536870912 4181561992371/2147483648 2771468380527/1073741824 -1050591814989/1073741824 -247244956065/536870912 -48367467255/134217728 3950345300763/2147483648 -4242510883371/2147483648 -1892175432663/2147483648 1012662518409/536870912 -1639782096405/2147483648 151333194735/536870912 1891856790045/2147483648 -165505231605/1073741824 -606246228885/2147483648 2291588873685/2147483648 -1485648675549/1073741824 -1197566263485/2147483648 290889746457/2147483648 -338372526021/1073741824 -243266009511/536870912 -1798530573063/2147483648 1730741551989/2147483648 -570343660377/536870912 -1082545685619/2147483648 -606906456273/2147483648 484646669961/268435456 -145842862527/67108864 -183576165627/1073741824 457083700155/268435456 -142292387913/268435456 -919897175427/536870912 -548384307915/536870912 1451764565847/2147483648 171433619703/536870912 24636414009/134217728 972208201401/536870912 2501824166493/2147483648 -137750985003/2147483648 117507271251/268435456 67791167157/67108864 -755606363979/268435456 2190978735297/2147483648 226804002831/536870912 2218541900445/2147483648 89150192205/536870912 2639239198383/1073741824 3556229896485/2147483648 1796280166353/2147483648 41859276939/33554432 -4918694016129/2147483648 -880894100703/1073741824 -934799917281/1073741824 5355702944559/2147483648 -506418786141/2147483648 170700591921/2147483648 -281064224691/1073741824 4464672974487/2147483648 37206673713/2147483648 190875878853/268435456 -4510847680791/2147483648 -2502555394107/2147483648 -79599447867/67108864 -1083693943563/2147483648 4086555705075/2147483648 -3152392940559/2147483648 1114584534873/536870912 4124836636227/2147483648 471094310799/1073741824 -543530438949/2147483648 -2200543308603/2147483648 737115860277/2147483648
1721455192317/2147483648 -920767539963/2147483648 -240559412445/2147483648 -978137819433/2147483648 1503249504525/2147483648 -405787894227/1073741824 -1717396996815/2147483648 -435043538883/2147483648 -1719244161597/1073741824 -603182533125/2147483648 -823148306925/1073741824 2064247213659/2147483648 6040256535/2147483648 655982527293/2147483648 -2168409013329/2147483648 54893269755/67108864 -2664774505239/2147483648 485558017167/536870912 -1891658715423/2147483648 749240617635/2147483648 137297423991/1073741824 637147136787/536870912 378862631019/2147483648 538021559805/1073741824 -1558895356569/2147483648 -4708562412465/2147483648 578811156843/2147483648 125214860955/268435456 152277043059/268435456 -2700346424685/2147483648 -610581691581/2147483648 3422502599865/2147483648 -820848767283/536870912 331616131155/536870912 -4026640204779/2147483648 -1222773968349/2147483648 -376215911901/2147483648 -270554137791/1073741824 -1591857662667/2147483648 -75331664067/2147483648 569624486199/2147483648 702626100819/2147483648 -1333587478917/1073741824 -1394136972333/536870912 1974797408361/2147483648 -108739698471/1073741824 -481304306595/2147483648 1094571260889/2147483648 -640897868373/536870912 556486481535/536870912 278480853477/536870912 4501524850809/2147483648 -197968081533/2147483648 -1326139853313/2147483648 -685834297809/1073741824 506505538311/1073741824 659968424931/536870912 94109527161/2147483648 -1257586718397/1073741824 84611292033/134217728 2413087918725/1073741824 -1099287965547/2147483648 210876379767/536870912 -441557257785/268435456 57708892893/268435456 -2461466754393/2147483648 -809934641715/2147483648 4182966878499/2147483648 -3982567797663/2147483648 -1050591814989/1073741824 5024146944147/2147483648 -1009120624239/536870912 -2138679977205/1073741824 -2203411692723/1073741824 -56890048251/134217728 -131855520855/2147483648 -601258769109/536870912 1200151416807/2147483648 -2246251020951/2147483648 -732544899297/536870912 -1009491022455/2147483648 -224382463239/2147483648 1787634714963/2147483648 -1586638966551/1073741824 1115012795247/536870912 -181961748219/2147483648 -1461469696353/1073741824 -539292251331/536870912 254312720685/268435456 -372417348375/2147483648 -2074983777801/1073741824 -1033641446733/1073741824 2469601209513/2147483648 -962264778945/536870912 -1708179889773/2147483648 -3106908695565/2147483648 -1827321073347/1073741824 -24623524011/536870912 -861982280205/536870912 -3185094128823/2147483648 794289422445/1073741824 2194288417689/2147483648 -3254176193037/2147483648 43906278663/268435456 -2185741367595/2147483648 1268310862713/1073741824 -389206099587/2147483648 -2572703761449/2147483648 6225704458887/2147483648 -182794083315/268435456 -5783062371117/2147483648 4495944165123/2147483648 149680365339/536870912 -1291746385155/536870912 -3705490626513/2147483648 -204838580223/268435456 -53932003923/268435456 -1782148508895/2147483648 2253116894391/2147483648 1142298918831/1073741824 -5517024552651/2147483648 -2366465417343/1073741824 2509272615309/2147483648 -1929915367221/1073741824 -1679927865639/1073741824 505973452209/2147483648 -3183866414907/2147483648 -1844788662231/2147483648 1769914955589/2147483648 200119685649/2147483648 907615831827/1073741824 -4780684347183/2147483648 2127878961087/1073741824 -3659502969189/2147483648 -371407020681/1073741824 -1730916230595/2147483648 -1841380830333/2147483648 -297251682357/2147483648 -4256704677873/2147483648
-3209086020105/2147483648 2413936108185/2147483648 1998739468167/2147483648 2484107731155/2147483648 -924843987699/1073741824 354700212933/536870912 594092582889/536870912 302814684825/2147483648 959702986137/268435456 167849121753/268435456 39019045005/33554432 -653717371047/536870912 -601164928323/2147483648 4104917828511/2147483648 6006808440213/2147483648 -913075931763/268435456 -546444244731/536870912 -2636785768611/2147483648 3288866520897/2147483648 -2493686321889/1073741824 1753577201613/1073741824 -1382638597209/2147483648 57901791897/2147483648 -732164539131/536870912 479802881007/1073741824 5213077532433/2147483648 -1803923288085/2147483648 -831630800805/536870912 -25265649921/33554432 370533358881/1073741824 -2090533532787/2147483648 -7026583514493/2147483648 3881963622543/1073741824 -1462149959187/2147483648 5781949530003/1073741824 4272409956645/2147483648 1583615113659/2147483648 -735152160561/2147483648 -1222948431825/536870912 -1253019424287/2147483648 -7369983700971/2147483648 -6635040836961/2147483648 1978182699321/1073741824 2226155194053/536870912 -3559897420437/2147483648 -178073976621/2147483648 1591805821833/1073741824 -2917160784399/2147483648 -1894686585111/2147483648 899560400997/2147483648 1107533416485/2147483648 -1662886099797/1073741824 -119144621583/536870912 794270494461/536870912 4312900726149/2147483648 -247249849863/1073741824 -132931499211/536870912 104707392231/134217728 5960188749321/2147483648 -150482757933/1073741824 -3932714351547/2147483648 275500906473/536870912 -296876886789/536870912 389335489731/134217728 454223462343/1073741824 1016300807511/536870912 239445021057/536870912 -8286067306503/2147483648 2024626029903/1073741824 -247244956065/536870912 -1009120624239/536870912 14766210507171/2147483648 2927611258905/536870912 2769580530615/1073741824 3748162487967/2147483648 486119566245/1073741824 379619767641/536870912 -1170235932039/1073741824 7460621302047/2147483648 631506729249/1073741824 1264791360027/1073741824 461528686623/536870912 -413209732521/134217728 6216074070183/2147483648 -3840554446095/1073741824 2082928051533/2147483648 2074912369899/2147483648 6890456972421/2147483648 1155038998401/2147483648 -1024191699981/2147483648 6087763636611/2147483648 3799974881565/2147483648 -1730019654483/1073741824 3876611207709/2147483648 1582587140889/1073741824 3850963021515/2147483648 1021032044427/1073741824 177735322779/536870912 2688089036157/2147483648 3224577752403/2147483648 -82450312593/1073741824 -1003044628161/536870912 441789518451/268435456 372155306121/1073741824 2810230983069/2147483648 -1523457598377/1073741824 908708067333/2147483648 431503547157/268435456 -2597953688055/1073741824 2105106889845/2147483648 10585855537233/2147483648 -10599082540989/2147483648 99030274959/134217728 4912826854431/2147483648 680085532599/1073741824 1803211522593/2147483648 3392447013699/2147483648 647072177997/536870912 -4310794153251/2147483648 -2238411142953/1073741824 7135593021369/1073741824 4119775450281/1073741824 -1695415808655/536870912 3574264767519/536870912 3154405675521/2147483648 -572269596795/268435456 2342168594313/2147483648 10740387909405/2147483648 -209487904581/536870912 5319835551315/2147483648 -1073361171795/1073741824 977167801545/268435456 -4726291120443/2147483648 532538024343/268435456 1591494526425/1073741824 4820874946395/2147483648 3043759348323/1073741824 -597506101065/1073741824 4221428665455/2147483648
-640740703977/1073741824 -380235223143/1073741824 397328214345/268435456 2245630603137/1073741824 -109572532119/134217728 361413497013/536870912 1607857564179/1073741824 1023732253641/2147483648 9047303146947/2147483648 484797770445/536870912 409340417343/1073741824 -338883627723/268435456 -155128489281/1073741824 8843340427221/2147483648 3466979704617/1073741824 -3258836170755/1073741824 133062795519/134217728 -794297726157/2147483648 1262029177047/1073741824 -110540888907/67108864 1150668972573/1073741824 7673142357/33554432 -4539606425151/2147483648 -1913724465747/1073741824 -1021718137335/1073741824 1013137806225/1073741824 2808382374579/2147483648 584143692729/268435456 565840506381/2147483648 875290182861/1073741824 -2592753395841/2147483648 -8202540124305/2147483648 8093844874557/2147483648 677039088903/536870912 9113557496781/2147483648 1935714440973/1073741824 1519420010229/1073741824 -176596164933/1073741824 -810891074571/268435456 1419861207747/2147483648 -3519616665027/1073741824 272045514423/2147483648 39554325369/536870912 10850393919117/2147483648 -3360294335901/1073741824 1407650378625/1073741824 -2009454560427/2147483648 -1282108578069/2147483648 -1633405894959/1073741824 8540999053557/2147483648 4663661159271/2147483648 -2441503529163/2147483648 -1352111043969/1073741824 -486320983935/2147483648 4332232961589/2147483648 -4363006483287/2147483648 -485936016759/1073741824 1607874291033/1073741824 2009401340439/536870912 -171745015509/536870912 -1345447173165/536870912 1161212468601/2147483648 5107092171261/2147483648 5081404799199/2147483648 3013314775287/2147483648 4819350437931/2147483648 3228909262011/2147483648 -6597511478637/1073741824 7279448813883/2147483648 -48367467255/134217728 -2138679977205/1073741824 2927611258905/536870912 21732806344245/2147483648 856289747397/268435456 5604544652391/1073741824 1575580807281/2147483648 -1624144903269/1073741824 -2552848525989/2147483648 10246664590785/2147483648 290387287719/268435456 2140158707571/2147483648 2523373355211/2147483648 -1820635318563/536870912 1340876024661/536870912 -4278938909157/2147483648 17024763261/67108864 -250044675663/1073741824 953104671855/1073741824 1484797328037/1073741824 895714379979/536870912 270916974255/67108864 2452822721697/1073741824 -907191568425/536870912 350987763447/536870912 1808942560293/536870912 -3496316356965/2147483648 -6032953150035/2147483648 -3981750330309/2147483648 313270397049/268435456 -599570829603/536870912 577399140927/1073741824 -3780551596899/1073741824 59219588781/134217728 -370473470871/2147483648 1233384055659/2147483648 -1928811489153/2147483648 170444288835/1073741824 2558651030637/2147483648 -1604484688071/1073741824 -816520960209/2147483648 9662452013403/2147483648 -14477868584289/2147483648 691379192511/2147483648 5512005722073/2147483648 -2153185464837/2147483648 -4112863093473/2147483648 -3209905797759/2147483648 610167225/4194304 -4730711883645/2147483648 -1594916693319/536870912 11728005071127/2147483648 15040278812979/2147483648 -6206274473337/2147483648 14215757199699/2147483648 52036535487/536870912 -239183386473/268435456 1048470801423/2147483648 9714385115991/2147483648 -229252805811/1073741824 292612070331/2147483648 -1861357904391/2147483648 12087693833415/2147483648 -955183306383/2147483648 -4283125211205/2147483648 4728537159033/2147483648 -89721544839/2147483648 -261794735739/268435456 2721813869385/2147483648 1873097849319/2147483648
-1219354738389/1073741824 1647375694797/2147483648 1739989938795/2147483648 1501431984963/2147483648 -1930891523943/2147483648 190123401297/268435456 988772234625/1073741824 -305561043057/2147483648 2569668361311/1073741824 5894909325/33554432 430891960797/268435456 -1315098867765/1073741824 -1451904001113/2147483648 341284664601/2147483648 3566235029907/2147483648 -3966322045221/2147483648 902409882429/1073741824 -1566563125875/2147483648 3074611653033/2147483648 -513326050773/1073741824 509808155475/1073741824 -1377836996769/2147483648 915548905977/1073741824 300513321207/2147483648 -50347909743/2147483648 346199467233/268435456 -600865845945/536870912 -1872406372563/2147483648 -490440669087/2147483648 21757551255/67108864 4259165005131/2147483648 -4944655838709/2147483648 5923244139633/2147483648 -1947061885221/2147483648 1399722970263/536870912 99455331957/134217728 6593593053/2147483648 2796989069505/2147483648 712204389759/1073741824 -144068671599/1073741824 -282987236397/1073741824 -2591036420091/2147483648 7022164148595/2147483648 3900955639383/2147483648 -1993684254957/1073741824 -2108264851641/2147483648 2707588914999/2147483648 341288437413/1073741824 23437359429/268435456 -106791983307/536870912 -1344383886495/2147483648 -3447554442639/2147483648 -536355249345/536870912 -119769801945/1073741824 1243033738869/2147483648 -534916640109/2147483648 -48470308347/33554432 1794322744083/2147483648 2058519685995/1073741824 -3748362183009/2147483648 -4481968667637/2147483648 -326146230099/1073741824 -394763513919/2147483648 4560893430825/2147483648 -1052078471577/1073741824 3018723302271/2147483648 981466306827/2147483648 -8834958826083/2147483648 1785576179397/1073741824 3950345300763/2147483648 -2203411692723/1073741824 2769580530615/1073741824 856289747397/268435456 4537179888093/1073741824 -1001541842337/2147483648 -29859356589/268435456 1469078507829/1073741824 -1394363272923/2147483648 4594380254481/2147483648 1792420984143/2147483648 2018210971131/2147483648 915426975963/2147483648 -2179611374697/2147483648 983464171725/1073741824 -2638587979089/1073741824 -117769607163/536870912 2387674492065/2147483648 779558495541/1073741824 -52457980479/134217728 2960182173627/2147483648 119444281155/134217728 2986103024031/2147483648 -54509575389/33554432 4560480255753/2147483648 -1384850914869/2147483648 8280743001/8388608 1793662241259/2147483648 -3065573323215/2147483648 -770811582081/536870912 1538879327895/2147483648 470375430009/536870912 -3116229715335/2147483648 862672116933/1073741824 2045032615161/2147483648 1170811434969/2147483648 -379883560593/268435456 1876723162029/2147483648 1267033627083/1073741824 -3737928043071/1073741824 1957618273539/1073741824 883936035021/268435456 -677288862117/268435456 1086405405045/1073741824 6391001321967/2147483648 5799072784395/2147483648 1144863957609/2147483648 1201603377183/2147483648 -46855545879/536870912 -2474067221211/1073741824 -238258450203/268435456 11434511265441/2147483648 943615688775/536870912 -1456320420561/536870912 3310045841091/1073741824 658918421379/268435456 -152190701277/134217728 420914403705/2147483648 1245047876301/1073741824 -1410178177065/1073741824 -308583896055/536870912 -1249305868515/2147483648 4196251328733/1073741824 -2338307561607/1073741824 392359933245/134217728 8985275450721/2147483648 2776558666749/1073741824 3005628465153/2147483648 -136423940019/536870912 4659188232837/2147483648
4967375411367/2147483648 -2924670657123/1073741824 -1523113096131/2147483648 1202565042297/1073741824 -657742736667/2147483648 -175201974615/536870912 1434043529307/2147483648 123637611801/268435456 1460029361727/1073741824 4618220247381/2147483648 -3062233313781/2147483648 -228196006653/1073741824 -884841501405/1073741824 2459096194509/2147483648 3516317988519/2147483648 -1707801821811/2147483648 4712111747625/1073741824 2499094871223/2147483648 -1969301812797/2147483648 -503048199159/2147483648 -53238089487/2147483648 -168948545793/2147483648 -6519304980393/2147483648 -1188305308551/536870912 -1943600966439/2147483648 3262171280697/2147483648 1591676611353/2147483648 5829764780601/2147483648 1175812573335/1073741824 2182524905319/1073741824 -8674937752881/2147483648 -2437234361919/2147483648 221148488673/1073741824 170194487757/67108864 1914298460859/2147483648 -1140037836171/2147483648 4770849269181/2147483648 -3887281504881/2147483648 -2473496107917/2147483648 1578924645585/536870912 -7492540353645/2147483648 4563998809035/2147483648 -6364053923265/2147483648 1174764395301/268435456 728394357045/536870912 2765736751341/1073741824 24914888805/1073741824 -3405454688715/1073741824 2385424360401/2147483648 2587799141847/2147483648 2116546720797/2147483648 153325283721/268435456 642661819797/536870912 210799862583/1073741824 1981580742537/1073741824 -2050218964845/2147483648 882551294715/1073741824 -508556617203/1073741824 594809290761/2147483648 4948419088113/2147483648 3195909908169/2147483648 -2722683846471/2147483648 -3874836364725/2147483648 -1807298291031/1073741824 5160390060795/2147483648 -436570294287/536870912 1430896371861/1073741824 147014113233/1073741824 2387519639997/2147483648 -4242510883371/2147483648 -56890048251/134217728 3748162487967/2147483648 5604544652391/1073741824 -1001541842337/2147483648 11968078082937/1073741824 2130199792407/2147483648 -9167135125269/2147483648 -423057502857/268435456 5131202813067/2147483648 1326367897641/1073741824 -782729932893/536870912 211911237153/536870912 -6674440712859/2147483648 3432635046297/1073741824 248781940917/1073741824 49478484663/536870912 6092301836277/2147483648 -2825783745375/2147483648 675369247161/536870912 -1155501007299/2147483648 10651715268939/2147483648 3801281580243/2147483648 -658866038889/536870912 -6503551077729/2147483648 5487482701065/1073741824 -84758112561/67108864 -1521742774797/1073741824 1238264550489/2147483648 10717504494189/2147483648 607980045231/1073741824 -2002704743265/536870912 -3564312000795/2147483648 -1025518129977/1073741824 -3786126313953/2147483648 -390186427899/2147483648 1483674939873/2147483648 -4360266723003/1073741824 4569648103137/2147483648 184628200263/1073741824 -7190646442221/2147483648 610095221985/536870912 -10197156998217/2147483648 -5150582565951/2147483648 27124078485/67108864 -16386109517043/2147483648 -5754813843891/2147483648 -4727324766693/1073741824 465998951469/134217728 -398350805055/536870912 -890265055299/268435456 -1185015028689/536870912 9172147975479/1073741824 557649874755/268435456 2853377301093/1073741824 -4501878182595/2147483648 -864729983319/1073741824 5976219843777/2147483648 859068990375/2147483648 -90188306883/134217728 -189311745711/1073741824 -2705614087491/2147483648 1988812696191/536870912 387804847137/1073741824 -2223047159823/536870912 -6771058337559/2147483648 -8576157970719/2147483648 -4724349969993/1073741824 1553031015543/536870912 -1253298138771/2147483648
-1044009745551/2147483648 -1224191400681/1073741824 361051819689/536870912 53383731483/2147483648 -75299367345/2147483648 497488793307/2147483648 525075208077/2147483648 687677871129/536870912 -1908696981021/2147483648 2456508753207/2147483648 1707710649297/2147483648 154916360079/2147483648 616808159931/1073741824 140577472365/1073741824 152151818445/1073741824 166386000507/1073741824 -370545696975/2147483648 -110587528785/2147483648 -62588259441/2147483648 -483373321137/2147483648 342209930235/268435456 31235530911/2147483648 -2245842692541/2147483648 297568235379/2147483648 -20606350749/2147483648 189521542335/2147483648 -1350179793/268435456 -922423686927/1073741824 981161591871/2147483648 1186444041831/2147483648 -2717618266785/2147483648 94412144355/536870912 -349976903253/536870912 950689624023/1073741824 143794254117/2147483648 218582594649/536870912 -71821436985/1073741824 -348734748105/1073741824 -1970363875959/1073741824 -848360025495/2147483648 -127406652591/2147483648 -480296665791/2147483648 -142494203283/67108864 799999305777/1073741824 -1695634677051/1073741824 1882343223213/2147483648 -900232462227/1073741824 1042311522885/2147483648 -10950799479/268435456 1336739710677/2147483648 539582914221/1073741824 575756149209/1073741824 -72954761355/268435456 808246699011/2147483648 513197574057/2147483648 93014941107/2147483648 2775367011519/2147483648 -21691855221/67108864 2065701670917/2147483648 -1369237274271/1073741824 -2936757655425/2147483648 -841014419691/2147483648 -230993790177/536870912 -501812190783/2147483648 1168351536567/2147483648 3257639446251/2147483648 -36114665091/67108864 58528003731/268435456 -3074407934325/2147483648 -1892175432663/2147483648 -131855520855/2147483648 486119566245/1073741824 1575580807281/2147483648 -29859356589/268435456 2130199792407/2147483648 5370789594957/2147483648 -387920324781/268435456 1679770196373/2147483648 -663438429987/2147483648 -647523952941/2147483648 1101713115771/1073741824 110825894685/1073741824 28610411757/268435456 3527755024803/2147483648 -205341220719/1073741824 -968843115117/2147483648 552806086287/1073741824 827029536843/2147483648 11924733567/2147483648 -55642926459/536870912 -9336847125/536870912 208512359109/268435456 364623408861/2147483648 -545019514167/2147483648 2594178905337/2147483648 1173780228801/2147483648 -2043960738939/2147483648 -4758705321/16777216 2291942173353/2147483648 6737473515/16777216 -597377591697/1073741824 421294456887/536870912 3781062285/268435456 -3268080854949/2147483648 -2404668368829/2147483648 -64279914759/1073741824 311436675933/1073741824 -1467527987133/1073741824 209740868265/536870912 187775293989/268435456 846124010679/1073741824 -4919623737627/2147483648 878844926583/2147483648 313197145959/1073741824 1790720553369/1073741824 -923212163781/536870912 -3989415256665/2147483648 2449920065895/1073741824 1265060244585/2147483648 -352560564327/2147483648 29105729943/134217728 156791906385/134217728 -3424099579767/2147483648 76473533463/536870912 -890401464873/2147483648 367345822935/2147483648 -953784655305/2147483648 5076935972409/2147483648 1516774682931/2147483648 123690878667/134217728 -517824006819/1073741824 -473685744273/536870912 70799355849/1073741824 -1701108421629/2147483648 44225049297/268435456 -512319084759/536870912 3658183042707/2147483648 895086248619/2147483648 2917759767609/2147483648
-2944838318181/2147483648 579503510121/268435456 -739608438021/1073741824 -891037888443/1073741824 -943081382193/2147483648 43263329739/2147483648 173022708171/1073741824 -1365016006113/2147483648 209001791385/268435456 -1668191249697/2147483648 738616463937/1073741824 -101360142573/2147483648 -795154881021/2147483648 -46865144181/33554432 656141820033/536870912 -5460834513/268435456 -1237200493389/1073741824 -1588095251889/2147483648 2255916827259/2147483648 -481974829299/1073741824 -545879379375/536870912 314362923837/1073741824 2556812062143/1073741824 2389782205989/2147483648 -12392069253/268435456 1847591926401/2147483648 -1363408952805/1073741824 -6205231212669/2147483648 -3188172623019/2147483648 -133113950829/536870912 1070976099303/536870912 -1699415537883/2147483648 2846635996863/2147483648 -3043850988885/2147483648 1493836121163/1073741824 -48404339439/2147483648 -107653727943/536870912 380910770319/1073741824 1275977754675/536870912 -244726449579/1073741824 117451657545/2147483648 -1450129581657/1073741824 3369446389095/1073741824 -93385023303/2147483648 1924041537585/2147483648 -472400943669/1073741824 391344153495/268435456 -245977789053/1073741824 -2926513881/134217728 -2497808492943/2147483648 -1462106971527/1073741824 -18386297571/33554432 -751589355735/1073741824 1771497805935/2147483648 -229408288503/268435456 2547573274911/2147483648 -2666165886723/2147483648 174540615069/268435456 -236062509249/536870912 177436752093/2147483648 -602012512803/536870912 779476550469/536870912 -1666813841865/2147483648 957037821165/536870912 -2849419119927/2147483648 -374753681379/268435456 -340659840237/536870912 -2575355714301/2147483648 211559731407/134217728 1012662518409/536870912 -601258769109/536870912 379619767641/536870912 -1624144903269/1073741824 1469078507829/1073741824 -9167135125269/2147483648 -387920324781/268435456 4756370814231/1073741824 -195327156675/268435456 -378194796741/2147483648 441993889935/2147483648 534883997553/2147483648 221895617901/536870912 574214657847/536870912 -2199510267771/2147483648 -2161748125731/1073741824 2093277600855/2147483648 294956642973/2147483648 1104108473115/1073741824 -1248153532533/1073741824 -2636286660429/2147483648 -2152373128251/1073741824 -2170722149625/2147483648 -563162575287/2147483648 2878262303913/1073741824 -2729164903677/1073741824 67901066991/1073741824 6735141561597/2147483648 10800735537/33554432 -4546932636441/2147483648 -996712863999/1073741824 2524418040123/2147483648 1342700753325/2147483648 1527032563065/1073741824 1587072661341/536870912 4969280245443/2147483648 -128795150379/2147483648 130367576157/268435456 2786085723543/2147483648 -7635919069671/2147483648 3225173461125/2147483648 210740522907/268435456 2385113656035/1073741824 -218707594077/1073741824 2343562755969/1073741824 4121691442119/2147483648 7857731820753/2147483648 8122527301353/2147483648 -3001661382375/1073741824 -1018698188781/2147483648 -279973845267/268435456 1814227615611/536870912 -2468836316493/2147483648 59366790519/2147483648 1022452680741/1073741824 5257154147469/2147483648 -172180384929/1073741824 222209187639/536870912 -23640829521/16777216 44247242421/1073741824 981189153333/2147483648 -1128087803871/2147483648 446294484231/268435456 -6162760257933/2147483648 7130497671393/2147483648 841922658471/1073741824 2973903051801/2147483648 1567686036345/536870912 -5062905643917/2147483648 760923259977/1073741824
108451402161/2147483648 -857169520563/1073741824 166760347149/268435456 -92805884415/1073741824 629841130269/2147483648 423376630053/2147483648 -432468319461/2147483648 20178254787/134217728 -1704170589507/1073741824 688709989503/2147483648 873281791815/2147483648 -15874291899/268435456 725334594717/1073741824 142196069757/1073741824 -729414600147/536870912 78013109367/134217728 -584146241847/1073741824 -248140167555/2147483648 -334417222233/1073741824 155912093385/268435456 1627927756071/2147483648 4778817909/268435456 -1306329856545/2147483648 -23606698455/536870912 584797019433/1073741824 -813444316041/1073741824 145790225673/536870912 -521277918747/2147483648 424558685001/1073741824 -1276925075931/2147483648 824038348155/2147483648 2263128770865/2147483648 -3150459995421/2147483648 -281006072613/536870912 -739108733877/1073741824 497374847793/2147483648 -1553155768125/2147483648 679833735933/2147483648 -1919336634231/1073741824 -1088405374185/1073741824 856366440045/536870912 -1038506301849/2147483648 -115030523511/268435456 -2826322746843/2147483648 -1740449263755/1073741824 -2260249833921/2147483648 -259685628687/1073741824 1134890786079/1073741824 -798705588309/2147483648 69754803513/268435456 1050387981183/2147483648 -23508716319/2147483648 -301455964839/1073741824 -304425192405/536870912 -962438632623/2147483648 -1271534506311/2147483648 966180115707/2147483648 -340265892321/536870912 949405546431/2147483648 -3043584223605/2147483648 110725882779/2147483648 -178474116819/1073741824 3241925344011/2147483648 -234384375021/2147483648 167765666325/1073741824 3687323161107/2147483648 -1133531805903/2147483648 663748162017/536870912 -4755697920801/2147483648 -1639782096405/2147483648 1200151416807/2147483648 -1170235932039/1073741824 -2552848525989/2147483648 -1394363272923/2147483648 -423057502857/268435456 1679770196373/2147483648 -195327156675/268435456 3755540958951/2147483648 -2465736706029/2147483648 -1229743214091/1073741824 239056287747/268435456 -220999812255/2147483648 1003103852439/2147483648 694370299311/2147483648 376549576209/2147483648 -1071496904229/2147483648 -1418758538523/2147483648 12070879191/67108864 -63586546581/2147483648 1192878209043/2147483648 -601052413563/1073741824 808742050017/2147483648 948608655819/2147483648 -381906061029/2147483648 -545083829193/2147483648 1338689892615/2147483648 -576604035999/536870912 -576439120317/1073741824 -11961664539/16777216 1652808763005/2147483648 928113102273/1073741824 288192556245/2147483648 -314553715443/1073741824 -2419541049819/2147483648 -2944996302909/2147483648 -897807258639/1073741824 2783134175355/2147483648 -3622655901135/2147483648 3562565890215/2147483648 2325380263923/2147483648 -862009223883/2147483648 257339564415/1073741824 1984100535843/2147483648 -1614704830983/1073741824 2232202590351/1073741824 -1266403230363/2147483648 -365364164967/536870912 2705243724861/2147483648 1291986243681/2147483648 1404324019143/536870912 -643446846201/536870912 -2781791855031/1073741824 -2984174846853/2147483648 -839982088911/1073741824 -830172526917/1073741824 36460207533/2147483648 -947078699517/536870912 3555859588479/2147483648 1230044727159/1073741824 105658823073/2147483648 311094904215/2147483648 -4959582745875/2147483648 2823917779731/2147483648 348386390445/1073741824 336917911503/268435456 48264704883/33554432 2896689055671/2147483648 480209983515/2147483648 1834428287307/2147483648
-1117366403379/2147483648 650036671521/2147483648 969781287015/2147483648 78355987503/67108864 -1243644866727/2147483648 865132133439/2147483648 1742056170831/2147483648 -401453694777/1073741824 6032220839931/2147483648 263929994061/2147483648 19637744583/134217728 -1945227468231/2147483648 -1241078647353/2147483648 416339957379/268435456 4471487549619/2147483648 -1253699932371/536870912 635660302473/2147483648 -255237499467/1073741824 1801979125719/2147483648 -1177216294749/1073741824 1352290531245/2147483648 -220821607779/1073741824 -295629339897/536870912 -545706583257/536870912 -149595368499/2147483648 2028521282175/2147483648 119870337777/536870912 1893937653531/2147483648 -52512535527/2147483648 -15750850989/1073741824 174524512365/1073741824 -2595262161885/1073741824 3021252634875/1073741824 -123357293553/1073741824 2882001428739/1073741824 241498532289/268435456 1475858949777/2147483648 615112805613/2147483648 -1734044439285/2147483648 455757101019/1073741824 -4187971062813/2147483648 -752625703323/1073741824 3584743762311/2147483648 5291269461267/2147483648 -351378716055/268435456 270984282261/2147483648 1930000164543/2147483648 -1979182211457/2147483648 -237836695635/268435456 2790479169501/2147483648 1947194857185/2147483648 -1284442838259/2147483648 -1373969676825/2147483648 257201144829/2147483648 2455677175137/2147483648 -590108993679/1073741824 -1286958117933/2147483648 1961024619381/2147483648 3839836758489/2147483648 -58147835619/536870912 -1114671068949/2147483648 -57770229555/268435456 482401558251/2147483648 1705880646297/1073741824 620316943863/2147483648 1095037411755/1073741824 463982022747/536870912 -3876813250761/1073741824 988494382065/536870912 151333194735/536870912 -2246251020951/2147483648 7460621302047/2147483648 10246664590785/2147483648 4594380254481/2147483648 5131202813067/2147483648 -663438429987/2147483648 -378194796741/2147483648 -2465736706029/2147483648 3557033811279/1073741824 1255813455819/2147483648 261283037757/2147483648 332994879231/536870912 -4092640893411/2147483648 930000821421/1073741824 -454977688293/268435456 429588305463/1073741824 -252990672843/1073741824 1707760097337/2147483648 853542786033/2147483648 532714760871/536870912 2580650367627/1073741824 69021524607/67108864 -2690618435313/2147483648 1873946978577/2147483648 1723531415823/2147483648 -923751924615/2147483648 -675474212445/1073741824 -1426308459327/2147483648 -318172075443/2147483648 -582167669445/2147483648 1087416024477/2147483648 -4074801510171/2147483648 172353682179/536870912 1889824661925/2147483648 897017040645/1073741824 -721194803727/1073741824 44109128331/536870912 2815400234619/2147483648 -1474491301749/1073741824 153722528799/2147483648 2847693932787/1073741824 -1573878507123/536870912 290598984051/1073741824 3382934365509/2147483648 -410500904385/536870912 -456479956923/2147483648 5619504369/1073741824 -226522528389/2147483648 -4349780103435/2147483648 -2735024174031/2147483648 4268245703475/1073741824 6237103616223/2147483648 -1471630615623/1073741824 4712478085053/1073741824 674038499793/1073741824 -2841327451059/2147483648 1048694588127/2147483648 2533082961135/1073741824 -493554502671/1073741824 204606505713/2147483648 -1739244364341/2147483648 8142880779231/2147483648 -1687822065951/2147483648 111086475885/134217728 2473340976777/1073741824 2804528950017/2147483648 -85320087963/2147483648 331158376221/1073741824 1110005610051/2147483648
-682168935009/2147483648 1288155870303/2147483648 -193427722773/536870912 947606676237/2147483648 -785352882777/2147483648 -11019502257/2147483648 907465298745/2147483648 356901355773/1073741824 345674085315/268435456 -684913258137/2147483648 -399932595039/2147483648 -252620876145/536870912 -16517222511/1073741824 -575566608219/2147483648 1152597017217/2147483648 -511142048919/2147483648 756442141131/536870912 -504317030073/1073741824 506627890971/1073741824 -496953253899/2147483648 -1621425260139/2147483648 -2764300679211/2147483648 -321418605999/1073741824 -867863911191/2147483648 1041432254613/2147483648 1787386707879/1073741824 811928138625/2147483648 1173254227701/1073741824 -70598488761/268435456 3359097096015/2147483648 -1167188515599/2147483648 -553058689329/536870912 2809934822211/2147483648 792352255755/2147483648 273857050497/2147483648 -37037437299/2147483648 280929230853/1073741824 452579001/8388608 4280161704231/2147483648 1232933854461/2147483648 -1044439640295/2147483648 614149704369/536870912 -538248061263/2147483648 3986554841745/2147483648 311018574717/536870912 2241134553621/2147483648 -895852143741/1073741824 -177652796877/268435456 1659488262903/1073741824 -1238676304305/1073741824 -744792625449/2147483648 -3183987252069/2147483648 1668162939603/2147483648 264240273051/536870912 1531161645327/2147483648 -50824869885/1073741824 -947409866289/1073741824 -312280265391/2147483648 63404542821/1073741824 450298824939/1073741824 -103997492205/67108864 20147624625/536870912 -736364598537/536870912 551387701407/2147483648 -340999905771/1073741824 -20886863985/536870912 200831202699/268435456 -153322595973/134217728 4742256332853/2147483648 1891856790045/2147483648 -732544899297/536870912 631506729249/1073741824 290387287719/268435456 1792420984143/2147483648 1326367897641/1073741824 -647523952941/2147483648 441993889935/2147483648 -1229743214091/1073741824 1255813455819/2147483648 289178067189/134217728 -1554337408557/2147483648 -438373157709/1073741824 -27929952543/67108864 56209594671/268435456 -145090690713/2147483648 -715198113/4194304 1925086093437/2147483648 -49455304533/2147483648 -1647351215799/2147483648 12236344017/67108864 525774680667/268435456 2482480731/67108864 -1324274973645/2147483648 1336296817227/2147483648 2500746413607/2147483648 913085442459/1073741824 3035192595915/2147483648 361157790939/536870912 1455410344401/536870912 1886281979043/2147483648 -3630781600077/2147483648 -619036109991/2147483648 2186565170613/2147483648 -1017527525901/2147483648 517969219749/536870912 -8406356895/536870912 -752516207925/1073741824 2732499195585/2147483648 -1850831386113/1073741824 -1921814024043/2147483648 2183360362203/2147483648 -2276167149777/2147483648 -1819358902575/2147483648 3853074350109/2147483648 -40200721377/1073741824 -195249744735/2147483648 -817169623263/2147483648 611008178445/2147483648 -523133762787/1073741824 -3714222350349/2147483648 431532898917/2147483648 4815247980879/2147483648 1883889001665/2147483648 -494411954319/1073741824 1824662732403/2147483648 331853057355/536870912 4898044259619/2147483648 -2520528296985/2147483648 -3622803505353/2147483648 -1274972582091/2147483648 -268121728047/2147483648 2813618331141/2147483648 -2293295935797/2147483648 -88602225051/1073741824 -970472009853/536870912 -83542492455/67108864 -1742283577215/1073741824 1181679587583/2147483648 622158065265/2147483648
-140448895221/134217728 -199784152671/536870912 1364017020933/2147483648 71008488807/268435456 -290454871713/1073741824 1089536718675/2147483648 949290661539/2147483648 725234308527/1073741824 -145854832677/2147483648 764477187999/1073741824 1217144861451/1073741824 -972915282879/2147483648 816121850511/2147483648 57604139181/536870912 119252007309/1073741824 -68337407799/268435456 -2006575271307/2147483648 -515923566051/1073741824 319086819645/1073741824 287965516989/2147483648 2510865875673/2147483648 13472018775/536870912 -467010305295/1073741824 -173908217553/536870912 573327720741/1073741824 873126796695/2147483648 -27404982393/2147483648 -2462988722823/2147483648 -382966947975/1073741824 -45136229109/536870912 1672406530797/2147483648 -46636483665/134217728 -73328128389/2147483648 -91326253947/536870912 1284734459139/1073741824 392282354967/536870912 -582500404047/2147483648 152322744915/1073741824 -2904102184317/2147483648 -1699327004733/2147483648 121403829993/268435456 -320843948721/268435456 415226826417/2147483648 341982577839/536870912 -2159832385575/1073741824 -954625440603/2147483648 140996634699/2147483648 1818720294357/2147483648 -532135973613/2147483648 378362494695/1073741824 853185134871/2147483648 -26560720941/67108864 -551450354655/1073741824 1088019684813/2147483648 579403989945/2147483648 -192084663447/1073741824 948432180759/2147483648 198983291217/536870912 3085081973961/2147483648 -3622922335173/2147483648 -3716331447555/2147483648 233133984207/268435456 1287403462371/1073741824 2586412078089/2147483648 -665301829209/2147483648 1046868819417/536870912 -71766948489/268435456 -1123557801087/1073741824 -362922246357/536870912 -165505231605/1073741824 -1009491022455/2147483648 1264791360027/1073741824 2140158707571/2147483648 2018210971131/2147483648 -782729932893/536870912 1101713115771/1073741824 534883997553/2147483648 239056287747/268435456 261283037757/2147483648 -1554337408557/2147483648 3920519243457/2147483648 5449228695/268435456 89825500587/2147483648 2434727871627/2147483648 -2507703462747/2147483648 -121782751887/1073741824 27611254803/536870912 1884514034361/2147483648 -601384160301/2147483648 1790210984103/2147483648 52770255387/1073741824 1969318000923/2147483648 -690267872259/2147483648 1916199033123/2147483648 -912391186209/2147483648 1655956985685/2147483648 772462263/2147483648 -704736330741/1073741824 -848435284797/1073741824 741876731799/2147483648 2205252060033/2147483648 -424851937977/2147483648 195272784699/536870912 -9025408923/33554432 -1663306768455/2147483648 -597704115135/536870912 700620720915/536870912 -759329221023/1073741824 -1473345086985/2147483648 988626771867/536870912 839553540825/536870912 -1587547955601/1073741824 2099753756901/2147483648 1311740442741/2147483648 5953519839603/2147483648 234187622205/1073741824 517777482861/2147483648 1816388105055/2147483648 126431090493/1073741824 306154488003/536870912 304935328593/134217728 -80318797185/2147483648 -705534201045/268435456 3254011285155/2147483648 979860737217/2147483648 -685786764177/2147483648 -1932540907473/2147483648 5501802251487/2147483648 1554491564883/2147483648 126605811009/268435456 -1488199929669/2147483648 -8914602651/67108864 -524699341935/2147483648 1965486438117/2147483648 993011106765/536870912 2892317561043/2147483648 5757544088907/2147483648 -399673972575/2147483648 1197753156885/536870912
202021904559/2147483648 1343047433739/2147483648 61680675231/268435456 -805724562567/2147483648 96139366647/1073741824 -19271347443/268435456 -18901987989/1073741824 -371855976765/536870912 -93330763905/536870912 153392967165/2147483648 768607113417/1073741824 1777716566781/2147483648 -73502349525/1073741824 1992759691773/2147483648 1300085183043/2147483648 -349969650429/1073741824 -769467461571/2147483648 -21153650775/134217728 414148364049/1073741824 -1340959884609/1073741824 -918984365061/2147483648 2113800620565/2147483648 72835375233/134217728 950254421859/2147483648 -2958731631927/2147483648 -863285397951/2147483648 -691582615635/1073741824 -2248848758535/2147483648 1817999136135/2147483648 117841364379/2147483648 -1857879694185/2147483648 -1489605516771/2147483648 1795116721119/2147483648 244805782419/2147483648 2204204040597/2147483648 12171076551/134217728 883795766811/2147483648 -240301964625/1073741824 -1099287296175/536870912 566460021411/2147483648 -870552257475/1073741824 -1367347820145/2147483648 1132448228559/1073741824 -320418767169/2147483648 477392316987/2147483648 -467420085069/1073741824 412941419163/2147483648 -995901325035/2147483648 -1433502023745/1073741824 3040139423529/2147483648 -374503582977/2147483648 8138234475/67108864 -91243994937/134217728 -2332673295249/2147483648 -350915086119/536870912 -514807066353/1073741824 -52060160061/67108864 -677763772419/2147483648 735957201999/2147483648 638612734263/1073741824 6290945961/16777216 -569826087357/2147483648 42925395579/67108864 669394029807/2147483648 880471760463/1073741824 -230891348241/268435456 -674780542419/2147483648 104430655815/1073741824 67525648275/2147483648 -606246228885/2147483648 -224382463239/2147483648 461528686623/536870912 2523373355211/2147483648 915426975963/2147483648 211911237153/536870912 110825894685/1073741824 221895617901/536870912 -220999812255/2147483648 332994879231/536870912 -438373157709/1073741824 5449228695/268435456 3265403925501/2147483648 -1822988216403/2147483648 282254786421/1073741824 -860287446507/2147483648 60938719047/2147483648 568950293199/1073741824 171625473723/1073741824 1079406624543/1073741824 -1585503471585/1073741824 -2359653132207/2147483648 -196745731263/2147483648 78578383041/536870912 -255848778153/2147483648 2147832417903/2147483648 -2330062877121/2147483648 -1509661619637/1073741824 -177106709253/268435456 -329996534133/536870912 -745663755687/1073741824 19073152965/33554432 -1359828320283/2147483648 967363076631/2147483648 472224744729/1073741824 419155564467/1073741824 178675667949/268435456 -38340991239/134217728 -79715119077/536870912 256482405435/1073741824 -273357142995/536870912 653398140807/2147483648 -62673645927/134217728 -264883084035/1073741824 -1279701993915/2147483648 -725371760385/1073741824 503133685341/2147483648 650262206739/2147483648 -546535848111/2147483648 -1151087329551/2147483648 -254556252189/268435456 129492132465/268435456 1349884550847/2147483648 -138935177745/1073741824 2604174422157/2147483648 -455190064629/2147483648 235400834043/2147483648 -1928524180827/2147483648 1394507383401/2147483648 328851910209/536870912 1224454216509/2147483648 1954535537883/2147483648 2094340157427/2147483648 -1647656044125/2147483648 -1688809518309/2147483648 324956192421/2147483648 78281718003/268435456 1273509829857/2147483648 -35538854523/268435456 -1811883407121/2147483648
-1209884022723/2147483648 -51706953333/268435456 -754981979703/1073741824 -840557710071/1073741824 40944688803/268435456 -26478747141/134217728 -710688590295/2147483648 1585972412337/2147483648 -2940031325511/2147483648 -366060801177/1073741824 -539812886985/1073741824 365678096325/1073741824 156732214005/536870912 -1816839778659/1073741824 -128096392389/268435456 4119082754673/2147483648 -1567368971493/2147483648 1229264196165/2147483648 -448021266801/1073741824 2829919945713/2147483648 -190666412901/536870912 975129079239/2147483648 518840083077/1073741824 2895538158225/2147483648 211684788141/1073741824 -1159381483527/1073741824 923011399809/2147483648 -1033498809735/2147483648 -832002338691/1073741824 -1428865760523/2147483648 1760778032859/1073741824 798306623127/536870912 -3166125447627/2147483648 578832113217/2147483648 -2616759976329/1073741824 -829554901611/1073741824 -715693919187/1073741824 372057471837/1073741824 2896304849841/1073741824 -163442995551/1073741824 3693182490519/2147483648 1118493787749/1073741824 -2356649956791/2147483648 -4014284533029/2147483648 23064130617/67108864 1015429312773/1073741824 -1118427079329/2147483648 2434994727717/2147483648 923462827965/2147483648 -921204195321/2147483648 -14952492627/2147483648 1773334196307/1073741824 -1114949510637/2147483648 1432193974935/2147483648 -261510969027/268435456 1596892925265/1073741824 1166098805709/1073741824 1232303212659/2147483648 -1491358286505/1073741824 -1576659765135/2147483648 -842529798543/2147483648 316379633553/536870912 -810650239083/1073741824 -1840785871731/2147483648 -2631330360351/2147483648 -187570742979/268435456 -212042306715/268435456 141580791465/268435456 -667574625519/1073741824 2291588873685/2147483648 1787634714963/2147483648 -413209732521/134217728 -1820635318563/536870912 -2179611374697/2147483648 -6674440712859/2147483648 28610411757/268435456 574214657847/536870912 1003103852439/2147483648 -4092640893411/2147483648 -27929952543/67108864 89825500587/2147483648 -1822988216403/2147483648 6772087776981/2147483648 -2161480150149/1073741824 1113081759147/1073741824 -28696024923/2147483648 -3349767986805/2147483648 -587451757077/536870912 -2516372955351/2147483648 67670393577/134217728 -2673506096853/1073741824 -2974381329405/2147483648 2168029764663/2147483648 1150828159353/2147483648 -366478154775/134217728 -987124031967/1073741824 2409062193831/2147483648 54299144919/1073741824 -998117915097/536870912 -4430954521539/2147483648 1535704570773/2147483648 2609946085461/1073741824 -828970027575/1073741824 2577145299567/2147483648 15903859167/1073741824 1559469984195/2147483648 140202039981/268435456 -413978330703/536870912 -1028015933049/2147483648 1136730244461/1073741824 -4576364668389/2147483648 1684705637295/536870912 17483994069/536870912 160661277369/268435456 3367577783535/2147483648 266007403659/536870912 1119254321145/2147483648 -1014760936503/536870912 188876701365/134217728 319308895653/536870912 -1883163716367/2147483648 -5260153266861/2147483648 1059926638473/1073741824 -3089219172093/1073741824 263456323167/536870912 1837578631311/2147483648 -621989488251/2147483648 -4880748055125/2147483648 1060183725231/2147483648 -404950090077/536870912 -420196424049/536870912 -844618618923/536870912 116398150593/536870912 677732319885/1073741824 546767207103/2147483648 -21290243703/16777216 679968069081/1073741824 -306143366091/268435456 132895253547/2147483648
-170380296267/2147483648 -1609783143945/1073741824 1357922094825/2147483648 607408141941/1073741824 -1180447647105/2147483648 917920072239/2147483648 1692567410265/2147483648 2095833995607/2147483648 870612676503/1073741824 2061994579821/1073741824 1560735421005/2147483648 -2230142464875/2147483648 724990854543/2147483648 116984599797/268435456 354064075383/536870912 -1994522151453/2147483648 800342170851/536870912 -821730066447/1073741824 305829144099/1073741824 -257581247781/1073741824 368938942251/268435456 -1642680598425/2147483648 -3151056731973/2147483648 -2931810017535/2147483648 122142835785/134217728 4465201499991/2147483648 -1193844782661/2147483648 -623886349455/536870912 -251035558575/1073741824 1086072146439/1073741824 -977165701347/536870912 -1779756601863/2147483648 -76556273235/1073741824 -545631241719/2147483648 2937647819217/1073741824 2087175285873/2147483648 495629332857/1073741824 -1658632066773/2147483648 -5078726223405/2147483648 -766670459469/2147483648 -2586849767649/2147483648 -2558706887631/2147483648 -438921597507/536870912 7400594989743/2147483648 -3412028053461/2147483648 31439756703/134217728 873113044305/2147483648 -214004281191/268435456 2123697341589/2147483648 -143497729377/268435456 240397563999/1073741824 -1401901427949/1073741824 492351930339/1073741824 285078351855/268435456 2859153859887/2147483648 -793500954219/1073741824 1075109703081/2147483648 -1156215977553/2147483648 851492695359/536870912 -711303928077/1073741824 -699991137195/536870912 412734588381/2147483648 -185095468233/536870912 1127167857753/1073741824 1906893617025/2147483648 139867576707/67108864 229673008311/2147483648 -651222362307/2147483648 -172331267127/536870912 -1485648675549/1073741824 -1586638966551/1073741824 6216074070183/2147483648 1340876024661/536870912 983464171725/1073741824 3432635046297/1073741824 3527755024803/2147483648 -2199510267771/2147483648 694370299311/2147483648 930000821421/1073741824 56209594671/268435456 2434727871627/2147483648 282254786421/1073741824 -2161480150149/1073741824 4557978497145/1073741824 -2779338298251/1073741824 559422271479/2147483648 2349677515527/1073741824 3871640474049/2147483648 137330109111/2147483648 -80119465203/134217728 5932506889143/2147483648 639129588693/268435456 -572880531381/536870912 407105130453/1073741824 1338591368673/536870912 599687604939/268435456 1651228249659/2147483648 228070228881/536870912 1600367996223/536870912 2898063357921/1073741824 -837765169209/536870912 -1114101895845/1073741824 1776084957189/2147483648 -68927834685/33554432 -88344130971/268435456 -3565090458891/2147483648 -357713462361/1073741824 1006752784839/2147483648 -2746789601193/2147483648 1820038301469/2147483648 6838576975743/2147483648 -576405400815/134217728 19392534819/2147483648 596029619961/536870912 254552611857/536870912 -1142762600745/2147483648 -3062717663721/2147483648 4089956621559/1073741824 -543957496323/2147483648 -381945068709/1073741824 881131766001/536870912 1891407339393/536870912 -5000165642877/2147483648 7172643798681/2147483648 16108350963/2147483648 -2606476709127/2147483648 1599771812793/2147483648 4072470156015/1073741824 87983580189/134217728 1608249427497/1073741824 -1615938945585/1073741824 2271664095915/2147483648 -241392427395/268435456 740187929883/1073741824 -210978496041/1073741824 260446088499/536870912 4130441331045/2147483648 1483166429667/2147483648 1490823300015/536870912
1137983854953/1073741824 -131853366945/2147483648 -1055894363061/2147483648 -801769579407/2147483648 524254138053/536870912 -1348181062587/2147483648 -2142111518553/2147483648 -15459547527/268435456 -4501742955759/2147483648 -2441706948771/2147483648 -416265217293/536870912 1951756487769/1073741824 80661284115/2147483648 324914287737/2147483648 -1187714465205/536870912 1973869442967/1073741824 -1324650355131/2147483648 2361630158181/2147483648 -1489951884867/1073741824 588831598161/1073741824 -2849090030649/2147483648 715919161977/1073741824 -241109958771/1073741824 319919269959/536870912 -2788993337337/2147483648 -4717457759505/2147483648 2770583462805/2147483648 5496911095317/2147483648 818052900753/536870912 826089186819/2147483648 -2440233153693/2147483648 3737557695147/2147483648 -3547417762491/2147483648 2179640921781/1073741824 -4154251000473/1073741824 -1179607848423/1073741824 54468524355/2147483648 -487015993059/1073741824 164692293933/1073741824 1681277152167/2147483648 2079756756051/2147483648 5312306047317/2147483648 -2874107878443/1073741824 -3230343917031/1073741824 4712951922459/2147483648 111009831093/268435456 -5947636564023/2147483648 2035223825139/2147483648 -471431771625/2147483648 1918112059371/2147483648 -72108203733/536870912 301485611211/268435456 860628715305/1073741824 -3434017070019/2147483648 -1034180245473/1073741824 -12327748047/33554432 101942254239/1073741824 -230294410005/536870912 -3237896067705/2147483648 2973028286301/2147483648 3038632184541/2147483648 -501308218995/1073741824 1272603192669/1073741824 -373310833341/134217728 451827861819/1073741824 -2143858831185/1073741824 825352360029/2147483648 5957159267457/2147483648 -644824536255/1073741824 -1197566263485/2147483648 1115012795247/536870912 -3840554446095/1073741824 -4278938909157/2147483648 -2638587979089/1073741824 248781940917/1073741824 -205341220719/1073741824 -2161748125731/1073741824 376549576209/2147483648 -454977688293/268435456 -145090690713/2147483648 -2507703462747/2147483648 -860287446507/2147483648 1113081759147/1073741824 -2779338298251/1073741824 5062082216973/1073741824 -2602409213037/2147483648 -371492417499/536870912 -2796345368799/1073741824 2003391993633/2147483648 341034623973/2147483648 -3216693283173/2147483648 -904043903853/536870912 3206328282459/2147483648 -396812655135/134217728 452508155439/536870912 -4242615004119/2147483648 -6251790080379/2147483648 -263668651773/2147483648 248131751553/536870912 -3254570276079/2147483648 -914689863747/2147483648 102150226893/134217728 -1182732293289/1073741824 -700194367743/536870912 -3198244914519/2147483648 2684909384295/1073741824 -864249758901/1073741824 -3514852310421/2147483648 8772436370919/2147483648 -181434246831/67108864 -8492785102029/2147483648 4806272409/2097152 -1711873996821/2147483648 -426516708495/134217728 -2470554936915/1073741824 -1082029079175/536870912 -1527156816201/1073741824 -1150807822035/1073741824 1939785280935/1073741824 -935641016415/2147483648 -12048546290853/2147483648 -662929107621/536870912 3168187220283/1073741824 -2862191198751/536870912 -1110539803977/536870912 5250866297367/2147483648 -824718711123/2147483648 -7904158228521/2147483648 -1843870833195/2147483648 -2767930466889/2147483648 742332671727/268435456 -6890004329919/2147483648 5144784786273/2147483648 -11322983989923/2147483648 -1857617663787/536870912 -7207560618609/2147483648 -9258235841367/2147483648 396233258547/268435456 -7575896572857/2147483648
-328946928591/2147483648 249919993539/2147483648 -89049337095/2147483648 -409349238579/2147483648 -391419039789/2147483648 -166887442431/2147483648 146862335703/2147483648 96053901441/1073741824 2115810270237/2147483648 325275015057/2147483648 -627508433379/1073741824 -23868874179/134217728 60156132351/2147483648 312026716749/1073741824 612613729221/536870912 -691914108351/2147483648 -154553101977/536870912 -81802804257/2147483648 335750185587/2147483648 -476094120591/2147483648 206425035195/1073741824 818590594035/2147483648 1000306555377/2147483648 125792800929/1073741824 5252361147/536870912 -18717499389/1073741824 -566572499763/2147483648 -401914117725/536870912 -2330096359257/2147483648 -1775485338429/2147483648 -35996845365/2147483648 -45484297329/268435456 533493267081/2147483648 -519159917283/1073741824 652070684649/536870912 547599776319/2147483648 440421644589/2147483648 -707728116507/2147483648 1062949167255/2147483648 -126836145159/1073741824 -2345244302787/2147483648 -1063101086967/2147483648 6884825817/67108864 1839792449721/2147483648 523768287681/2147483648 1375891605609/2147483648 805044368289/1073741824 -234439016115/536870912 -802851947067/2147483648 258947493417/1073741824 523197822057/2147483648 722642724279/1073741824 -330887379339/1073741824 1117553376189/1073741824 617681929767/2147483648 1302580190115/2147483648 667549131039/1073741824 1616881287969/2147483648 -346692194217/1073741824 1449519970113/2147483648 437447602293/1073741824 1592914531977/2147483648 -1153898937429/2147483648 340997564721/536870912 106671459009/2147483648 -98373703689/134217728 -494752681101/2147483648 -427677891369/536870912 1715877070995/2147483648 290889746457/2147483648 -181961748219/2147483648 2082928051533/2147483648 17024763261/67108864 -117769607163/536870912 49478484663/536870912 -968843115117/2147483648 2093277600855/2147483648 -1071496904229/2147483648 429588305463/1073741824 -715198113/4194304 -121782751887/1073741824 60938719047/2147483648 -28696024923/2147483648 559422271479/2147483648 -2602409213037/2147483648 2650996832505/2147483648 -1235780106039/2147483648 394793249559/536870912 179946315117/2147483648 -1716409522995/2147483648 -914434234629/2147483648 -107102549619/1073741824 25991903199/536870912 1740198543699/2147483648 -1681792589991/2147483648 -390183417297/1073741824 2621548428333/2147483648 1105956622623/2147483648 -150725278587/268435456 -224045212617/268435456 103685316231/536870912 294749455803/2147483648 -197716517661/2147483648 2673838950147/2147483648 318205004697/268435456 -211069554915/2147483648 -359923999329/2147483648 1829742203187/2147483648 -635589705885/536870912 211938520185/536870912 843239247279/2147483648 272617942761/1073741824 -30352266987/268435456 2228941127031/2147483648 -1791186677229/2147483648 1804721274555/2147483648 2590461948537/2147483648 -162992324901/134217728 82144321401/2147483648 -1111665345375/2147483648 3445252462437/2147483648 1266095488143/2147483648 10395063465/67108864 940249687155/536870912 1023320698239/2147483648 -1682245052055/2147483648 711690962565/2147483648 181643894001/536870912 1651258839069/2147483648 451216539219/536870912 -38242954527/33554432 129901539171/134217728 -1184306698521/2147483648 1141996136379/1073741824 5021672349/134217728 -78226484385/1073741824 1453536395553/2147483648 -2560029295377/2147483648 -150049721967/2147483648
1047640318107/2147483648 -14098852137/536870912 -2014530664257/2147483648 -874837833381/2147483648 -917686899231/2147483648 22302776997/2147483648 366737414223/1073741824 -136313178087/536870912 -997114660149/1073741824 1468900253931/1073741824 3936812706927/2147483648 628868684895/1073741824 -975309903429/1073741824 -603620782689/268435456 -225961530681/1073741824 361557811359/2147483648 4412106966171/2147483648 -704238913347/2147483648 -465084443961/2147483648 -422648040777/2147483648 -7214549067/8388608 -231885666117/536870912 785383427133/2147483648 -1480873219383/2147483648 -58100882121/134217728 5682441049239/2147483648 -519485839383/268435456 -4426889394267/2147483648 1461885370689/2147483648 5803628223507/2147483648 -1460778117069/1073741824 -1136607390135/2147483648 -66827711349/2147483648 1760099472069/2147483648 971016090915/1073741824 -878050816131/1073741824 2259370475463/2147483648 -1145410040181/1073741824 -10443692265/1073741824 3727409414943/2147483648 -702757927113/1073741824 -174326265507/268435456 1203783730395/1073741824 1687346995269/1073741824 2566330291245/1073741824 -1507600946355/2147483648 2542460405073/2147483648 -979868343411/536870912 2215791755217/1073741824 -2565283064211/1073741824 -666444524541/268435456 -910947401445/536870912 1762399675431/1073741824 80698898697/2147483648 42507022857/1073741824 -136501469883/1073741824 -383887020165/268435456 -1416039127617/1073741824 269199774987/2147483648 1543380352935/2147483648 -1123162386471/2147483648 -373926955665/2147483648 -459473656689/268435456 -74078323839/268435456 380980680801/1073741824 -1417948210941/1073741824 585154843299/2147483648 4939637530725/2147483648 27134846529/2147483648 -338372526021/1073741824 -1461469696353/1073741824 2074912369899/2147483648 -250044675663/1073741824 2387674492065/2147483648 6092301836277/2147483648 552806086287/1073741824 294956642973/2147483648 -1418758538523/2147483648 -252990672843/1073741824 1925086093437/2147483648 27611254803/536870912 568950293199/1073741824 -3349767986805/2147483648 2349677515527/1073741824 -371492417499/536870912 -1235780106039/2147483648 11862212919693/2147483648 -672949336815/2147483648 -214066326441/1073741824 -3908588649405/2147483648 175191621783/134217728 973701787959/1073741824 -2764685853693/2147483648 -2312558530257/2147483648 5025632075223/2147483648 474483596955/268435456 3414032216091/2147483648 83062351179/134217728 1467229988499/536870912 3048314603355/1073741824 -1356838855041/536870912 -1417710891045/2147483648 713262422367/536870912 -2119000429719/2147483648 -191688135621/536870912 178679164863/1073741824 -664227758037/268435456 1481462543559/1073741824 -2081147473677/1073741824 -1943448607887/2147483648 1572170204841/1073741824 -3790963883415/2147483648 -2045692690977/1073741824 724233823713/2147483648 -3774920646975/2147483648 2565003710685/2147483648 -1216510975527/2147483648 3463642956153/1073741824 -902768264463/2147483648 -2961359339757/1073741824 -1768125181983/2147483648 8497909615437/2147483648 1368560481795/2147483648 -188693340663/1073741824 1120774719135/2147483648 174707560863/1073741824 1094040188367/536870912 -3058496147661/2147483648 -3514228772601/2147483648 121140665427/1073741824 684757886445/1073741824 383209672791/268435456 -2785189964259/1073741824 -1947907487397/2147483648 -5560002824349/2147483648 -1899416439747/2147483648 341783262297/1073741824 3453027780087/2147483648 1597639621485/1073741824
-2026895553393/2147483648 767298784557/1073741824 1743805594407/2147483648 335073131301/1073741824 -683078070441/2147483648 849746268975/2147483648 768369010491/2147483648 205324704765/2147483648 2928130152159/2147483648 46121575539/1073741824 1121954262675/2147483648 -2127422809875/2147483648 813122526687/2147483648 407736036105/536870912 825186480807/1073741824 -3519505562247/2147483648 -2487642071787/2147483648 -1221710735271/1073741824 2212414402023/2147483648 -2524991757711/2147483648 1375547241021/1073741824 -935065773339/1073741824 141985855383/536870912 -255060969507/536870912 1331004964191/1073741824 2722799545731/2147483648 -1414216597791/2147483648 -3501595383543/2147483648 -1758174050949/2147483648 -910316019813/2147483648 -444611997309/1073741824 -1045733976519/1073741824 2250436864203/2147483648 -3441842975901/2147483648 2904984974289/1073741824 1507521372435/1073741824 -871594280055/2147483648 45509061975/536870912 -1719991234713/1073741824 -3508298847267/2147483648 -940561215153/1073741824 -1249302207777/536870912 2047910066397/2147483648 3294309692433/2147483648 -3591696741831/2147483648 -18236992503/33554432 1716855928101/2147483648 -442197087207/2147483648 -213403468863/536870912 -743730530019/1073741824 153960764331/1073741824 -2509012163979/2147483648 -41906160513/268435456 562526531577/536870912 433689668049/536870912 -103040885385/2147483648 6788066289/134217728 -320162454267/2147483648 609684104637/536870912 -605111419413/1073741824 -540044523651/536870912 166043637153/1073741824 -866153749623/2147483648 3782832997815/2147483648 15689435271/268435456 2107879494999/1073741824 -728621898249/2147483648 -1169207279373/1073741824 -215806350399/2147483648 -243266009511/536870912 -539292251331/536870912 6890456972421/2147483648 953104671855/1073741824 779558495541/1073741824 -2825783745375/2147483648 827029536843/2147483648 1104108473115/1073741824 12070879191/67108864 1707760097337/2147483648 -49455304533/2147483648 1884514034361/2147483648 171625473723/1073741824 -587451757077/536870912 3871640474049/2147483648 -2796345368799/1073741824 394793249559/536870912 -672949336815/2147483648 3220172472501/1073741824 -196851853329/1073741824 -335034109449/536870912 2132521278873/2147483648 1926291629883/2147483648 -424156352961/1073741824 3915559504911/2147483648 384106243227/2147483648 2399308115943/1073741824 1365226470273/1073741824 1511621169009/2147483648 443003023227/536870912 3967818903213/2147483648 278857630941/2147483648 -3822409107/16777216 1295490774423/1073741824 -488727431625/1073741824 1796849451459/2147483648 -2956301225589/2147483648 1370776587255/1073741824 100898696673/2147483648 -909432913617/1073741824 2904931491873/2147483648 5292501651435/2147483648 -3764568465501/2147483648 605885386959/536870912 1798195016349/2147483648 659543496717/268435456 112050282639/134217728 23011418181/16777216 2354459990967/2147483648 -347943159441/536870912 852102422583/1073741824 856963292601/268435456 -1324044394305/2147483648 -5012935274595/2147483648 6289544505657/2147483648 1918593310533/2147483648 -1270543557327/1073741824 -94390396539/2147483648 3887994364209/1073741824 700119616461/1073741824 4617978829755/2147483648 -675550568901/1073741824 -105764959671/1073741824 -2142333891471/2147483648 3070357485147/1073741824 1948868420571/2147483648 4905193922643/2147483648 6587271611733/2147483648 -2393257679565/2147483648 3348005162061/2147483648
1923972204303/2147483648 192017323485/1073741824 2058046221813/2147483648 -148911854157/536870912 505302441081/1073741824 -470055515403/2147483648 -32256536895/67108864 -338208242121/1073741824 435348241485/2147483648 -181021828671/2147483648 18473664195/268435456 643070964525/536870912 19462589523/134217728 5047411845207/2147483648 7727100795/2147483648 -802612741695/2147483648 -78392619837/134217728 37101477249/134217728 -388718197917/2147483648 -2129697093903/2147483648 449388519/536870912 3004446915021/2147483648 660679693263/1073741824 75213761061/134217728 -1019410153671/536870912 -2201112099873/1073741824 -921612362583/2147483648 34552667811/134217728 2194366595421/2147483648 -449945250555/536870912 -3432927512187/2147483648 156089849853/2147483648 279078216033/2147483648 82578300813/134217728 564599398551/1073741824 680149525719/2147483648 48702799413/134217728 -410257651971/1073741824 -6234192792669/2147483648 -158993570871/1073741824 -1364682659793/1073741824 -159228086445/1073741824 -162766170945/268435456 -970335124389/1073741824 986496255909/2147483648 -920003921349/2147483648 -246103217325/268435456 622627047123/1073741824 -4078552952211/2147483648 616140989919/268435456 422597387541/2147483648 1019114438205/1073741824 -264106687557/536870912 -1543719763167/1073741824 -208877000667/1073741824 -1596731304891/2147483648 37553896191/268435456 496567562115/2147483648 171320021499/2147483648 2578449306375/2147483648 1617501879687/1073741824 -1422411503439/2147483648 3058315541931/2147483648 -1663049256669/2147483648 628287735333/536870912 -2915932708899/2147483648 -57883131447/2147483648 281958253011/1073741824 77138288301/2147483648 -1798530573063/2147483648 254312720685/268435456 1155038998401/2147483648 1484797328037/1073741824 -52457980479/134217728 675369247161/536870912 11924733567/2147483648 -1248153532533/1073741824 -63586546581/2147483648 853542786033/2147483648 -1647351215799/2147483648 -601384160301/2147483648 1079406624543/1073741824 -2516372955351/2147483648 137330109111/2147483648 2003391993633/2147483648 179946315117/2147483648 -214066326441/1073741824 -196851853329/1073741824 5784261379923/2147483648 -1394190284769/1073741824 -3820564921503/2147483648 3862161441/67108864 898088396799/1073741824 -3087111970119/2147483648 1395580138077/1073741824 -1615604596977/1073741824 -6296147167713/2147483648 -243624428133/268435456 -1574013264915/2147483648 -2457976083639/2147483648 652205431119/1073741824 -373311761619/536870912 -522712567551/536870912 -342347146761/536870912 -1210153742163/2147483648 1325192001789/1073741824 -498523159857/2147483648 -1812126998127/2147483648 5016449515191/2147483648 -2655167396679/2147483648 -1493245704885/2147483648 -795493589535/1073741824 775044344745/2147483648 -3929147925081/2147483648 -1038455613189/536870912 -3204485205411/2147483648 -651661939659/2147483648 -1775439260277/2147483648 357962985201/2147483648 -415499670717/536870912 -1042996746243/2147483648 636503313771/1073741824 42029386815/2147483648 424690884573/1073741824 -2342081018745/2147483648 171963756099/1073741824 -92279530887/67108864 528964177695/2147483648 457966462167/1073741824 1314222049551/2147483648 492037224237/268435456 -149715626049/536870912 261576314433/268435456 -6316268864607/2147483648 -315703067943/1073741824 -851564272665/1073741824 -469941099675/268435456 222277121247/2147483648 -1337523063795/536870912
-468886133535/1073741824 -596985115617/536870912 1031890578843/2147483648 832509193377/536870912 -376855375515/1073741824 690586619331/1073741824 1180914230565/2147483648 106967809875/268435456 2339004019929/2147483648 -139952208849/1073741824 -228958246773/536870912 -4111639895799/2147483648 -543503820243/2147483648 25701094863/2147483648 -132145823973/268435456 -93738561177/134217728 37199253807/67108864 608009195709/2147483648 -51559593663/2147483648 232562636673/134217728 1228830943539/1073741824 -2763214871187/2147483648 -902279272089/536870912 -2536357730709/2147483648 3832563286779/2147483648 378590829489/2147483648 28736488911/16777216 6244787238279/2147483648 -380464142115/1073741824 -949593476259/2147483648 3072081051807/1073741824 -149819892435/536870912 320676656883/2147483648 -844073106675/2147483648 -843414445209/1073741824 833220566877/2147483648 -1435445922039/2147483648 767192175063/536870912 1532297196225/1073741824 -432246603657/1073741824 1994271709257/1073741824 868372880391/1073741824 833432601387/2147483648 606582160131/2147483648 -6177188087823/2147483648 -823874181651/2147483648 -115918247643/1073741824 2789066409639/2147483648 1406339842227/2147483648 -71349548613/1073741824 689716293585/536870912 -89607330135/134217728 -618157235265/2147483648 124319428467/1073741824 247475050101/268435456 -325151437491/536870912 384908400879/2147483648 1988872110477/2147483648 1458896811201/1073741824 -5279800592505/2147483648 -2546940482901/2147483648 -36753047937/536870912 1610375777361/1073741824 704508790119/1073741824 -2583782991735/2147483648 6979866339327/2147483648 2261234046639/2147483648 -6021020982579/2147483648 24868816935/1073741824 1730741551989/2147483648 -372417348375/2147483648 -1024191699981/2147483648 895714379979/536870912 2960182173627/2147483648 -1155501007299/2147483648 -55642926459/536870912 -2636286660429/2147483648 1192878209043/2147483648 532714760871/536870912 12236344017/67108864 1790210984103/2147483648 -1585503471585/1073741824 67670393577/134217728 -80119465203/134217728 341034623973/2147483648 -1716409522995/2147483648 -3908588649405/2147483648 -335034109449/536870912 -1394190284769/1073741824 5102932192539/1073741824 2770676774919/1073741824 2230106297025/2147483648 -518428062951/536870912 1176717045093/2147483648 -1652724645003/1073741824 289466072625/536870912 -452178502869/1073741824 -1214685468063/1073741824 -1299511079355/1073741824 683279720445/2147483648 2621466849867/2147483648 -1898055862305/2147483648 -910866227139/1073741824 -585284529201/2147483648 -351062076423/268435456 -1036587415269/536870912 3692774076921/2147483648 -205858741593/1073741824 -367130667597/2147483648 3231340311837/2147483648 1676374833045/2147483648 -439460813283/536870912 3047030698611/2147483648 977397445833/1073741824 5307685293057/2147483648 -1157066107617/1073741824 -2810845542645/2147483648 203952237447/1073741824 -1767818632293/2147483648 2540288666679/1073741824 2980795976985/2147483648 -1109673668289/1073741824 -2047391738679/1073741824 426985469679/1073741824 607892976423/2147483648 -1272686633649/2147483648 -816015399927/2147483648 1195870079037/1073741824 -1515590826075/2147483648 -4564046039253/2147483648 -1347211602579/1073741824 1057009085613/2147483648 3607099460259/2147483648 1711327280223/1073741824 4133671729371/1073741824 1034721555513/536870912 -1579306015659/2147483648 136011874089/134217728 4433100630705/2147483648
21530427315/134217728 -1494637306821/1073741824 -1610472340329/2147483648 4996823418621/2147483648 -1597616075325/2147483648 1090771748193/2147483648 2802735089541/2147483648 15155094465/67108864 2195632817889/1073741824 904693107729/1073741824 -1527230270445/2147483648 -1485014437947/536870912 -377658537003/1073741824 -83486644443/536870912 157805884557/536870912 -479250440721/268435456 2926040585943/1073741824 -1389532848591/2147483648 390558529803/2147483648 630138518895/1073741824 819116996091/1073741824 -6199254431667/2147483648 -7812237004305/2147483648 -8372858186097/2147483648 3303192635985/1073741824 9109445954457/2147483648 2026090596339/1073741824 3289112140005/1073741824 -65407683357/268435456 2557742064969/1073741824 -1394508120237/2147483648 -4277241236733/2147483648 1317666405981/1073741824 -138765571989/1073741824 3147737256273/2147483648 1303706160063/2147483648 666968332953/1073741824 -31356952779/134217728 762762384141/2147483648 1828865893683/2147483648 -1577996113581/2147483648 1002079107543/2147483648 -21993653349/134217728 1252219678869/268435456 -396824942325/268435456 1165168422009/2147483648 1307208813297/2147483648 -5060023863759/2147483648 1434394084131/536870912 -2135897535567/1073741824 364847886291/268435456 -6674382885477/2147483648 981825361569/536870912 348502360689/268435456 5451817195353/2147483648 -1431145384053/1073741824 -390469652907/536870912 -2116268506161/2147483648 3920984010405/2147483648 -1200928354641/2147483648 -877925227971/536870912 -209620954965/2147483648 -1422495195387/2147483648 2166387704355/2147483648 454146402717/2147483648 8356646565459/2147483648 1901146880403/1073741824 -3028606835067/2147483648 274017982281/268435456 -570343660377/536870912 -2074983777801/1073741824 6087763636611/2147483648 270916974255/67108864 119444281155/134217728 10651715268939/2147483648 -9336847125/536870912 -2152373128251/1073741824 -601052413563/1073741824 2580650367627/1073741824 525774680667/268435456 52770255387/1073741824 -2359653132207/2147483648 -2673506096853/1073741824 5932506889143/2147483648 -3216693283173/2147483648 -914434234629/2147483648 175191621783/134217728 2132521278873/2147483648 -3820564921503/2147483648 2770676774919/1073741824 18017987142519/2147483648 4769169096195/2147483648 -2660489643879/1073741824 23586400371/268435456 6654187684083/2147483648 5800335095205/2147483648 3421316954643/2147483648 2766942981093/2147483648 5881388260095/1073741824 533293325973/134217728 -1346202363471/536870912 -2327760391965/1073741824 340604819829/268435456 -2229167378637/1073741824 -56360739513/1073741824 -2749640036547/1073741824 -1699192503999/2147483648 1102704712671/536870912 -2609974843185/2147483648 -371433944013/536870912 3753187799799/1073741824 -8836774606185/2147483648 -770728853415/1073741824 2592364783107/2147483648 -517823670435/536870912 -56951216889/1073741824 -4558030438815/2147483648 1225122307569/268435456 -811099022205/536870912 504364059801/1073741824 119218397751/536870912 2041988713257/536870912 -216999047925/268435456 1623393238545/536870912 -913247264337/2147483648 -566769795681/536870912 3211476763833/1073741824 1658024183463/536870912 -2941042845471/2147483648 -681893316519/1073741824 -4512800250945/2147483648 69262101585/33554432 388542323745/2147483648 694255764675/536870912 -2000018870769/2147483648 1171703896563/1073741824 -441471585141/536870912 5760791636463/2147483648 7029592688073/2147483648
43618241919/2147483648 -2618738867073/2147483648 818367021447/1073741824 215635266897/268435456 -900564386463/2147483648 1047159718917/2147483648 159657109689/268435456 1009665166479/2147483648 63196702971/67108864 1239378351579/1073741824 600537320673/1073741824 -2604356788047/2147483648 84728969571/2147483648 1240216450545/2147483648 158352921117/1073741824 -1056542586513/1073741824 2623715761317/2147483648 -914820033447/2147483648 498016778415/2147483648 182184003327/536870912 325252262517/268435456 -1441627441101/2147483648 -1119922124451/1073741824 -2251649943795/2147483648 1712622113217/2147483648 515766770769/536870912 -188629212285/1073741824 57173826651/536870912 -146072772939/2147483648 126055150311/536870912 -108462127437/2147483648 -192682583547/268435456 436387492305/2147483648 -1047770245233/2147483648 3689641419213/2147483648 839958934035/1073741824 95303658195/2147483648 390372123891/2147483648 -2919264730803/2147483648 -918314127771/2147483648 -250091563071/2147483648 -796185983427/1073741824 429218727993/2147483648 4132344374211/2147483648 -2106641156097/1073741824 -1014962746551/2147483648 243546036999/536870912 121309189833/1073741824 1166637417117/2147483648 -361036954593/2147483648 879413817495/2147483648 -1223042070063/1073741824 123804681453/2147483648 606193476393/2147483648 1149275455299/1073741824 -487884074523/536870912 21118222431/268435456 -41685998769/2147483648 3271137937671/2147483648 -327838437669/268435456 -1866484649145/2147483648 -15661587165/134217728 1271664411615/2147483648 258324033537/268435456 271964484477/1073741824 293435152839/134217728 851101861713/2147483648 -2664865328187/2147483648 -106580788581/536870912 -1082545685619/2147483648 -1033641446733/1073741824 3799974881565/2147483648 2452822721697/1073741824 2986103024031/2147483648 3801281580243/2147483648 208512359109/268435456 -2170722149625/2147483648 808742050017/2147483648 69021524607/67108864 2482480731/67108864 1969318000923/2147483648 -196745731263/2147483648 -2974381329405/2147483648 639129588693/268435456 -904043903853/536870912 -107102549619/1073741824 973701787959/1073741824 1926291629883/2147483648 3862161441/67108864 2230106297025/2147483648 4769169096195/2147483648 4506015539511/2147483648 -2366925781443/2147483648 596207300619/2147483648 1100948745573/1073741824 3365647385133/2147483648 13556916081/2147483648 -948071844825/2147483648 1952637638175/2147483648 2060405133579/1073741824 -323144266131/1073741824 -2779087704801/2147483648 36827655015/268435456 -2812501429665/2147483648 -407881661757/536870912 -478658815437/268435456 948848566005/2147483648 10400353185/67108864 -845709628125/1073741824 144227037291/134217728 1268092942905/536870912 -3212055246483/1073741824 342256820139/536870912 423265276701/536870912 2255530007097/2147483648 -833678981181/1073741824 -2575666580493/2147483648 2483631925353/1073741824 -1595535815859/2147483648 1668819386937/2147483648 3744485196189/2147483648 222312789387/134217728 -311916832461/134217728 2614463547855/1073741824 260027458161/2147483648 -1271441181453/1073741824 -10776331125/268435456 1449000679023/536870912 175154735607/2147483648 387104807451/2147483648 -1055392264557/1073741824 1155056690619/1073741824 58114718691/2147483648 2328861663435/2147483648 1870979755983/1073741824 3238594000263/2147483648 1630644846003/2147483648 25452048531/33554432 293362479429/134217728
189939127131/536870912 144486171081/1073741824 139400248125/536870912 -1538485727829/2147483648 1155698920173/2147483648 -362310104187/1073741824 -1391223617385/2147483648 357176198025/2147483648 -2089300945167/2147483648 -296982538443/536870912 -565770987825/1073741824 626812583253/536870912 1113022926897/2147483648 1355715940419/2147483648 -1430450940807/2147483648 546704248101/536870912 -71002025235/67108864 855316512879/2147483648 -853875558399/2147483648 -101676633027/536870912 -93327829989/268435456 841385505831/1073741824 1030796330043/2147483648 2311625953167/2147483648 -434820595713/536870912 -3927751134189/2147483648 585284597835/2147483648 23508631179/268435456 653617130499/2147483648 -27446428917/33554432 -852380033037/1073741824 2633813044053/2147483648 -2442864763329/2147483648 853347431871/2147483648 -2929635067059/2147483648 -321668867121/2147483648 -318720946377/1073741824 -540267771465/2147483648 -1426066624029/2147483648 -505277326845/1073741824 546336122151/2147483648 334414998657/536870912 -3331279850871/2147483648 -1954324210089/1073741824 147596466873/268435456 779115226053/2147483648 -387941339913/268435456 1019210005773/1073741824 -2025128284737/2147483648 2193428033529/2147483648 86471627367/1073741824 2868366603453/2147483648 -720449436189/2147483648 -1229648065401/2147483648 -881582671593/1073741824 177260913495/1073741824 1417960471689/2147483648 20215261575/536870912 -2067175114245/2147483648 1462763358237/2147483648 1859664465735/2147483648 -204204608625/2147483648 286331755251/536870912 -611180634069/536870912 384644339949/1073741824 -314676799053/268435456 -34816023081/67108864 2799597764889/2147483648 -1170973285953/2147483648 -606906456273/2147483648 2469601209513/2147483648 -1730019654483/1073741824 -907191568425/536870912 -54509575389/33554432 -658866038889/536870912 364623408861/2147483648 -563162575287/2147483648 948608655819/2147483648 -2690618435313/2147483648 -1324274973645/2147483648 -690267872259/2147483648 78578383041/536870912 2168029764663/2147483648 -572880531381/536870912 3206328282459/2147483648 25991903199/536870912 -2764685853693/2147483648 -424156352961/1073741824 898088396799/1073741824 -518428062951/536870912 -2660489643879/1073741824 -2366925781443/2147483648 3412371236301/2147483648 -1375962126681/2147483648 -129519010167/536870912 -1303484468751/1073741824 -2906709451149/2147483648 -149138825721/2147483648 -1370243346363/2147483648 -3284887135749/2147483648 880629361347/2147483648 2213332663125/2147483648 -200764293507/268435456 -684070645851/2147483648 -423785256093/2147483648 1515794249247/1073741824 311130737259/1073741824 -1410077959317/1073741824 4286149695603/2147483648 -307961781669/536870912 -4347828986169/2147483648 821183970729/536870912 86432298885/1073741824 -3001151455689/2147483648 -509639953407/2147483648 -1891751000289/2147483648 3523244865/67108864 -2962542590853/2147483648 2759816381307/2147483648 245352276429/2147483648 -4116788163273/2147483648 -1812979167315/1073741824 2149234879023/2147483648 -1107293195691/536870912 -1595395157205/2147483648 2173874655747/2147483648 -2063769515403/2147483648 -136054191405/134217728 851281122171/1073741824 358646323977/1073741824 1122201358395/1073741824 -4671238650963/2147483648 2068557935775/2147483648 -124590974391/67108864 -1315709572971/1073741824 -829266086469/536870912 -7452261897/8388608 -153351057831/268435456 -4245487801587/2147483648
-4009988676351/2147483648 271130170425/268435456 173442535089/536870912 6428381571/33554432 -788689380039/1073741824 272348789763/536870912 762361516407/1073741824 173677683615/536870912 4334382568725/2147483648 -98853594147/268435456 467139598635/1073741824 -2975697620817/2147483648 702444036153/2147483648 -237793537791/1073741824 1709695328637/1073741824 -238906176741/268435456 -236509139679/536870912 -2357958452145/2147483648 1494895056195/1073741824 -161322440241/536870912 1251139826853/2147483648 -510570848655/536870912 1528542048171/2147483648 911436288099/2147483648 647833379733/536870912 702970333689/536870912 -547678342779/2147483648 -399561696267/268435456 -1664453579979/1073741824 -258841515093/536870912 4230039460677/2147483648 -2916581201415/2147483648 124466659551/67108864 -4010124747987/2147483648 2227634051673/1073741824 2118736112073/2147483648 -1411933875123/2147483648 2298099082623/2147483648 1784699624655/1073741824 -2632825668273/2147483648 81272202519/536870912 -1314585570831/1073741824 2189415583413/1073741824 425026060755/268435456 -4616980317933/2147483648 50570359587/536870912 991336372875/1073741824 96522000057/268435456 321849563211/2147483648 -1571360877279/2147483648 391858014267/2147483648 -2230383140277/2147483648 -2377537427163/2147483648 2826009453813/2147483648 48316257711/134217728 704681197605/1073741824 -904601431443/2147483648 438065972109/536870912 1009844671833/1073741824 -3475439938989/2147483648 -4951072192749/2147483648 1734319124727/2147483648 -50476156149/67108864 5303679548289/2147483648 -1337730556143/1073741824 1828355868537/1073741824 -401400309705/1073741824 -3601139917635/1073741824 782263323021/536870912 484646669961/268435456 -962264778945/536870912 3876611207709/2147483648 350987763447/536870912 4560480255753/2147483648 -6503551077729/2147483648 -545019514167/2147483648 2878262303913/1073741824 -381906061029/2147483648 1873946978577/2147483648 1336296817227/2147483648 1916199033123/2147483648 -255848778153/2147483648 1150828159353/2147483648 407105130453/1073741824 -396812655135/134217728 1740198543699/2147483648 -2312558530257/2147483648 3915559504911/2147483648 -3087111970119/2147483648 1176717045093/2147483648 23586400371/268435456 596207300619/2147483648 -1375962126681/2147483648 8009006811309/2147483648 -4260343736385/2147483648 2708590036395/2147483648 5788298906475/2147483648 -129217244691/2147483648 -2288176314663/2147483648 122578448517/1073741824 2251446572655/2147483648 170226038235/1073741824 2618207423151/2147483648 3171641331393/2147483648 978121644381/536870912 -3291593746071/2147483648 3877345049835/2147483648 905909223501/1073741824 -1942823536035/536870912 5585723922909/2147483648 2592060404523/1073741824 -396932881641/1073741824 280473461835/268435456 3549345860877/1073741824 8793400730943/2147483648 1745337082845/1073741824 4232175572949/2147483648 -2321107519905/2147483648 -2284126308819/2147483648 952196088675/2147483648 5179999637979/1073741824 -115044627861/134217728 -4564840394523/2147483648 5551251855003/2147483648 5471893401189/2147483648 -2010581481681/2147483648 173175384261/536870912 3795435458295/2147483648 128008900053/536870912 825938043339/2147483648 -4064042820291/2147483648 1009405543317/536870912 -2115592648983/1073741824 1247646307677/268435456 6331498393419/2147483648 1304873406735/536870912 6754243043613/2147483648 -2123393735505/1073741824 2478360711525/1073741824
1240949286261/1073741824 -1448814364431/2147483648 64673595687/536870912 1165078379637/2147483648 235666889637/1073741824 -38509348623/268435456 529259159193/2147483648 2829795741/268435456 -453650393583/2147483648 1354101145293/2147483648 725742480021/2147483648 330538744371/536870912 427709088981/2147483648 451787091513/268435456 -281238010173/536870912 -821577838389/2147483648 54600197421/33554432 -684152333643/2147483648 -270983497503/1073741824 -2704657658793/2147483648 -1505398849881/2147483648 -879267988713/2147483648 -2134756161669/1073741824 -2985523985625/2147483648 -107008371909/134217728 2305506258399/2147483648 1463964960537/2147483648 103566300555/67108864 2062855931715/1073741824 5524931470047/2147483648 -9441475197555/2147483648 -891169280919/1073741824 245813213715/1073741824 3159511753917/2147483648 951496920567/2147483648 761517689361/2147483648 2240818660701/2147483648 -1536513623187/1073741824 -8499286481481/2147483648 1932051870753/2147483648 -762880266597/536870912 301555275813/268435456 -4848661732803/2147483648 4857202377219/2147483648 219487819023/536870912 296724991323/536870912 -5366285477013/2147483648 -2728638420681/2147483648 718722887403/2147483648 264176061669/268435456 52353829497/1073741824 -3737318446989/2147483648 2337961539123/2147483648 -3233610962763/2147483648 415647076497/1073741824 -2527111347219/1073741824 -692308912479/536870912 -4210571848347/2147483648 2228367325641/2147483648 1605184955037/1073741824 -552042760881/1073741824 -967868376549/1073741824 1178247158637/1073741824 -1005092291049/1073741824 5312917789527/2147483648 951167862855/2147483648 784961153199/1073741824 1774818694983/1073741824 314797250691/1073741824 -145842862527/67108864 -1708179889773/2147483648 1582587140889/1073741824 1808942560293/536870912 -1384850914869/2147483648 5487482701065/1073741824 2594178905337/2147483648 -2729164903677/1073741824 -545083829193/2147483648 1723531415823/2147483648 2500746413607/2147483648 -912391186209/2147483648 2147832417903/2147483648 -366478154775/134217728 1338591368673/536870912 452508155439/536870912 -1681792589991/2147483648 5025632075223/2147483648 384106243227/2147483648 1395580138077/1073741824 -1652724645003/1073741824 6654187684083/2147483648 1100948745573/1073741824 -129519010167/536870912 -4260343736385/2147483648 1685124426105/268435456 -100506541509/2147483648 -201241237485/67108864 126806772531/1073741824 11826472880019/2147483648 2023337588823/1073741824 -2855635307733/1073741824 -3533707317717/2147483648 624944246601/536870912 -8042738109447/2147483648 -1236565514427/2147483648 502840723821/536870912 -3154617192039/2147483648 -705785451321/1073741824 5008504698477/2147483648 -6688618875927/2147483648 2068505794143/2147483648 -4075768917129/1073741824 -3274818071571/2147483648 -1922527771461/1073741824 -5241665230707/2147483648 -4857464438877/2147483648 -3206075983845/1073741824 3800021593215/1073741824 427685646219/2147483648 -4303598102577/2147483648 -3431755876179/1073741824 9075946512645/2147483648 1473738134967/2147483648 -95689385859/2147483648 -1090082048151/536870912 200279185917/134217728 992471157153/1073741824 3068462487573/2147483648 -96160409007/268435456 732101091195/1073741824 988801274805/536870912 -386938165521/2147483648 458995292565/2147483648 -10341340000107/2147483648 -2385786682437/536870912 -348603657237/134217728 -5315819852085/2147483648 5822834350317/2147483648 -2044961913771/2147483648
-965517579171/1073741824 1050741669/33554432 1001792532609/2147483648 1110519019719/2147483648 -227651240661/536870912 74709208953/134217728 382257100323/1073741824 562611428979/1073741824 154671476481/1073741824 460337863353/1073741824 1169854425993/1073741824 -1786686267795/1073741824 826464862959/2147483648 -3302742693315/2147483648 -9348716907/8388608 -556245138921/536870912 769797657231/2147483648 -3174973982595/2147483648 1274271703443/2147483648 452295039651/2147483648 3112914439299/2147483648 -5706723911793/2147483648 -132603690777/1073741824 -1219596491043/1073741824 1530431284587/536870912 1534016773275/536870912 -1114931069553/1073741824 -2561045663625/2147483648 -1407978917973/2147483648 906448555257/1073741824 901650924585/2147483648 -508356345633/2147483648 104431511865/2147483648 -1934743977693/1073741824 2962320642969/2147483648 1738933817259/2147483648 -1905751832643/2147483648 1198934948649/2147483648 1109688988893/2147483648 -1691589520923/1073741824 501733709697/536870912 -4778859344505/2147483648 1038663850017/1073741824 2802506364507/2147483648 -1339098125079/1073741824 -3272024755167/2147483648 2903714097903/2147483648 -101168811849/1073741824 1252246792161/536870912 -2177263289325/536870912 -868267852533/1073741824 -3178730571909/1073741824 1863669578379/1073741824 3501858983799/2147483648 1540304585295/1073741824 38266455003/2147483648 -49593872085/268435456 -2423867295237/2147483648 474236039523/536870912 -1871310838281/1073741824 -1532115385989/1073741824 -531360171285/2147483648 -1871378019159/1073741824 378749547555/268435456 -485857643469/536870912 3276848714697/1073741824 67995399231/1073741824 1382851194519/2147483648 -552224649333/536870912 -183576165627/1073741824 -3106908695565/2147483648 3850963021515/2147483648 -3496316356965/2147483648 8280743001/8388608 -84758112561/67108864 1173780228801/2147483648 67901066991/1073741824 1338689892615/2147483648 -923751924615/2147483648 913085442459/1073741824 1655956985685/2147483648 -2330062877121/2147483648 -987124031967/1073741824 599687604939/268435456 -4242615004119/2147483648 -390183417297/1073741824 474483596955/268435456 2399308115943/1073741824 -1615604596977/1073741824 289466072625/536870912 5800335095205/2147483648 3365647385133/2147483648 -1303484468751/1073741824 2708590036395/2147483648 -100506541509/2147483648 12343733571459/2147483648 1764063317505/536870912 3272908395057/2147483648 708743860377/268435456 11694151105995/2147483648 -919519069863/536870912 -690912950895/2147483648 3538772004159/2147483648 -1109931719217/536870912 -293440793169/536870912 -6227453899437/2147483648 1127072865627/1073741824 948557003511/2147483648 -2792369358825/2147483648 477843317811/268435456 1417440679419/536870912 -112075122705/67108864 1072125190713/1073741824 1495095181749/2147483648 1961609320479/536870912 367638157125/536870912 229907639853/1073741824 8560445384379/2147483648 -623458760391/1073741824 2429744549391/1073741824 2373890291655/2147483648 -3143372693517/2147483648 -2531281658451/1073741824 510029803443/1073741824 1283289369423/1073741824 -2770103793555/2147483648 2808766421793/2147483648 2714091733683/1073741824 -338851298169/268435456 2067122914443/2147483648 -1608351682587/2147483648 -838877454801/536870912 -1505415989325/2147483648 4416155517873/1073741824 755861911161/2147483648 3597098678037/1073741824 697547717055/268435456 654989146125/2147483648 1828460444043/536870912
-711964360941/536870912 330683659641/536870912 -3526827919017/2147483648 -241064024649/1073741824 -2063848994793/2147483648 82881973869/1073741824 174388467189/268435456 1659616894311/2147483648 1173864648939/1073741824 1209895557207/2147483648 -630904300311/2147483648 -3820297015275/2147483648 -83147939121/1073741824 -7419030938301/2147483648 2990245233939/2147483648 142376101467/536870912 571677325305/536870912 -1962949080735/2147483648 191873745441/268435456 507774569991/536870912 304064335053/2147483648 -3689452334007/2147483648 955143180717/1073741824 -1113215495031/2147483648 5342462183133/2147483648 7976824380447/2147483648 -2358488558817/2147483648 -1376435449929/536870912 -781175104797/268435456 1716868368693/2147483648 4176915084423/2147483648 -280835644797/536870912 135663587919/268435456 -672801114069/536870912 1464566461017/1073741824 -930818764425/2147483648 -261595471797/2147483648 35804731287/1073741824 12361391052909/2147483648 414908848587/2147483648 -154454195331/536870912 -305792575479/268435456 804852926751/536870912 1302620857767/536870912 1424161075917/1073741824 577814474379/536870912 1652880472089/536870912 -1877535674349/1073741824 7046264107419/2147483648 -9851855570823/2147483648 -465148970829/536870912 -2129093428521/2147483648 1337000388843/1073741824 8309676247455/2147483648 169994249331/134217728 731338860561/268435456 1418583082695/2147483648 1058600630943/2147483648 -2414811142341/2147483648 -172782039483/536870912 -3448559485659/2147483648 1828841180895/1073741824 -10205695151025/2147483648 3344813851695/2147483648 -2515609533693/1073741824 -371386887345/2147483648 -601890586695/2147483648 -373757967027/536870912 1594698800433/1073741824 457083700155/268435456 -1827321073347/1073741824 1021032044427/1073741824 -6032953150035/2147483648 1793662241259/2147483648 -1521742774797/1073741824 -2043960738939/2147483648 6735141561597/2147483648 -576604035999/536870912 -675474212445/1073741824 3035192595915/2147483648 772462263/2147483648 -1509661619637/1073741824 2409062193831/2147483648 1651228249659/2147483648 -6251790080379/2147483648 2621548428333/2147483648 3414032216091/2147483648 1365226470273/1073741824 -6296147167713/2147483648 -452178502869/1073741824 3421316954643/2147483648 13556916081/2147483648 -2906709451149/2147483648 5788298906475/2147483648 -201241237485/67108864 1764063317505/536870912 8388026892651/1073741824 709654782339/268435456 639052040601/536870912 3961388155545/2147483648 -3694747624773/2147483648 3418209422361/2147483648 2873606728923/2147483648 2569864898211/1073741824 4692669784719/2147483648 -1049208383937/536870912 -2032457680131/2147483648 7583824383975/2147483648 -12645158756613/2147483648 4617357097875/2147483648 4085765425551/2147483648 659906536569/536870912 -1495635334635/2147483648 9135310696905/2147483648 2165239274805/2147483648 8818656842211/2147483648 6148854525771/2147483648 307836254445/1073741824 -755048180733/2147483648 -1303310295159/2147483648 786715051737/268435456 787941950391/1073741824 393691523019/1073741824 682547956659/536870912 3081992268285/1073741824 -1713501670929/1073741824 236986102869/67108864 -629762146497/536870912 -585124900935/536870912 57245067819/134217728 -7476282746217/2147483648 1883799458751/1073741824 -3219559932213/1073741824 12741872063013/2147483648 -644981624229/1073741824 1141322052411/1073741824 3400685339823/1073741824 -4097050847169/2147483648 7637186328951/2147483648
-18250537173/268435456 201065830383/1073741824 -509514013593/536870912 -312910620003/2147483648 -4774121895/536870912 -299905402533/1073741824 -190298279919/2147483648 140261459271/536870912 -139866080313/1073741824 8087597241/2147483648 -197237656959/268435456 -120997918581/536870912 68651649051/536870912 -1338666144663/1073741824 -204431494563/2147483648 449703059067/2147483648 -10490035659/536870912 -269775386529/1073741824 -129073746627/536870912 -41942696361/2147483648 -141100275963/1073741824 -1842935214297/2147483648 -181971261387/1073741824 -683436049287/1073741824 1253670784269/1073741824 3315801830991/2147483648 -65005208079/2147483648 -433305113151/1073741824 -1805236165785/2147483648 173591340813/268435456 -1112248873551/1073741824 352165701195/1073741824 -904614020205/2147483648 -212724762291/2147483648 -25900336569/2147483648 -63164030325/268435456 134552603721/1073741824 -847357235205/1073741824 1615120925973/1073741824 53274687543/536870912 -779061968169/1073741824 -54928399707/268435456 -2069531639847/2147483648 1888705677999/2147483648 3514820089509/2147483648 1810537133799/2147483648 596520008349/1073741824 -2925062882745/2147483648 783312485049/536870912 -2353168743681/1073741824 -131347979973/536870912 -360368489697/1073741824 1563374238957/1073741824 3688352854857/2147483648 720049801311/1073741824 2099048782323/2147483648 1224871589541/2147483648 -1121298679695/2147483648 -2260827582267/2147483648 1201370717811/1073741824 586751305125/2147483648 1131742308057/2147483648 -4675344163971/2147483648 -117100420305/536870912 -302221358613/2147483648 -1112637132213/2147483648 -39748140411/1073741824 26769967833/16777216 132155191377/1073741824 -142292387913/268435456 -24623524011/536870912 177735322779/536870912 -3981750330309/2147483648 -3065573323215/2147483648 1238264550489/2147483648 -4758705321/16777216 10800735537/33554432 -576439120317/1073741824 -1426308459327/2147483648 361157790939/536870912 -704736330741/1073741824 -177106709253/268435456 54299144919/1073741824 228070228881/536870912 -263668651773/2147483648 1105956622623/2147483648 83062351179/134217728 1511621169009/2147483648 -243624428133/268435456 -1214685468063/1073741824 2766942981093/2147483648 -948071844825/2147483648 -149138825721/2147483648 -129217244691/2147483648 126806772531/1073741824 3272908395057/2147483648 709654782339/268435456 5252929876785/2147483648 41721361341/16777216 2922506562981/2147483648 -4080650407551/2147483648 951348288609/1073741824 1538876512977/2147483648 -208991832297/1073741824 1644795624699/2147483648 -83274675543/1073741824 -1097275073919/1073741824 2343283123209/2147483648 -1074684063627/2147483648 -1315030705533/2147483648 -123284205039/1073741824 1432453347345/2147483648 -1923904751961/2147483648 96085451463/536870912 -2648330957901/2147483648 1199523890853/1073741824 1513600460925/2147483648 30305427069/33554432 1347973243413/2147483648 -826599792423/2147483648 -158655719823/134217728 160236880809/536870912 1522512944055/1073741824 -1107217877853/2147483648 -15078387519/2147483648 -179414165577/1073741824 1042594313199/536870912 -966261689193/2147483648 -790086200541/2147483648 2155728255321/2147483648 -1642918203255/2147483648 -2122838644647/2147483648 -217883877873/536870912 209553195867/268435456 -6625727378469/2147483648 -1824058356837/2147483648 329647809963/1073741824 -457158856311/2147483648 446306529885/2147483648
1056034243563/2147483648 -1569260748711/2147483648 -33039746697/33554432 211640556327/268435456 -233886438393/2147483648 -220474431789/1073741824 138579288255/268435456 2373536133945/2147483648 325108409997/2147483648 1352687170395/2147483648 -1190573724963/2147483648 -17063671017/33554432 671806244463/1073741824 -252062098281/1073741824 -731789171589/1073741824 568210248735/2147483648 163796511009/67108864 -1884178990275/2147483648 -282163740135/1073741824 -470505688365/1073741824 -1236770885361/2147483648 -5260922016753/2147483648 -2906714289765/1073741824 -4900242281265/2147483648 1742779461339/1073741824 7753542508821/2147483648 683556499167/536870912 1931825637837/1073741824 480341222757/1073741824 7949804238717/2147483648 -9361013724705/2147483648 -1301222844159/2147483648 -289120936635/2147483648 2782085296569/2147483648 -62334365793/536870912 319091762349/2147483648 50092351533/67108864 -1760251515567/1073741824 -725338558101/2147483648 1718818669953/2147483648 -1370004936309/1073741824 1724832385311/1073741824 -241148765823/67108864 8272689658503/2147483648 2552946885489/2147483648 2124305551839/1073741824 -2555908654491/1073741824 -4471177842003/2147483648 6790376557533/2147483648 -4962695637417/2147483648 50071511373/1073741824 -2945282253387/1073741824 5950121038881/2147483648 269125875831/268435456 442860704193/268435456 -2221722234027/2147483648 -276616832841/536870912 -4791515672325/2147483648 76238388321/536870912 3092169378747/2147483648 -3936301497339/2147483648 -128956476369/1073741824 -129499520757/67108864 -1947574768785/2147483648 330210085983/268435456 2500007751765/2147483648 255595990203/268435456 4590158917713/2147483648 2383842832953/2147483648 -919897175427/536870912 -861982280205/536870912 2688089036157/2147483648 313270397049/268435456 -770811582081/536870912 10717504494189/2147483648 2291942173353/2147483648 -4546932636441/2147483648 -11961664539/16777216 -318172075443/2147483648 1455410344401/536870912 -848435284797/1073741824 -329996534133/536870912 -998117915097/536870912 1600367996223/536870912 248131751553/536870912 -150725278587/268435456 1467229988499/536870912 443003023227/536870912 -1574013264915/2147483648 -1299511079355/1073741824 5881388260095/1073741824 1952637638175/2147483648 -1370243346363/2147483648 -2288176314663/2147483648 11826472880019/2147483648 708743860377/268435456 639052040601/536870912 41721361341/16777216 19356808912593/2147483648 2067127448901/536870912 -10533901355523/2147483648 -79764108987/268435456 4359112545825/2147483648 -8964052158735/2147483648 56110530561/268435456 21346646241/1073741824 -4354949969991/2147483648 1729122851913/2147483648 188437504443/536870912 -1507099322961/536870912 198802764069/134217728 -7167072838989/2147483648 -1167166177173/536870912 -31036108551/536870912 -3718782911061/2147483648 -1177890483735/1073741824 -5643717338007/2147483648 10297646538879/2147483648 1845761294667/2147483648 -4330961078481/2147483648 -8214435144633/2147483648 9629952629049/2147483648 3473134068255/2147483648 -2602544045079/2147483648 -2496142969311/2147483648 3189784785417/2147483648 1028408402829/268435456 344863648431/536870912 -3175071779907/2147483648 1564701115125/2147483648 100348735515/1073741824 -1145481178779/1073741824 -105720971085/268435456 -5858500916307/2147483648 -7546330963797/1073741824 -7291205144637/2147483648 -4814395728597/2147483648 2718090253983/1073741824 1759100526663/2147483648
356859498351/2147483648 -50493553557/134217728 173631559677/536870912 5807277885/8388608 -245329489557/1073741824 502467795171/1073741824 143919406209/536870912 -676284428535/2147483648 -1059650559501/2147483648 1161232766727/2147483648 2475033171363/2147483648 -3247230527811/2147483648 124848029229/2147483648 -93666789693/67108864 -4044001664967/2147483648 -2488528180335/2147483648 2962350138819/2147483648 -1457684177955/1073741824 479492349537/2147483648 137552246793/1073741824 1863420558597/2147483648 -5949168486573/2147483648 -1650060680379/2147483648 -125602504983/67108864 350554210317/134217728 3288904932597/1073741824 -2101472203401/2147483648 -167449882995/536870912 202821885819/536870912 3304542588231/2147483648 -130342862853/268435456 -419864634507/2147483648 -283082395335/1073741824 -3847173449859/2147483648 1122811998363/1073741824 1161532781499/2147483648 -307123213971/536870912 653810542497/2147483648 -2062321460325/2147483648 -2293461912219/2147483648 2462390094375/2147483648 -3918595490823/2147483648 712009426137/536870912 1318358806257/1073741824 -1769240845233/2147483648 -2546818687623/1073741824 172580034159/134217728 -434923423485/536870912 5265533462175/2147483648 -4320862805055/1073741824 -610778112921/536870912 -1018506345369/268435456 1175993565555/536870912 370400359137/1073741824 2381291455371/2147483648 -661926512343/536870912 -1380869643501/1073741824 -75770827557/33554432 1047232564413/1073741824 -311059140549/268435456 -1117110655293/2147483648 -1110964480389/1073741824 -1691774080431/2147483648 466344182277/536870912 29609542755/536870912 6659020762197/2147483648 963021327003/2147483648 2260601276487/1073741824 -3555974875029/2147483648 -548384307915/536870912 -3185094128823/2147483648 3224577752403/2147483648 -599570829603/536870912 1538879327895/2147483648 607980045231/1073741824 6737473515/16777216 -996712863999/1073741824 1652808763005/2147483648 -582167669445/2147483648 1886281979043/2147483648 741876731799/2147483648 -745663755687/1073741824 -4430954521539/2147483648 2898063357921/1073741824 -3254570276079/2147483648 -224045212617/268435456 3048314603355/1073741824 3967818903213/2147483648 -2457976083639/2147483648 683279720445/2147483648 533293325973/134217728 2060405133579/1073741824 -3284887135749/2147483648 122578448517/1073741824 2023337588823/1073741824 11694151105995/2147483648 3961388155545/2147483648 2922506562981/2147483648 2067127448901/536870912 14637938426259/2147483648 -4920109754103/2147483648 -3049702325217/2147483648 1942043409825/1073741824 -1737286705641/536870912 -2290113810033/2147483648 -6116385863985/2147483648 958607371587/2147483648 32163545229/134217728 160263330423/2147483648 966994306353/2147483648 2595747890127/1073741824 -4552750315251/2147483648 868480809357/2147483648 -1856152458591/2147483648 2348304441045/1073741824 227554349187/1073741824 -513389083665/536870912 1469897803977/268435456 -2007000898191/2147483648 5712110707761/2147483648 -2286901446489/2147483648 -2244468651279/2147483648 -3734799416577/2147483648 249525309087/2147483648 216434573703/2147483648 -2155157619099/2147483648 570870715581/536870912 2634943125021/1073741824 -2836161800043/2147483648 1203663948843/2147483648 560584782501/2147483648 -1785412519149/1073741824 -595228056465/2147483648 1521049015635/536870912 -17931917223/33554432 937491763299/268435456 1507061578719/1073741824 3597834544557/2147483648 6196027867749/2147483648
-752331263985/1073741824 671752867095/1073741824 507116988831/536870912 -51928416297/1073741824 291913780635/2147483648 79991121891/268435456 -287428806975/2147483648 -183260462175/268435456 331276691175/2147483648 -5400876135/8388608 485903687355/1073741824 132381988137/2147483648 243104431887/2147483648 2777492665515/2147483648 125694566277/536870912 -28231187433/67108864 -4524397165395/2147483648 38581791861/1073741824 914267138439/2147483648 -47153396433/1073741824 296045801145/536870912 2769101225877/2147483648 1937247596163/2147483648 821820495675/1073741824 -321579296697/536870912 -549103613517/268435456 192777176817/2147483648 -521195789763/1073741824 -164192352003/2147483648 -4642437960075/2147483648 5352126241053/2147483648 -119528460039/1073741824 543639352563/1073741824 -989776076361/1073741824 546981106635/1073741824 1104228163143/2147483648 -331862803629/536870912 1156666000671/1073741824 -2675256116697/2147483648 -1121872697175/1073741824 1918859762937/2147483648 -36616824585/33554432 2275146164445/1073741824 -2199643181517/1073741824 -1054356239469/536870912 -1504485293925/1073741824 684824151375/1073741824 3398172659337/2147483648 -2656733474085/1073741824 305383894119/134217728 1773318426567/2147483648 521691007611/536870912 -4191164208501/2147483648 -132771722361/134217728 -1884181205829/2147483648 -11192094549/67108864 -73486205799/2147483648 1295883283389/1073741824 861046526223/1073741824 -1408714364073/1073741824 533186860383/2147483648 463749604497/1073741824 723202443849/268435456 624576986613/536870912 -1116579242505/2147483648 681978769809/1073741824 -469506731721/1073741824 -504039641931/268435456 -612563390541/1073741824 1451764565847/2147483648 794289422445/1073741824 -82450312593/1073741824 577399140927/1073741824 470375430009/536870912 -2002704743265/536870912 -597377591697/1073741824 2524418040123/2147483648 928113102273/1073741824 1087416024477/2147483648 -3630781600077/2147483648 2205252060033/2147483648 19073152965/33554432 1535704570773/2147483648 -837765169209/536870912 -914689863747/2147483648 103685316231/536870912 -1356838855041/536870912 278857630941/2147483648 652205431119/1073741824 2621466849867/2147483648 -1346202363471/536870912 -323144266131/1073741824 880629361347/2147483648 2251446572655/2147483648 -2855635307733/1073741824 -919519069863/536870912 -3694747624773/2147483648 -4080650407551/2147483648 -10533901355523/2147483648 -4920109754103/2147483648 8231433430437/2147483648 -958498721127/2147483648 -1644231846693/2147483648 2126704228959/1073741824 -302839169889/1073741824 -26708435409/67108864 580406128659/268435456 -2274960194589/2147483648 280498485117/536870912 3795683607783/2147483648 -559519408137/2147483648 1391128149951/1073741824 3711042051333/2147483648 -488706683157/1073741824 2411715062175/1073741824 619939113273/1073741824 3482990602965/2147483648 -1415123705793/536870912 -1132049342085/2147483648 1956929154831/1073741824 5610957400995/2147483648 -3414440124021/1073741824 -2093479414161/1073741824 3064662667941/2147483648 344476238943/1073741824 -1143465874611/2147483648 -6247937023935/2147483648 1423288779363/1073741824 2886432588111/2147483648 -346812606417/1073741824 6685224255/33554432 437882856237/2147483648 804422223897/1073741824 22043465835/16777216 2388280840641/536870912 5928104874363/2147483648 3866228826975/2147483648 -2816721328881/2147483648 -420080295207/2147483648
-564566875815/2147483648 39162904131/2147483648 -1026936870675/1073741824 -124667351217/134217728 414628705737/2147483648 -722051811243/2147483648 -788502641601/2147483648 1041765455085/1073741824 -2993059248699/2147483648 -73569886221/2147483648 -965884674981/2147483648 928552961925/2147483648 507687081021/2147483648 -834966064671/536870912 477940743039/2147483648 392345085765/268435456 -765686194533/1073741824 32242962051/67108864 -16959205623/1073741824 157400774181/536870912 225914458989/2147483648 552780004467/2147483648 165996802935/268435456 2766439598751/2147483648 7251445107/2147483648 -865435377327/2147483648 -412811347839/2147483648 -1716755328399/1073741824 -933289886535/2147483648 -506120819073/2147483648 -72308396235/1073741824 2725932371349/2147483648 -2474763977451/2147483648 1185702762537/2147483648 -4184576418201/2147483648 -761268125601/1073741824 -7450676829/16777216 -161987633445/1073741824 2065871405199/1073741824 -13283395281/1073741824 242945216961/1073741824 20154598197/67108864 -1941685580073/1073741824 -1377775212183/1073741824 1021732130673/1073741824 1688739086259/1073741824 -33986931399/1073741824 300524608965/2147483648 288921967689/1073741824 -798972539439/1073741824 -136679106909/1073741824 4812550960503/2147483648 -313270450341/1073741824 1163721621309/1073741824 -148835611371/268435456 4941993363417/2147483648 3735010375509/2147483648 -99089055213/2147483648 -223844890743/134217728 -244540631037/2147483648 -100401362865/2147483648 -1164318107433/2147483648 -6950547735645/2147483648 -3513000201279/2147483648 -1098822165825/1073741824 -1886343709473/2147483648 -2573099986593/2147483648 2920471991307/2147483648 -2815007542665/2147483648 171433619703/536870912 2194288417689/2147483648 -1003044628161/536870912 -3780551596899/1073741824 -3116229715335/2147483648 -3564312000795/2147483648 421294456887/536870912 1342700753325/2147483648 288192556245/2147483648 -4074801510171/2147483648 -619036109991/2147483648 -424851937977/2147483648 -1359828320283/2147483648 2609946085461/1073741824 -1114101895845/1073741824 102150226893/134217728 294749455803/2147483648 -1417710891045/2147483648 -3822409107/16777216 -373311761619/536870912 -1898055862305/2147483648 -2327760391965/1073741824 -2779087704801/2147483648 2213332663125/2147483648 170226038235/1073741824 -3533707317717/2147483648 -690912950895/2147483648 3418209422361/2147483648 951348288609/1073741824 -79764108987/268435456 -3049702325217/2147483648 -958498721127/2147483648 8077943359065/2147483648 -1696652923599/2147483648 809315089845/1073741824 560222031105/2147483648 717932906907/536870912 -253592192907/536870912 -1309695293331/2147483648 -719227894029/2147483648 66433153617/134217728 -3912658540107/2147483648 4901984254959/2147483648 49184867913/1073741824 1268509674045/2147483648 643236322659/1073741824 548997219639/1073741824 1054400811165/2147483648 -1184536267821/2147483648 1383410130201/1073741824 -201247753791/1073741824 -1848583971453/2147483648 -832617080313/536870912 298083985845/268435456 -5113639699143/2147483648 200330450145/536870912 549674577423/1073741824 680887126215/2147483648 -753246587649/536870912 50011519875/134217728 1422468391659/2147483648 -1461392015187/2147483648 -1877078719353/1073741824 -902643577497/2147483648 384143566743/536870912 -2054124739035/2147483648 -1068119492529/536870912 2898098724489/2147483648 -3092062083393/2147483648 -16503429375/536870912
-608603283927/536870912 2508875070117/2147483648 -504531850839/2147483648 152544849675/2147483648 -77065511961/268435456 46928856405/268435456 432380054751/1073741824 -527544957609/2147483648 430091101707/2147483648 -15469154595/67108864 1184539451241/1073741824 -305520219063/2147483648 265806101895/2147483648 -332292273411/536870912 3135313851/67108864 -977215566363/2147483648 -765551632767/2147483648 -2292683518407/2147483648 709408083273/1073741824 -983641966545/1073741824 -1148346071373/2147483648 -971869689711/1073741824 87480578955/536870912 -955551264285/2147483648 1350548719947/2147483648 544578550299/268435456 -355298547837/1073741824 -2231220897369/2147483648 -76920922515/536870912 1611947745777/1073741824 -965159241579/2147483648 -1218482719929/1073741824 1319131762683/1073741824 -558652990389/1073741824 2843446560789/2147483648 905170848303/2147483648 150857758173/2147483648 -448366827573/2147483648 -163708073031/1073741824 -325005376083/2147483648 -179850291063/2147483648 -931014632067/1073741824 1311080690889/1073741824 747245066775/536870912 41924851605/536870912 -405441141651/1073741824 -181636781025/2147483648 -208629547809/268435456 1663211048487/2147483648 -10738534443/8388608 -1666711495077/2147483648 -309495886125/134217728 685458692619/1073741824 401634559257/1073741824 34572892245/536870912 -1077136286415/2147483648 -3256890899019/2147483648 -26824633245/33554432 1638123338487/2147483648 -30052954845/1073741824 -1940716837629/1073741824 1896549992853/2147483648 94130517567/2147483648 1612341974211/1073741824 23649656601/268435456 347457403515/536870912 245675367819/2147483648 -58991051787/2147483648 1895774742429/2147483648 24636414009/134217728 -3254176193037/2147483648 441789518451/268435456 59219588781/134217728 862672116933/1073741824 -1025518129977/1073741824 3781062285/268435456 1527032563065/1073741824 -314553715443/1073741824 172353682179/536870912 2186565170613/2147483648 195272784699/536870912 967363076631/2147483648 -828970027575/1073741824 1776084957189/2147483648 -1182732293289/1073741824 -197716517661/2147483648 713262422367/536870912 1295490774423/1073741824 -522712567551/536870912 -910866227139/1073741824 340604819829/268435456 36827655015/268435456 -200764293507/268435456 2618207423151/2147483648 624944246601/536870912 3538772004159/2147483648 2873606728923/2147483648 1538876512977/2147483648 4359112545825/2147483648 1942043409825/1073741824 -1644231846693/2147483648 -1696652923599/2147483648 675714364071/268435456 -976801556265/2147483648 60312775731/67108864 -1326195361323/2147483648 362251431153/2147483648 1056898172775/2147483648 -2964639444993/2147483648 11246752785/1073741824 1806546067701/1073741824 -1905286140927/2147483648 -316945959573/536870912 1504653409443/2147483648 1791840953919/1073741824 2829544216011/2147483648 233936778129/268435456 2412982961391/2147483648 -208404091839/536870912 -1827490191465/2147483648 1938062766969/2147483648 349352856537/536870912 -1057163608089/2147483648 303516478623/536870912 844513768941/1073741824 62529330507/134217728 279091079553/268435456 1780256263743/2147483648 -1202288584911/2147483648 1431382884639/2147483648 354403940913/1073741824 760999097433/2147483648 -3702767035545/2147483648 991044951333/1073741824 -3242628210753/2147483648 1822181459193/2147483648 1714547321829/1073741824 427279661475/2147483648 2526071823519/2147483648
-409549748889/536870912 2902992705099/2147483648 -963042818793/1073741824 -1082531700909/2147483648 -820823993889/2147483648 -307767956637/2147483648 166911204015/1073741824 -366058009797/536870912 1901112060813/2147483648 -262381366677/1073741824 -171799242801/536870912 -19677976671/1073741824 -649599148167/1073741824 -1712562242703/2147483648 1350594164421/536870912 -201117540585/1073741824 -1840122140793/2147483648 655824018597/2147483648 732974875965/1073741824 -475472907855/2147483648 -852474898065/2147483648 2904218693283/2147483648 1877900927703/1073741824 1820536610925/2147483648 -1712459416557/2147483648 -254191102545/2147483648 -776095590459/1073741824 -3961370654463/2147483648 -2954449410285/2147483648 -2628714268971/2147483648 2846711201565/1073741824 -1990716532179/2147483648 1726707408225/1073741824 -488808670287/2147483648 2071154967513/2147483648 -363504670989/536870912 201918971841/536870912 906260137671/2147483648 3265461733689/1073741824 1041924543747/1073741824 -1091937017811/1073741824 -1743682919697/2147483648 1530512707305/536870912 -90356059167/268435456 2292181700997/2147483648 1168192407279/2147483648 6407012270781/2147483648 -1112462134965/1073741824 -2220810313857/2147483648 331172657715/536870912 243075664785/1073741824 4029753504045/2147483648 -2805026230257/2147483648 2202652312725/2147483648 -874013425179/2147483648 4665001808919/2147483648 923177147091/2147483648 451762610685/268435456 -857354912133/1073741824 358878470115/1073741824 77967385797/134217728 2136657544659/2147483648 -3699034152141/2147483648 2486504325507/2147483648 -736216146477/536870912 -1145411477499/536870912 -1136897181939/2147483648 -2356532296335/1073741824 713927127705/536870912 972208201401/536870912 43906278663/268435456 372155306121/1073741824 -370473470871/2147483648 2045032615161/2147483648 -3786126313953/2147483648 -3268080854949/2147483648 1587072661341/536870912 -2419541049819/2147483648 1889824661925/2147483648 -1017527525901/2147483648 -9025408923/33554432 472224744729/1073741824 2577145299567/2147483648 -68927834685/33554432 -700194367743/536870912 2673838950147/2147483648 -2119000429719/2147483648 -488727431625/1073741824 -342347146761/536870912 -585284529201/2147483648 -2229167378637/1073741824 -2812501429665/2147483648 -684070645851/2147483648 3171641331393/2147483648 -8042738109447/2147483648 -1109931719217/536870912 2569864898211/1073741824 -208991832297/1073741824 -8964052158735/2147483648 -1737286705641/536870912 2126704228959/1073741824 809315089845/1073741824 -976801556265/2147483648 5618203301301/1073741824 4308343128681/2147483648 38136725427/268435456 -148205672727/268435456 591406480371/268435456 -898930073493/268435456 2583580036233/2147483648 -260793625119/2147483648 1363982586891/536870912 -377800831209/2147483648 2540661488043/1073741824 -335530944975/268435456 3444135787485/1073741824 427992099231/134217728 -2042610039765/536870912 -596624466165/536870912 -2506563016563/2147483648 3965719861773/1073741824 -21762193143/268435456 1574018484435/2147483648 4864338999429/2147483648 3474915130731/2147483648 -2692241852199/2147483648 269074321857/2147483648 -1618548409251/1073741824 620529194439/2147483648 -647865892557/2147483648 -235752771651/134217728 28768061733/8388608 -3675046910349/2147483648 6330401929725/2147483648 344929046763/134217728 2354189391159/2147483648 1083273398709/536870912 -5016556748613/2147483648 -14166813057/1073741824
-135268665411/268435456 2817354871449/2147483648 -1360267930533/2147483648 -515077159773/2147483648 -849896859507/2147483648 -418544999271/2147483648 580835128359/2147483648 -714425354535/2147483648 3890139173439/2147483648 -1346063158695/2147483648 -710692467675/1073741824 -297591297585/1073741824 -602055684903/2147483648 -58787951031/1073741824 4040380424025/2147483648 -846995975499/2147483648 466265978001/2147483648 -670551585741/2147483648 860957196123/1073741824 -954845185281/1073741824 -478034179569/536870912 -252688434735/2147483648 2106682029699/2147483648 67512130719/134217728 -208282716489/1073741824 2015799127575/2147483648 -278815568793/1073741824 -1849692878499/2147483648 -2442695521863/2147483648 63948537789/1073741824 9702592347/536870912 -2401987488987/2147483648 3544975339821/2147483648 -1449874924083/2147483648 2933954876241/2147483648 41666970321/536870912 771653838663/2147483648 -117117876585/1073741824 4449411001101/2147483648 777246204789/2147483648 -3124102568547/2147483648 -16733228013/134217728 624854109669/536870912 825182957793/536870912 1039178509911/1073741824 617165079117/536870912 361726079229/536870912 -2601631624557/2147483648 -24049481925/2147483648 -238976811759/1073741824 -673966188765/2147483648 -106196487189/1073741824 -430652936163/1073741824 1984912218939/2147483648 79116288207/2147483648 826941752703/1073741824 -80485573077/134217728 1094612904903/2147483648 -1321988389587/2147483648 167671927437/134217728 -727409208021/2147483648 1492784789253/2147483648 -3495560128545/2147483648 2089730256261/2147483648 -536932095141/2147483648 -1500876791937/1073741824 -59675360157/536870912 -3596827253595/2147483648 19434736653/8388608 2501824166493/2147483648 -2185741367595/2147483648 2810230983069/2147483648 1233384055659/2147483648 1170811434969/2147483648 -390186427899/2147483648 -2404668368829/2147483648 4969280245443/2147483648 -2944996302909/2147483648 897017040645/1073741824 517969219749/536870912 -1663306768455/2147483648 419155564467/1073741824 15903859167/1073741824 -88344130971/268435456 -3198244914519/2147483648 318205004697/268435456 -191688135621/536870912 1796849451459/2147483648 -1210153742163/2147483648 -351062076423/268435456 -56360739513/1073741824 -407881661757/536870912 -423785256093/2147483648 978121644381/536870912 -1236565514427/2147483648 -293440793169/536870912 4692669784719/2147483648 1644795624699/2147483648 56110530561/268435456 -2290113810033/2147483648 -302839169889/1073741824 560222031105/2147483648 60312775731/67108864 4308343128681/2147483648 6206250424125/2147483648 720481504803/2147483648 -668727459975/1073741824 1900712453751/1073741824 -5677455937593/2147483648 -107548358169/536870912 755547733503/1073741824 379100067549/536870912 -1551306371115/2147483648 4757100861243/2147483648 -1740342117093/2147483648 3842461038603/2147483648 4103062217127/2147483648 -1118085449139/536870912 -1399847832123/2147483648 -3906930649425/2147483648 1160626031355/536870912 2466475535079/2147483648 2510998047357/2147483648 1786805678397/1073741824 755388945903/536870912 -577294624125/2147483648 1572529191849/1073741824 -2098110410373/2147483648 -83479478679/1073741824 1269505596069/2147483648 -987253658781/1073741824 1279442805717/536870912 -4302484662033/2147483648 3732048524751/2147483648 -1592634458529/2147483648 -901678093881/2147483648 753272836875/2147483648 -1700259700317/1073741824 -517201840743/1073741824
731237928075/1073741824 1682173420905/2147483648 -1687474397001/2147483648 -500155766763/536870912 268953113775/536870912 -691708398723/1073741824 -172251031809/268435456 -264958106331/1073741824 -1470248584041/2147483648 -1777040380779/2147483648 -780675932163/2147483648 4629918806145/2147483648 -540676775475/1073741824 5264360763/33554432 186403161861/2147483648 2224826316003/2147483648 -804753135873/1073741824 2010851031867/2147483648 -1307030709339/2147483648 -1651622285163/2147483648 -843067862757/536870912 1489527052797/1073741824 2086682229477/2147483648 2933317491045/2147483648 -4752247101633/2147483648 -1721077893177/1073741824 17237609277/1073741824 298375606725/2147483648 2099528047089/2147483648 584853457437/2147483648 -2023578870411/1073741824 5433945789/8388608 -298874401689/1073741824 3632532333375/2147483648 -3723139707429/2147483648 -1763630232285/2147483648 1368929650323/2147483648 -2017757012469/2147483648 -266638424559/2147483648 2549654079573/2147483648 -2131401608223/2147483648 3215889476073/2147483648 -3325028373663/2147483648 -3221105538369/2147483648 5956979663757/2147483648 2548179846939/2147483648 -1999702221093/1073741824 -99696828651/1073741824 -544917576555/536870912 2914320323583/2147483648 -998925382269/1073741824 2010684757833/1073741824 -230106053727/1073741824 -2289140370723/2147483648 -2704546002267/2147483648 1002591340545/2147483648 -436618951521/2147483648 14250528597/268435456 -1569313650297/1073741824 2423692251219/1073741824 593754786735/536870912 -1141515128973/2147483648 -492956215341/1073741824 -72873661107/33554432 1492472757615/2147483648 -904564884093/268435456 -228884458221/1073741824 3257225880357/2147483648 1210768492569/2147483648 -137750985003/2147483648 1268310862713/1073741824 -1523457598377/1073741824 -1928811489153/2147483648 -379883560593/268435456 1483674939873/2147483648 -64279914759/1073741824 -128795150379/2147483648 -897807258639/1073741824 -721194803727/1073741824 -8406356895/536870912 -597704115135/536870912 178675667949/268435456 1559469984195/2147483648 -3565090458891/2147483648 2684909384295/1073741824 -211069554915/2147483648 178679164863/1073741824 -2956301225589/2147483648 1325192001789/1073741824 -1036587415269/536870912 -2749640036547/1073741824 -478658815437/268435456 1515794249247/1073741824 -3291593746071/2147483648 502840723821/536870912 -6227453899437/2147483648 -1049208383937/536870912 -83274675543/1073741824 21346646241/1073741824 -6116385863985/2147483648 -26708435409/67108864 717932906907/536870912 -1326195361323/2147483648 38136725427/268435456 720481504803/2147483648 7968642468885/2147483648 -3401751501399/2147483648 -1601268897567/2147483648 218574366597/134217728 -5105144065515/2147483648 -349705624905/134217728 3321909407817/2147483648 -2911057882383/2147483648 -2649062648601/2147483648 -3045671313543/1073741824 -363166861311/536870912 -10177623699/536870912 -4657585989561/2147483648 2495174227053/2147483648 -6573048893541/2147483648 -5171752500609/2147483648 1080216213303/1073741824 3191816542389/1073741824 -2860632673689/1073741824 -22029989703/33554432 4029210692559/2147483648 22611241701/134217728 -7260970449885/2147483648 -237623203623/1073741824 302864277855/2147483648 2208727815819/1073741824 -39469497225/67108864 -37609735803/134217728 -2272450545861/536870912 -3467430655869/1073741824 -8841037543863/2147483648 -2775186947205/1073741824 43288573551/2147483648 -1877935593093/536870912
-2643617349063/2147483648 277490231985/1073741824 3230155840107/2147483648 103160665503/268435456 75918797601/2147483648 607703166009/1073741824 39109606581/1073741824 351367990107/2147483648 486405932523/1073741824 -385979947941/536870912 610194276003/1073741824 -1691494874187/2147483648 1594595124675/2147483648 2337747577833/2147483648 -1397640728319/2147483648 -1577758438299/2147483648 -4016972781831/2147483648 -1397126695893/2147483648 1200003093045/2147483648 65156819673/2147483648 2614711066251/2147483648 -564136077681/1073741824 27248641557/268435456 223336833267/536870912 1048917100743/1073741824 -514770861855/536870912 960642072213/2147483648 100738738971/1073741824 -565474778805/2147483648 -1598418294507/1073741824 1890819218067/1073741824 3054629517/1073741824 590954067357/2147483648 -1755791241951/1073741824 1155470898849/2147483648 2785985508237/2147483648 -1389754705515/1073741824 2808128746035/2147483648 -1412631600471/1073741824 -154357288425/67108864 3560705579613/2147483648 -1248352718691/1073741824 848259801201/1073741824 -2143882768533/2147483648 -7058395496709/2147483648 -1517941764057/1073741824 -619565595759/1073741824 4758598666791/2147483648 -1115135077383/1073741824 1120076037075/2147483648 424115547909/536870912 -1745941930653/2147483648 -554770058313/536870912 -675247688451/2147483648 -147110043639/2147483648 -1636384211751/2147483648 -52278191313/536870912 893187900051/2147483648 1526705190633/1073741824 -4910770679325/2147483648 -316718004699/268435456 202956742599/1073741824 2607989536239/1073741824 208425146649/134217728 -1067127776043/2147483648 377720726223/134217728 -582555366159/2147483648 -3861182235429/2147483648 -1619457047169/2147483648 117507271251/268435456 -389206099587/2147483648 908708067333/2147483648 170444288835/1073741824 1876723162029/2147483648 -4360266723003/1073741824 311436675933/1073741824 130367576157/268435456 2783134175355/2147483648 44109128331/536870912 -752516207925/1073741824 700620720915/536870912 -38340991239/134217728 140202039981/268435456 -357713462361/1073741824 -864249758901/1073741824 -359923999329/2147483648 -664227758037/268435456 1370776587255/1073741824 -498523159857/2147483648 3692774076921/2147483648 -1699192503999/2147483648 948848566005/2147483648 311130737259/1073741824 3877345049835/2147483648 -3154617192039/2147483648 1127072865627/1073741824 -2032457680131/2147483648 -1097275073919/1073741824 -4354949969991/2147483648 958607371587/2147483648 580406128659/268435456 -253592192907/536870912 362251431153/2147483648 -148205672727/268435456 -668727459975/1073741824 -3401751501399/2147483648 1864507327059/536870912 -987966084549/536870912 1635368863191/2147483648 4853372798355/2147483648 918645614469/1073741824 -184251181413/1073741824 145542413871/67108864 -150097451205/1073741824 10562437533207/2147483648 -1529389032351/2147483648 1194732765957/2147483648 -474448336491/1073741824 -204236391069/1073741824 6392793943761/2147483648 4735535021313/2147483648 -8179685009319/2147483648 -6414998299893/2147483648 1194974573847/2147483648 671050772127/1073741824 -310767761967/1073741824 -4573843701603/2147483648 6009929875803/2147483648 1689946885185/2147483648 247411553337/2147483648 81120798633/1073741824 -3267988136739/2147483648 2192904646815/2147483648 4662801560439/2147483648 961478779587/268435456 3319780107537/1073741824 1070844075963/536870912 -883809324537/1073741824 2229262418547/2147483648
-88800385941/1073741824 1145948978475/2147483648 -2346218304537/2147483648 23068751307/67108864 -1477214378565/2147483648 -156346551489/2147483648 643658308473/1073741824 -430340245617/2147483648 2080454533821/1073741824 382093784817/1073741824 -673357967703/1073741824 -521226944439/536870912 -1335005785245/2147483648 -1892686381701/2147483648 2021565042873/1073741824 -330952077213/536870912 3659328807849/2147483648 -250133249175/1073741824 1170760873893/2147483648 -185954097/536870912 -1150250406057/2147483648 -1102005201231/2147483648 587230298715/2147483648 -2066559228423/2147483648 262916280999/536870912 2458324428783/1073741824 -963633406335/2147483648 -527466685821/2147483648 -1338214664991/1073741824 821195450655/1073741824 1470456247479/2147483648 -100105118109/67108864 3523395121617/2147483648 -58509412509/2147483648 3567735564753/2147483648 -463916334723/1073741824 1830807151815/2147483648 -221128955061/1073741824 6846793795449/2147483648 2872238177775/2147483648 -3664444860069/2147483648 -111303083451/1073741824 1798499044317/1073741824 659240343879/268435456 206685412101/134217728 969628509351/1073741824 2385950231559/1073741824 -4508975338923/2147483648 753089762643/536870912 -1514901524295/1073741824 -41386405443/268435456 -542959477575/1073741824 1384888213215/2147483648 3453024826779/2147483648 610518655587/536870912 1176550071147/1073741824 -116250915705/536870912 180735089649/268435456 -438307298421/1073741824 1090912309341/1073741824 -140831643573/1073741824 839062382589/1073741824 -5412037852353/2147483648 2166042262107/2147483648 -1707396939861/2147483648 -2478922900665/2147483648 1247821491231/2147483648 -429661326909/268435456 1306807693371/536870912 67791167157/67108864 -2572703761449/2147483648 431503547157/268435456 2558651030637/2147483648 1267033627083/1073741824 4569648103137/2147483648 -1467527987133/1073741824 2786085723543/2147483648 -3622655901135/2147483648 2815400234619/2147483648 2732499195585/2147483648 -759329221023/1073741824 -79715119077/536870912 -413978330703/536870912 1006752784839/2147483648 -3514852310421/2147483648 1829742203187/2147483648 1481462543559/1073741824 100898696673/2147483648 -1812126998127/2147483648 -205858741593/1073741824 1102704712671/536870912 10400353185/67108864 -1410077959317/1073741824 905909223501/1073741824 -705785451321/1073741824 948557003511/2147483648 7583824383975/2147483648 2343283123209/2147483648 1729122851913/2147483648 32163545229/134217728 -2274960194589/2147483648 -1309695293331/2147483648 1056898172775/2147483648 591406480371/268435456 1900712453751/1073741824 -1601268897567/2147483648 -987966084549/536870912 3884875224219/1073741824 -7954069392633/2147483648 -308142315057/2147483648 3287991407325/2147483648 -599247865299/2147483648 -2343131017221/2147483648 5666155465005/2147483648 -1342155984255/536870912 625608534147/268435456 192360018213/134217728 -619088963469/1073741824 -682422180243/536870912 -1082514485571/536870912 1154871528339/536870912 210733798605/67108864 1152348096867/1073741824 2690760490713/1073741824 1446064887951/1073741824 -166652160165/134217728 5649578089137/2147483648 -630669866157/536870912 -652337555349/536870912 -184704256641/536870912 -1002736742337/536870912 7917689047557/2147483648 -2018174562339/1073741824 4464777686373/2147483648 -229626946677/536870912 402919668387/2147483648 -332437217529/2147483648 -1024057347801/2147483648 2027230526955/2147483648
975908801901/536870912 -694806077151/1073741824 923888727975/1073741824 -255109600839/2147483648 3219155374875/2147483648 -466374036345/1073741824 -738337957581/536870912 -479252583483/536870912 -735994412667/268435456 -1146593195007/1073741824 -1471127639157/2147483648 1831648369575/1073741824 15362897583/33554432 579160306341/268435456 -7327591875123/2147483648 1350229135221/2147483648 -248619811755/134217728 1905158095533/2147483648 -3233993235309/2147483648 -252715849575/1073741824 -59380912959/1073741824 1812788230965/2147483648 -1842304255281/2147483648 105488877873/2147483648 -1021659784719/1073741824 -1844837333829/536870912 2662729679553/2147483648 2832162811389/1073741824 170445121617/67108864 -34105864227/33554432 -5145424543017/2147483648 4913724971139/2147483648 -1307785769643/536870912 1351034477331/2147483648 -1629707154849/536870912 50043804339/2147483648 -283889131461/536870912 -988197184251/2147483648 -653334756537/134217728 -1970709859905/2147483648 2485720346835/2147483648 1847095211637/2147483648 -350795839473/134217728 -8707295874951/2147483648 268410649293/2147483648 -3209448135063/2147483648 -5843255215593/2147483648 754435177443/536870912 -2231474546601/1073741824 2226186153183/1073741824 1434103038255/2147483648 1805534679123/2147483648 908302839927/2147483648 -1580776633647/536870912 -1194072291693/1073741824 -4363389200559/2147483648 296595964449/2147483648 -827909792847/536870912 -1089796132317/2147483648 575737350885/536870912 858635585295/268435456 -220035064983/134217728 7845616743021/2147483648 -2844541689267/1073741824 2201186095485/1073741824 147333434697/2147483648 112640301585/2147483648 9033327297039/2147483648 -3503154478233/1073741824 -755606363979/268435456 6225704458887/2147483648 -2597953688055/1073741824 -1604484688071/1073741824 -3737928043071/1073741824 184628200263/1073741824 209740868265/536870912 -7635919069671/2147483648 3562565890215/2147483648 -1474491301749/1073741824 -1850831386113/1073741824 -1473345086985/2147483648 256482405435/1073741824 -1028015933049/2147483648 -2746789601193/2147483648 8772436370919/2147483648 -635589705885/536870912 -2081147473677/1073741824 -909432913617/1073741824 5016449515191/2147483648 -367130667597/2147483648 -2609974843185/2147483648 -845709628125/1073741824 4286149695603/2147483648 -1942823536035/536870912 5008504698477/2147483648 -2792369358825/2147483648 -12645158756613/2147483648 -1074684063627/2147483648 188437504443/536870912 160263330423/2147483648 280498485117/536870912 -719227894029/2147483648 -2964639444993/2147483648 -898930073493/268435456 -5677455937593/2147483648 218574366597/134217728 1635368863191/2147483648 -7954069392633/2147483648 17404354110867/2147483648 -5768383578639/2147483648 -8235087378495/2147483648 2568095144409/2147483648 1337828783547/2147483648 -13893840828105/2147483648 -3396805061211/2147483648 -7212867500145/2147483648 -4766989142271/2147483648 1918870851969/2147483648 3566225973405/2147483648 3047395295961/1073741824 -14176850950545/2147483648 -4326336377859/1073741824 1170740394087/1073741824 -8531759260011/2147483648 -8350712727369/2147483648 3697581419403/2147483648 -3257829528327/1073741824 106517144913/268435456 2225908735767/2147483648 464789896257/2147483648 8184495635667/2147483648 -6032425291209/1073741824 4703737330779/1073741824 -357677418705/67108864 -4794212568519/2147483648 -1744359911565/2147483648 -3490751796501/1073741824 3999735635421/2147483648 -4360831063035/1073741824
-3541359710703/2147483648 -902254494771/2147483648 792318664551/1073741824 143709841749/1073741824 -646045750809/1073741824 190169403825/268435456 1177879714041/2147483648 933537076137/1073741824 299913568677/536870912 405203309211/536870912 251145530493/268435456 -3155589707025/2147483648 423702025665/1073741824 -1533826311585/2147483648 719475130689/1073741824 -979006623543/2147483648 -839294602221/1073741824 -1372944736263/2147483648 1645576229307/2147483648 1754402963931/2147483648 2017050212973/1073741824 -702326385507/2147483648 416978017773/1073741824 688909667109/2147483648 756313281309/536870912 817622297079/2147483648 -1416175295667/2147483648 -2349739941309/1073741824 -1509048974691/1073741824 -2814720879315/2147483648 1529373554187/536870912 -275436445611/1073741824 355389731577/2147483648 -3442230774843/2147483648 425776189635/268435456 457391955669/536870912 -2059186048095/2147483648 606566816895/536870912 50859868509/67108864 -1683484025667/1073741824 2384274389043/2147483648 -4461097293675/2147483648 3420914963469/2147483648 99515167143/268435456 -6459374622633/2147483648 -1624594042335/2147483648 480173228637/268435456 2775136170093/2147483648 64787272953/2147483648 -714447963039/1073741824 1133605180983/2147483648 -26031145497/2147483648 -1252770459969/1073741824 1584543195003/1073741824 905983118925/2147483648 253753937367/268435456 2233413966867/2147483648 1119398406153/1073741824 1354074663177/1073741824 -6547195953051/2147483648 -1804778069823/1073741824 12168557595/16777216 -15026125743/67108864 4341204158139/2147483648 -1661302204671/1073741824 2793601605033/1073741824 -1596166851429/2147483648 -2557821442245/1073741824 -1857213003993/2147483648 2190978735297/2147483648 -182794083315/268435456 2105106889845/2147483648 -816520960209/2147483648 1957618273539/1073741824 -7190646442221/2147483648 187775293989/268435456 3225173461125/2147483648 2325380263923/2147483648 153722528799/2147483648 -1921814024043/2147483648 988626771867/536870912 -273357142995/536870912 1136730244461/1073741824 1820038301469/2147483648 -181434246831/67108864 211938520185/536870912 -1943448607887/2147483648 2904931491873/2147483648 -2655167396679/2147483648 3231340311837/2147483648 -371433944013/536870912 144227037291/134217728 -307961781669/536870912 5585723922909/2147483648 -6688618875927/2147483648 477843317811/268435456 4617357097875/2147483648 -1315030705533/2147483648 -1507099322961/536870912 966994306353/2147483648 3795683607783/2147483648 66433153617/134217728 11246752785/1073741824 2583580036233/2147483648 -107548358169/536870912 -5105144065515/2147483648 4853372798355/2147483648 -308142315057/2147483648 -5768383578639/2147483648 4507277975295/1073741824 4423874680365/2147483648 -1018571556819/2147483648 3892898184795/2147483648 5057340819009/2147483648 9956703976251/2147483648 550817266155/536870912 2687094170043/2147483648 428912162799/2147483648 -1158967845543/2147483648 1171583138829/536870912 10047667538007/2147483648 -4085998759323/2147483648 -7754041375413/2147483648 5226367912827/2147483648 4171309935633/2147483648 -979200393363/536870912 -2335915063881/2147483648 3064373255871/1073741824 1915149680133/2147483648 760378960575/2147483648 -5165069654589/2147483648 1361670409473/2147483648 -1670498154009/2147483648 10534632301209/2147483648 10633392093075/2147483648 3651173682261/1073741824 9660193462881/2147483648 -3634463028219/2147483648 7620202341843/2147483648
-3413989061481/2147483648 386111859699/2147483648 2029944566817/2147483648 2625539390997/2147483648 -2342721739395/2147483648 469337527125/536870912 1502495426589/1073741824 171204437277/268435456 6041241283377/2147483648 2523208229925/2147483648 3048483849165/2147483648 -2055326235561/1073741824 14683331205/134217728 728373118659/1073741824 4685616716463/2147483648 -5345915561397/2147483648 1481675453091/2147483648 -3242985368487/2147483648 3353684696571/2147483648 -2147377041141/2147483648 3434400806421/2147483648 -383126011089/268435456 -807281706843/1073741824 -3268941788361/2147483648 1510681240617/1073741824 832412031639/268435456 -1212355936281/2147483648 -2503838693373/2147483648 -121268171331/134217728 503160152433/536870912 831035555013/2147483648 -6131390818521/2147483648 5862240054453/2147483648 -15506484633/16777216 292743736167/67108864 3427650069165/2147483648 569516388267/2147483648 854988428103/2147483648 -2025532538019/2147483648 -1096064703579/2147483648 -3196461696141/2147483648 -4627845282231/2147483648 4052147349123/2147483648 573825949221/134217728 -1480553892915/536870912 -398025435471/2147483648 734871719775/536870912 -394097532057/536870912 1313482425891/2147483648 -322272059247/536870912 1077501500187/2147483648 -2539627859559/1073741824 -389472017703/2147483648 1591773866601/1073741824 3997918340925/2147483648 -455882218755/1073741824 -1067294542761/2147483648 107396150679/268435456 6263028333657/2147483648 -3955846232109/2147483648 -6584958134745/2147483648 1105721873865/2147483648 -1233755830479/2147483648 1632754950477/536870912 -40533763959/134217728 847836295701/268435456 902610849009/2147483648 -4137251387235/1073741824 3346712835291/2147483648 226804002831/536870912 -5783062371117/2147483648 10585855537233/2147483648 9662452013403/2147483648 883936035021/268435456 610095221985/536870912 846124010679/1073741824 210740522907/268435456 -862009223883/2147483648 2847693932787/1073741824 2183360362203/2147483648 839553540825/536870912 653398140807/2147483648 -4576364668389/2147483648 6838576975743/2147483648 -8492785102029/2147483648 843239247279/2147483648 1572170204841/1073741824 5292501651435/2147483648 -1493245704885/2147483648 1676374833045/2147483648 3753187799799/1073741824 1268092942905/536870912 -4347828986169/2147483648 2592060404523/1073741824 2068505794143/2147483648 1417440679419/536870912 4085765425551/2147483648 -123284205039/1073741824 198802764069/134217728 2595747890127/1073741824 -559519408137/2147483648 -3912658540107/2147483648 1806546067701/1073741824 -260793625119/2147483648 755547733503/1073741824 -349705624905/134217728 918645614469/1073741824 3287991407325/2147483648 -8235087378495/2147483648 4423874680365/2147483648 2943465136287/536870912 -10575905999313/2147483648 1651539218613/2147483648 6992406609939/2147483648 5838581366307/2147483648 393878518497/536870912 435197251797/1073741824 4953962911239/2147483648 -4359217703955/2147483648 -804632804073/1073741824 12869502933975/2147483648 7227688032525/2147483648 -8061341413695/2147483648 11993814468201/2147483648 4103869291293/2147483648 -2057998369047/1073741824 2557502116641/2147483648 9900655818267/2147483648 -242212896291/536870912 2093957898717/2147483648 -4338179829465/2147483648 7644417907173/2147483648 -2372273061705/1073741824 1844011927473/536870912 5830732964841/2147483648 3004897289493/1073741824 6930287042823/2147483648 -1815511929/536870912 4226851856229/1073741824
1465541817081/2147483648 2399831318961/2147483648 -3581607947043/2147483648 -1723205635755/1073741824 841449453543/1073741824 -1692205258041/2147483648 -2820721304019/2147483648 -2860104999465/2147483648 -2739037676049/1073741824 -965311655595/536870912 -2627776540503/2147483648 2732403676773/2147483648 -606393635385/2147483648 -620317804479/268435456 -3763840069959/2147483648 5306777990919/2147483648 -2779396870557/2147483648 918740166165/1073741824 -1912919452749/2147483648 2638411640535/2147483648 -4319685141297/2147483648 1078538760861/1073741824 4554408465669/2147483648 1852860649965/1073741824 -770600601591/2147483648 -4369338972081/2147483648 -79874915103/536870912 -35100860949/67108864 -672901978035/2147483648 -1620436771029/1073741824 4555080249387/2147483648 2713366881015/1073741824 -2120926842987/1073741824 -1707829004109/2147483648 -2007683851353/536870912 -3846495109791/2147483648 -1644008522757/2147483648 46993665639/134217728 1805242640559/536870912 401241541479/2147483648 76637421321/33554432 1702813733277/2147483648 2443389509109/2147483648 -10295722356687/2147483648 6727712178801/2147483648 -442255447713/536870912 1812372878091/2147483648 676614716973/2147483648 -409598223363/2147483648 -1294346336979/1073741824 -1150158458361/1073741824 3870089076147/2147483648 2628243771/2147483648 -1315431451083/2147483648 -604576031637/268435456 3305319394479/2147483648 -158648244903/536870912 -244759586427/1073741824 -3741461486745/1073741824 2843548123845/2147483648 3095066543157/1073741824 413023926303/2147483648 -518346057537/1073741824 -3612527311713/2147483648 -159701327349/134217728 -7067900927673/2147483648 -1008714775209/1073741824 3622934611437/1073741824 -325854899841/268435456 2218541900445/2147483648 4495944165123/2147483648 -10599082540989/2147483648 -14477868584289/2147483648 -677288862117/268435456 -10197156998217/2147483648 -4919623737627/2147483648 2385113656035/1073741824 257339564415/1073741824 -1573878507123/536870912 -2276167149777/2147483648 -1587547955601/1073741824 -62673645927/134217728 1684705637295/536870912 -576405400815/134217728 4806272409/2097152 272617942761/1073741824 -3790963883415/2147483648 -3764568465501/2147483648 -795493589535/1073741824 -439460813283/536870912 -8836774606185/2147483648 -3212055246483/1073741824 821183970729/536870912 -396932881641/1073741824 -4075768917129/1073741824 -112075122705/67108864 659906536569/536870912 1432453347345/2147483648 -7167072838989/2147483648 -4552750315251/2147483648 1391128149951/1073741824 4901984254959/2147483648 -1905286140927/2147483648 1363982586891/536870912 379100067549/536870912 3321909407817/2147483648 -184251181413/1073741824 -599247865299/2147483648 2568095144409/2147483648 -1018571556819/2147483648 -10575905999313/2147483648 8060276488365/1073741824 -1243188098109/2147483648 -1117006907607/536870912 -1091542023747/1073741824 5277866980863/2147483648 658668094125/268435456 -7809468893013/2147483648 2788260866217/2147483648 1932428712471/1073741824 -8342460994143/2147483648 -12852842454201/2147483648 7772025606171/2147483648 -2585006420379/536870912 -233626963773/2147483648 1154554455537/1073741824 -1036049428329/1073741824 -5625086454303/1073741824 406027000503/1073741824 -2426053694241/2147483648 2120853479241/2147483648 -2970270243087/1073741824 1502826106749/2147483648 926566523127/1073741824 -537279319437/536870912 -158018665539/1073741824 -1495076015241/2147483648 -3508126652559/2147483648 -178238758851/67108864
-1141199352993/2147483648 8707017087/134217728 3300723740199/2147483648 840036129723/2147483648 65270733531/2147483648 478693479543/1073741824 -13215992631/536870912 266033610579/1073741824 1201022461857/2147483648 -565540913133/2147483648 183812824503/536870912 -2054470230639/2147483648 472053788265/1073741824 333394303011/268435456 9727962675/536870912 -2451091812381/2147483648 -2612036873499/2147483648 -830849594037/2147483648 1638915421911/2147483648 -65240785947/536870912 1802104098675/1073741824 -532457380761/2147483648 829435990113/2147483648 445062525435/1073741824 1244398595385/2147483648 -1128020431299/1073741824 -127673444457/536870912 -444219875445/2147483648 -41175874959/268435456 -1717285633905/1073741824 2987678649009/2147483648 -108795515745/2147483648 196071035847/536870912 -682218620799/536870912 756376211769/1073741824 2125840659645/2147483648 -2177681800857/2147483648 2772918761703/2147483648 -2481166079433/2147483648 -1989894627111/1073741824 179400332019/268435456 -2841494644077/2147483648 695224385259/1073741824 -235588643253/268435456 -5702488881165/2147483648 -2341913406819/2147483648 413754763857/1073741824 3508919855157/2147483648 -19726822353/16777216 638542470495/1073741824 1815682257771/2147483648 306626776749/2147483648 -1120827623703/1073741824 -375640665063/2147483648 785729959773/2147483648 409295457/134217728 788391105285/1073741824 1077742623837/2147483648 2014736838585/2147483648 -496077427311/268435456 -574113956535/2147483648 -804585915387/1073741824 340153384107/536870912 1738641027519/2147483648 -1407927749649/2147483648 4865307556605/2147483648 -732224460285/2147483648 -3639446137161/2147483648 -1195128313953/1073741824 89150192205/536870912 149680365339/536870912 99030274959/134217728 691379192511/2147483648 1086405405045/1073741824 -5150582565951/2147483648 878844926583/2147483648 -218707594077/1073741824 1984100535843/2147483648 290598984051/1073741824 -1819358902575/2147483648 2099753756901/2147483648 -264883084035/1073741824 17483994069/536870912 19392534819/2147483648 -1711873996821/2147483648 -30352266987/268435456 -2045692690977/1073741824 605885386959/536870912 775044344745/2147483648 3047030698611/2147483648 -770728853415/1073741824 342256820139/536870912 86432298885/1073741824 280473461835/268435456 -3274818071571/2147483648 1072125190713/1073741824 -1495635334635/2147483648 -1923904751961/2147483648 -1167166177173/536870912 868480809357/2147483648 3711042051333/2147483648 49184867913/1073741824 -316945959573/536870912 -377800831209/2147483648 -1551306371115/2147483648 -2911057882383/2147483648 145542413871/67108864 -2343131017221/2147483648 1337828783547/2147483648 3892898184795/2147483648 1651539218613/2147483648 -1243188098109/2147483648 5651402638611/2147483648 62023674213/2147483648 6959878875933/2147483648 -835145443185/1073741824 640298613459/2147483648 -289029537585/2147483648 -690935991999/1073741824 2888407920555/1073741824 2532560745405/1073741824 -3119495208267/1073741824 -6096765117009/2147483648 19859162649/16777216 996437611005/2147483648 -2393164292319/2147483648 -4027502296353/2147483648 5689308557889/2147483648 576056649465/1073741824 51986333397/134217728 -152220814359/1073741824 -1790856761583/2147483648 2216892657117/2147483648 5144470093617/2147483648 8367975476925/2147483648 3058215075939/1073741824 3651193018305/2147483648 -256776045417/268435456 1780134194643/2147483648
-1835418301371/1073741824 442730956377/2147483648 -316486425723/2147483648 16198007055/33554432 -696949448475/536870912 239634563097/536870912 1366486286349/1073741824 3086793349317/2147483648 105730590693/33554432 1749253766631/2147483648 131340204663/2147483648 -954789974565/536870912 -271282931589/2147483648 -1781293414041/2147483648 7176087504783/2147483648 -918037694847/1073741824 3208554307467/2147483648 -1140655810221/2147483648 1516509432459/1073741824 77211513129/536870912 679547799603/1073741824 -1827299320767/2147483648 494763271533/2147483648 254724483663/1073741824 413623481289/536870912 4902770933193/2147483648 -787617450099/2147483648 -1322359069179/1073741824 -5030574170829/2147483648 1195610656983/2147483648 3616778053575/2147483648 -4328980921455/2147483648 4823136467463/2147483648 -374747527659/2147483648 5186188988619/2147483648 461569279779/1073741824 318537067977/1073741824 309898662519/536870912 8994317287659/2147483648 739826775261/2147483648 -1388510253945/1073741824 39474476505/2147483648 781819252389/1073741824 8555474242623/2147483648 -1324325029815/1073741824 5080762196295/2147483648 314100237741/268435456 -1100763000393/2147483648 789926439363/536870912 -911523191625/1073741824 52111083969/268435456 -526057708635/2147483648 -855723720441/1073741824 2922604467861/1073741824 3044663250195/2147483648 3612980537559/2147483648 747698795463/1073741824 4120095850347/2147483648 1714935612453/2147483648 -1318872944991/1073741824 -3586660562253/1073741824 20551828185/16777216 -1640607248601/536870912 2301889295493/1073741824 -866622950787/536870912 43058603589/67108864 319169444919/2147483648 -5403333661359/1073741824 6995415775473/2147483648 2639239198383/1073741824 -1291746385155/536870912 4912826854431/2147483648 5512005722073/2147483648 6391001321967/2147483648 27124078485/67108864 313197145959/1073741824 2343562755969/1073741824 -1614704830983/1073741824 3382934365509/2147483648 3853074350109/2147483648 1311740442741/2147483648 -1279701993915/2147483648 160661277369/268435456 596029619961/536870912 -426516708495/134217728 2228941127031/2147483648 724233823713/2147483648 1798195016349/2147483648 -3929147925081/2147483648 977397445833/1073741824 2592364783107/2147483648 423265276701/536870912 -3001151455689/2147483648 3549345860877/1073741824 -1922527771461/1073741824 1495095181749/2147483648 9135310696905/2147483648 96085451463/536870912 -31036108551/536870912 -1856152458591/2147483648 -488706683157/1073741824 1268509674045/2147483648 1504653409443/2147483648 2540661488043/1073741824 4757100861243/2147483648 -2649062648601/2147483648 -150097451205/1073741824 5666155465005/2147483648 -13893840828105/2147483648 5057340819009/2147483648 6992406609939/2147483648 -1117006907607/536870912 62023674213/2147483648 13559089172049/2147483648 2052736844019/1073741824 2836544468823/2147483648 2212895450061/2147483648 -2664863834655/2147483648 -672400767297/536870912 -5477624612757/2147483648 104037036309/16777216 4323664981011/1073741824 -2864912042859/2147483648 906107189799/268435456 6807492797187/2147483648 -2799130033683/2147483648 5575233006207/2147483648 556637046525/2147483648 -1725908852829/2147483648 -30684750123/268435456 -3808903460421/1073741824 5067565147611/1073741824 -819043357371/268435456 8375787861327/2147483648 593577903981/268435456 -69935379669/268435456 533165892639/268435456 -1824788607099/1073741824 6783697852011/2147483648
-6443973044073/2147483648 456401965071/536870912 545067784365/268435456 673253436105/2147483648 -469463424033/1073741824 614975662011/536870912 575871826701/1073741824 293028155331/268435456 165632464269/2147483648 -572741534049/1073741824 1234999198521/536870912 -3519340257387/2147483648 2852612409603/2147483648 -181926655203/536870912 -1748447143065/2147483648 -163074084057/268435456 -1136606488719/536870912 -1015837743291/536870912 1755140414271/1073741824 190329381345/1073741824 4281830104089/2147483648 -1001386929309/536870912 1022796373887/2147483648 2117810106771/2147483648 2502611585385/1073741824 1102374705663/2147483648 -323564367033/2147483648 -3946206829935/2147483648 -429311272995/536870912 -1185761246847/2147483648 3306700471161/1073741824 -166283265237/536870912 1388363644887/2147483648 -2707727026167/1073741824 439159941627/536870912 3988484237529/2147483648 -314137945443/134217728 1243760470101/536870912 -1008656446209/2147483648 -7600493336205/2147483648 3684370313325/1073741824 -552206088309/268435456 3368575043145/2147483648 -635621632461/1073741824 -11633135795637/2147483648 -936445201929/536870912 -866866554321/1073741824 7366843434105/2147483648 9130028583/67108864 -83724803283/67108864 108001745091/2147483648 -1278858634611/536870912 -11230133013/8388608 861406240305/2147483648 -5710353831/33554432 -346871793213/1073741824 -254197837857/536870912 22166697651/536870912 2664673422975/1073741824 -2657833003791/536870912 -4874851095891/1073741824 585257892699/2147483648 3045330891801/2147483648 1507387877223/536870912 -1978566793335/1073741824 11194100631345/2147483648 -1805021904789/2147483648 -6044008662759/2147483648 -2402222195307/2147483648 3556229896485/2147483648 -3705490626513/2147483648 680085532599/1073741824 -2153185464837/2147483648 5799072784395/2147483648 -16386109517043/2147483648 1790720553369/1073741824 4121691442119/2147483648 2232202590351/1073741824 -410500904385/536870912 -40200721377/1073741824 5953519839603/2147483648 -725371760385/1073741824 3367577783535/2147483648 254552611857/536870912 -2470554936915/1073741824 -1791186677229/2147483648 -3774920646975/2147483648 659543496717/268435456 -1038455613189/536870912 5307685293057/2147483648 -517823670435/536870912 2255530007097/2147483648 -509639953407/2147483648 8793400730943/2147483648 -5241665230707/2147483648 1961609320479/536870912 2165239274805/2147483648 -2648330957901/2147483648 -3718782911061/2147483648 2348304441045/1073741824 2411715062175/1073741824 643236322659/1073741824 1791840953919/1073741824 -335530944975/268435456 -1740342117093/2147483648 -3045671313543/1073741824 10562437533207/2147483648 -1342155984255/536870912 -3396805061211/2147483648 9956703976251/2147483648 5838581366307/2147483648 -1091542023747/1073741824 6959878875933/2147483648 2052736844019/1073741824 23469638764743/2147483648 -305799762105/2147483648 1851611208225/2147483648 1995240034731/2147483648 -101199500175/268435456 1999655616495/536870912 9624055199763/2147483648 -2758038394827/536870912 -11985054926271/2147483648 -174083900361/2147483648 5478928978809/2147483648 39660935193/536870912 -2219225253921/1073741824 4429551904023/1073741824 781254289413/2147483648 529423917291/2147483648 -124134263061/268435456 -4767991445319/2147483648 -1360998287889/2147483648 11311318514913/2147483648 2803172590329/536870912 628353114531/134217728 2884169200833/536870912 -745133896185/536870912 4591712393391/1073741824
-101311373769/134217728 53051636013/33554432 -3595113765351/2147483648 -289352539215/536870912 -893441260563/2147483648 -52583143689/1073741824 279242053857/1073741824 -550088844243/536870912 -194730702507/2147483648 -34595185287/268435456 965553196131/2147483648 -439083279741/1073741824 -1143821732265/2147483648 -4719560571687/2147483648 1916010501609/2147483648 305166185025/2147483648 -637349920605/1073741824 -719108152287/1073741824 340142976249/536870912 -1489726329/536870912 -469064673789/536870912 295742467935/2147483648 733081450353/536870912 -507394230483/1073741824 799727022027/1073741824 1180666862361/536870912 -2295435311397/2147483648 -3044237570031/1073741824 -3015339250845/2147483648 771196816623/2147483648 4166887791339/2147483648 -1596496335159/2147483648 1835898713283/2147483648 -595027520511/536870912 1408006524555/1073741824 -1302348814263/2147483648 253918709619/1073741824 -385886901531/2147483648 2491097577561/1073741824 652304402631/1073741824 -420062542713/2147483648 -458358717255/268435456 1869075181197/536870912 590878974837/2147483648 474477689781/268435456 -1520527883613/2147483648 3345308441571/1073741824 -4047779198265/2147483648 749599838433/1073741824 -4429951954215/2147483648 -63089816757/67108864 -331279909659/536870912 531496510827/2147483648 2738163737595/2147483648 -191692407123/536870912 803048062587/536870912 -1921509606549/2147483648 -28450967445/1073741824 -763903670535/1073741824 124456255899/268435456 -305089530087/1073741824 3302209716771/2147483648 -3279730188267/2147483648 3063917758929/2147483648 -2913416433657/2147483648 -1196745879147/1073741824 -497057854899/1073741824 470736791601/1073741824 1152937414599/2147483648 1796280166353/2147483648 -204838580223/268435456 1803211522593/2147483648 -4112863093473/2147483648 1144863957609/2147483648 -5754813843891/2147483648 -923212163781/536870912 7857731820753/2147483648 -1266403230363/2147483648 -456479956923/2147483648 -195249744735/2147483648 234187622205/1073741824 503133685341/2147483648 266007403659/536870912 -1142762600745/2147483648 -1082029079175/536870912 1804721274555/2147483648 2565003710685/2147483648 112050282639/134217728 -3204485205411/2147483648 -1157066107617/1073741824 -56951216889/1073741824 -833678981181/1073741824 -1891751000289/2147483648 1745337082845/1073741824 -4857464438877/2147483648 367638157125/536870912 8818656842211/2147483648 1199523890853/1073741824 -1177890483735/1073741824 227554349187/1073741824 619939113273/1073741824 548997219639/1073741824 2829544216011/2147483648 3444135787485/1073741824 3842461038603/2147483648 -363166861311/536870912 -1529389032351/2147483648 625608534147/268435456 -7212867500145/2147483648 550817266155/536870912 393878518497/536870912 5277866980863/2147483648 -835145443185/1073741824 2836544468823/2147483648 -305799762105/2147483648 5514890763105/1073741824 8018627890905/2147483648 -573256394193/536870912 -351245083395/536870912 -1007333117517/2147483648 1078390075173/536870912 -821026822395/1073741824 293622246561/536870912 3337108512081/2147483648 1697339302803/1073741824 -1650280211637/2147483648 2242725775233/2147483648 -248494931673/268435456 -28374473895/1073741824 357416590353/1073741824 -2516825622435/2147483648 1745904528783/1073741824 -5422484308401/2147483648 3951443881509/1073741824 -231914100123/2147483648 1117446540579/536870912 7451558446989/2147483648 -1631395187139/1073741824 3428462196459/2147483648
-1385805878295/1073741824 2759619346389/1073741824 -1032930183009/2147483648 -1429516483095/2147483648 -51093130053/268435456 -54150648123/1073741824 -261400951791/2147483648 -1702916649369/2147483648 2209710820377/2147483648 -2311955318145/2147483648 778986548925/2147483648 126293378385/1073741824 -409850497443/2147483648 -519054821625/1073741824 568338999915/536870912 -491425683897/1073741824 -5228097866847/2147483648 -1530540067311/2147483648 925609996659/1073741824 -869441299071/1073741824 -231544904469/536870912 1109604124995/2147483648 1405808216589/536870912 1459409833707/2147483648 -59839338711/2147483648 96434107599/268435456 -2411188006671/2147483648 -1400940910323/536870912 -406866346323/268435456 -1159594717359/1073741824 1928161947981/1073741824 -386448562593/536870912 773594783853/536870912 -2770975627881/2147483648 3895157839935/2147483648 67959184677/268435456 -101910339399/536870912 157651827063/1073741824 113229157929/67108864 -1245875447373/2147483648 -1666611511011/2147483648 -582654872505/268435456 6493614631215/2147483648 -1528233064887/2147483648 2646036734415/2147483648 -412795271277/536870912 1999789399527/1073741824 -507623417811/2147483648 -1667881927701/2147483648 -907300398435/1073741824 -844309999089/1073741824 -13008783669/536870912 -771646067511/2147483648 2436811925745/2147483648 -587119031355/2147483648 1588953501357/1073741824 -1054802371689/2147483648 1098749738667/1073741824 -141951553833/268435456 1519447486707/2147483648 -26145056811/268435456 1752176536131/1073741824 -1273981199991/2147483648 3603472087497/2147483648 -2855366314773/2147483648 -3392896125465/2147483648 -1146932017599/2147483648 -1037818766775/1073741824 2953330786185/2147483648 41859276939/33554432 -53932003923/268435456 3392447013699/2147483648 -3209905797759/2147483648 1201603377183/2147483648 -4727324766693/1073741824 -3989415256665/2147483648 8122527301353/2147483648 -365364164967/536870912 5619504369/1073741824 -817169623263/2147483648 517777482861/2147483648 650262206739/2147483648 1119254321145/2147483648 -3062717663721/2147483648 -1527156816201/1073741824 2590461948537/2147483648 -1216510975527/2147483648 23011418181/16777216 -651661939659/2147483648 -2810845542645/2147483648 -4558030438815/2147483648 -2575666580493/2147483648 3523244865/67108864 4232175572949/2147483648 -3206075983845/1073741824 229907639853/1073741824 6148854525771/2147483648 1513600460925/2147483648 -5643717338007/2147483648 -513389083665/536870912 3482990602965/2147483648 1054400811165/2147483648 233936778129/268435456 427992099231/134217728 4103062217127/2147483648 -10177623699/536870912 1194732765957/2147483648 192360018213/134217728 -4766989142271/2147483648 2687094170043/2147483648 435197251797/1073741824 658668094125/268435456 640298613459/2147483648 2212895450061/2147483648 1851611208225/2147483648 8018627890905/2147483648 1310406003321/268435456 -7135473932901/2147483648 -366382850787/1073741824 -1518318744879/2147483648 7499926719027/2147483648 -2069769519855/1073741824 -1001432013/16777216 808033799217/536870912 2073644405511/1073741824 -759677740971/1073741824 341102637345/2147483648 -399442711281/536870912 -103952056665/2147483648 2315641905663/2147483648 -123649330293/2147483648 1748958882633/2147483648 -256374710025/134217728 3037817223255/1073741824 631546709757/1073741824 2104731529935/1073741824 2767471633749/1073741824 -86543827377/33554432 -75244627329/536870912
195718223913/536870912 -4504446064881/2147483648 -274826063829/2147483648 210976306113/268435456 -81342671967/536870912 117919341591/268435456 608774145801/1073741824 598575501657/1073741824 -60046399089/33554432 4127941213575/2147483648 2675219345961/2147483648 -1186492229475/1073741824 312621596025/1073741824 -1281908174037/1073741824 -193935476181/134217728 -470007184401/1073741824 4155211375767/2147483648 -421309775769/536870912 -15907034421/67108864 503885666745/2147483648 3177471424887/2147483648 -264155887155/134217728 -2831223433113/1073741824 -638625498123/268435456 4508528280159/2147483648 6452484572049/2147483648 -542823742689/2147483648 -219624002409/536870912 714432531249/536870912 4804961696979/2147483648 -4068091375275/2147483648 -88278764331/536870912 -131474515947/134217728 -93093280431/2147483648 988464403329/2147483648 121845516051/536870912 7322003763/1073741824 -1029321416367/2147483648 -1530944122341/536870912 -71195065389/2147483648 1124260286403/2147483648 -2625504796593/2147483648 -1829084800851/2147483648 4100416043811/2147483648 -1553037932037/1073741824 -2180812157199/2147483648 1948915591413/2147483648 -1556402987403/1073741824 4396874279313/2147483648 -4959925001409/2147483648 211861410555/1073741824 -4617013764501/2147483648 1833131767707/1073741824 233513881455/1073741824 2368468111821/2147483648 -2109721787781/2147483648 9521888853/268435456 -2907754044111/1073741824 1523658884613/1073741824 -3564672911211/2147483648 -835045767255/1073741824 -3329554755669/2147483648 -1388289143103/1073741824 -299412078165/1073741824 456041362245/536870912 2020942576947/536870912 36505209321/2147483648 760346270589/268435456 -882361191111/268435456 -4918694016129/2147483648 -1782148508895/2147483648 647072177997/536870912 610167225/4194304 -46855545879/536870912 465998951469/134217728 2449920065895/1073741824 -3001661382375/1073741824 2705243724861/2147483648 -226522528389/2147483648 611008178445/2147483648 1816388105055/2147483648 -546535848111/2147483648 -1014760936503/536870912 4089956621559/1073741824 -1150807822035/1073741824 -162992324901/134217728 3463642956153/1073741824 2354459990967/2147483648 -1775439260277/2147483648 203952237447/1073741824 1225122307569/268435456 2483631925353/1073741824 -2962542590853/2147483648 -2321107519905/2147483648 3800021593215/1073741824 8560445384379/2147483648 307836254445/1073741824 30305427069/33554432 10297646538879/2147483648 1469897803977/268435456 -1415123705793/536870912 -1184536267821/2147483648 2412982961391/2147483648 -2042610039765/536870912 -1118085449139/536870912 -4657585989561/2147483648 -474448336491/1073741824 -619088963469/1073741824 1918870851969/2147483648 428912162799/2147483648 4953962911239/2147483648 -7809468893013/2147483648 -289029537585/2147483648 -2664863834655/2147483648 1995240034731/2147483648 -573256394193/536870912 -7135473932901/2147483648 16610816192775/2147483648 -816466452483/2147483648 1087934191845/536870912 -4660173266031/2147483648 2403264492687/2147483648 -1047332541573/536870912 1364655144855/2147483648 -1324065945741/1073741824 -1530294220005/2147483648 1292253413025/2147483648 8993454091347/2147483648 -453625085967/2147483648 825270426867/1073741824 -1446426558561/2147483648 -3120258520197/2147483648 417378636123/2147483648 999102737793/1073741824 -1646285195013/2147483648 3556004268405/2147483648 4780340940963/2147483648 5384006330745/2147483648 7881698889045/2147483648
69527204487/1073741824 -1620885813933/2147483648 -357071293425/1073741824 -1437334045473/2147483648 31527601251/67108864 -384296640249/1073741824 -270870862929/536870912 2209759918977/2147483648 -428190850839/268435456 23105834871/268435456 -1058435532069/2147483648 1119093996255/1073741824 1410949006497/2147483648 -199519182771/536870912 -2892244040469/2147483648 4206747130407/2147483648 -1803624942381/2147483648 855799586073/2147483648 -2354254965483/2147483648 455129802855/536870912 -47524317705/134217728 1371350657595/2147483648 -361512984495/1073741824 120659925603/268435456 -57987285129/268435456 -2230063916469/2147483648 763607357691/1073741824 29652938595/536870912 -102487081815/536870912 7185353721/134217728 -1259376933801/1073741824 1847190597129/1073741824 -4846145698665/2147483648 2308694167329/2147483648 -3743108749347/2147483648 -341681973345/1073741824 -19405003767/268435456 -2220293759049/2147483648 -196758185133/2147483648 -411817942941/2147483648 625561878147/1073741824 576738280425/536870912 -1672801064835/536870912 -1006225931661/1073741824 2277775424307/2147483648 541610260425/536870912 -2258187421449/1073741824 125557290891/134217728 851805620145/2147483648 78205763655/536870912 -25612527711/2147483648 2086530693615/2147483648 1170597841371/2147483648 988419531987/2147483648 -4142149317/8388608 238062755247/1073741824 2513156756379/2147483648 12819980085/2147483648 -1130687023035/1073741824 1467646161747/2147483648 -23760953241/1073741824 1296540871767/1073741824 224950603785/268435456 -2695602235299/2147483648 147233869671/536870912 -2205544380339/2147483648 -375673762545/1073741824 4830659404323/2147483648 -1318281936441/2147483648 -880894100703/1073741824 2253116894391/2147483648 -4310794153251/2147483648 -4730711883645/2147483648 -2474067221211/1073741824 -398350805055/536870912 1265060244585/2147483648 -1018698188781/2147483648 1291986243681/2147483648 -4349780103435/2147483648 -523133762787/1073741824 126431090493/1073741824 -1151087329551/2147483648 188876701365/134217728 -543957496323/2147483648 1939785280935/1073741824 82144321401/2147483648 -902768264463/2147483648 -347943159441/536870912 357962985201/2147483648 -1767818632293/2147483648 -811099022205/536870912 -1595535815859/2147483648 2759816381307/2147483648 -2284126308819/2147483648 427685646219/2147483648 -623458760391/1073741824 -755048180733/2147483648 1347973243413/2147483648 1845761294667/2147483648 -2007000898191/2147483648 -1132049342085/2147483648 1383410130201/1073741824 -208404091839/536870912 -596624466165/536870912 -1399847832123/2147483648 2495174227053/2147483648 -204236391069/1073741824 -682422180243/536870912 3566225973405/2147483648 -1158967845543/2147483648 -4359217703955/2147483648 2788260866217/2147483648 -690935991999/1073741824 -672400767297/536870912 -101199500175/268435456 -351245083395/536870912 -366382850787/1073741824 -816466452483/2147483648 5453636742765/2147483648 -819293417901/2147483648 -3157668999465/1073741824 -894125092887/2147483648 2619960185829/2147483648 -6070294998951/2147483648 -2286910268463/2147483648 3165324935691/2147483648 -157967659797/2147483648 -696049591359/536870912 852701080221/1073741824 25348086699/67108864 28976101779/67108864 -3158319256407/1073741824 2232912017757/2147483648 -6169597684503/2147483648 -3463274731731/1073741824 -6040695051663/2147483648 -102461485083/134217728 122943353109/2147483648 -63038784897/67108864
1212536046069/2147483648 -2754752268759/2147483648 1170494207223/1073741824 863598219741/2147483648 1094100033489/2147483648 24892990803/67108864 -514011964131/1073741824 -1481131844025/2147483648 -3958159723743/2147483648 -547476741681/2147483648 -261988279851/536870912 -3518035787901/2147483648 1759752091131/2147483648 3465212769/67108864 -5349559127181/2147483648 -168922409325/1073741824 -760906965363/2147483648 -44822468043/134217728 -207718160565/2147483648 777561997167/536870912 1790637011559/1073741824 -1124560211325/1073741824 -1760102735721/2147483648 -137940864033/268435456 2551824698481/1073741824 -2563863823881/2147483648 1032122410041/2147483648 439664001687/536870912 385815755121/2147483648 -4701430540911/2147483648 1280841183633/536870912 1925983037187/1073741824 -4388537792109/2147483648 -1518012422253/536870912 -2905434213921/2147483648 982214523843/2147483648 -4089396316569/2147483648 1876079676585/1073741824 -3018110648619/2147483648 -5190437222451/2147483648 7312561058385/2147483648 -2423079240681/2147483648 2346409276953/2147483648 -6070048999527/2147483648 -7266949173297/2147483648 -5987344962009/2147483648 3030217692117/2147483648 3175534709529/2147483648 -751756315977/2147483648 -969743634099/1073741824 2866837847121/2147483648 -305755148727/536870912 -95763481017/268435456 -940272600999/1073741824 -568979146365/2147483648 -231030413871/268435456 897266973267/2147483648 -646935958041/536870912 442284683157/2147483648 -5799140290953/2147483648 3441457088787/2147483648 -1452859525539/1073741824 937048574829/536870912 627606136011/2147483648 -57953388705/134217728 8482605710043/2147483648 -628073269683/1073741824 50872321089/33554432 -2175620339997/536870912 -934799917281/1073741824 1142298918831/1073741824 -2238411142953/1073741824 -1594916693319/536870912 -238258450203/268435456 -890265055299/268435456 -352560564327/2147483648 -279973845267/268435456 1404324019143/536870912 -2735024174031/2147483648 -3714222350349/2147483648 306154488003/536870912 -254556252189/268435456 319308895653/536870912 -381945068709/1073741824 -935641016415/2147483648 -1111665345375/2147483648 -2961359339757/1073741824 852102422583/1073741824 -415499670717/536870912 2540288666679/1073741824 504364059801/1073741824 1668819386937/2147483648 245352276429/2147483648 952196088675/2147483648 -4303598102577/2147483648 2429744549391/1073741824 -1303310295159/2147483648 -826599792423/2147483648 -4330961078481/2147483648 5712110707761/2147483648 1956929154831/1073741824 -201247753791/1073741824 -1827490191465/2147483648 -2506563016563/2147483648 -3906930649425/2147483648 -6573048893541/2147483648 6392793943761/2147483648 -1082514485571/536870912 3047395295961/1073741824 1171583138829/536870912 -804632804073/1073741824 1932428712471/1073741824 2888407920555/1073741824 -5477624612757/2147483648 1999655616495/536870912 -1007333117517/2147483648 -1518318744879/2147483648 1087934191845/536870912 -819293417901/2147483648 16454048995209/2147483648 -486492562383/268435456 -16021740567207/2147483648 -659608366191/268435456 -692107610445/1073741824 -2269428039555/2147483648 -3183489986595/2147483648 -1666012971033/536870912 6724849640331/2147483648 3422710515741/2147483648 -320381611053/536870912 -545713686789/1073741824 -7942987470219/2147483648 6912336445413/2147483648 584659038291/134217728 9507961008201/2147483648 2923569562725/536870912 2243885296941/1073741824 -412548599205/2147483648 425137661457/268435456
-1697994006909/536870912 3356734273863/2147483648 3258281744475/2147483648 2100686380509/2147483648 -3387578552583/2147483648 310021780023/268435456 844635466893/536870912 842218976175/1073741824 11160508597827/2147483648 1242739833591/2147483648 3594200116497/2147483648 -1172254741935/536870912 -864698648187/2147483648 2599150155105/2147483648 2535033057957/536870912 -3946030540563/1073741824 -1693071379329/1073741824 -2668742390235/2147483648 5552751942555/2147483648 -1622348683845/1073741824 5287776309669/2147483648 -82992854409/536870912 1700657487975/1073741824 594854903127/2147483648 275423720049/536870912 1797090051927/1073741824 -3292758362133/2147483648 -6711721866519/2147483648 -5315264918619/2147483648 -49941056673/33554432 3395599445829/1073741824 -8220062808465/2147483648 5053996285473/1073741824 -3811874163909/2147483648 13454396204541/2147483648 1204826468211/536870912 30855878163/1073741824 1445791998435/1073741824 1787336148459/2147483648 -2742161381637/2147483648 -5345876764683/2147483648 -8143142901435/2147483648 8752681049943/2147483648 4221437314203/1073741824 -7875471293697/2147483648 112530294987/2147483648 196974913575/67108864 833165087199/2147483648 -1551333783519/1073741824 1777169350113/2147483648 1496569431609/2147483648 -739408164333/2147483648 -5084876858643/2147483648 2737426173423/1073741824 3883602035061/2147483648 3140998568379/2147483648 939292672449/2147483648 3386039946645/1073741824 861999635871/268435456 -685036032453/268435456 -7476352989843/2147483648 2524398689199/2147483648 -2699230188957/2147483648 9825779385627/2147483648 -60859988229/33554432 5020664366541/2147483648 -279438773961/2147483648 -2204578813071/268435456 6611372381163/2147483648 5355702944559/2147483648 -5517024552651/2147483648 7135593021369/1073741824 11728005071127/2147483648 11434511265441/2147483648 -1185015028689/536870912 29105729943/134217728 1814227615611/536870912 -643446846201/536870912 4268245703475/1073741824 431532898917/2147483648 304935328593/134217728 129492132465/268435456 -1883163716367/2147483648 881131766001/536870912 -12048546290853/2147483648 3445252462437/2147483648 -1768125181983/2147483648 856963292601/268435456 -1042996746243/2147483648 2980795976985/2147483648 119218397751/536870912 3744485196189/2147483648 -4116788163273/2147483648 5179999637979/1073741824 -3431755876179/1073741824 2373890291655/2147483648 786715051737/268435456 -158655719823/134217728 -8214435144633/2147483648 -2286901446489/2147483648 5610957400995/2147483648 -1848583971453/2147483648 1938062766969/2147483648 3965719861773/1073741824 1160626031355/536870912 -5171752500609/2147483648 4735535021313/2147483648 1154871528339/536870912 -14176850950545/2147483648 10047667538007/2147483648 12869502933975/2147483648 -8342460994143/2147483648 2532560745405/1073741824 104037036309/16777216 9624055199763/2147483648 1078390075173/536870912 7499926719027/2147483648 -4660173266031/2147483648 -3157668999465/1073741824 -486492562383/268435456 27149563829319/2147483648 2847775153383/1073741824 -11714862339081/2147483648 18079476668625/2147483648 4777407316575/1073741824 -7377468892599/2147483648 479509076499/2147483648 5124703566609/1073741824 -201352628757/2147483648 3439822897515/2147483648 -6996325725711/2147483648 13565858947959/2147483648 -8012364722709/2147483648 3453429181605/536870912 7978583674353/1073741824 1091011185837/268435456 11758574718567/2147483648 -807089514957/268435456 263903462439/67108864
102579537327/2147483648 -2376670208601/2147483648 -789585107625/1073741824 1906115843031/2147483648 -286407123735/268435456 -26224232793/2147483648 3078801159513/2147483648 1666682262693/1073741824 3202820800017/1073741824 5023507957047/2147483648 221197557213/2147483648 -27275296161/2147483648 -363675448509/536870912 1485309226179/2147483648 7368759825213/2147483648 -417393302709/536870912 6836682080631/2147483648 595740784275/2147483648 -25815388503/1073741824 -1445877191079/2147483648 -444416115795/1073741824 224984390985/536870912 -981062338353/536870912 -3356916686859/2147483648 -380423107389/268435456 5976837437553/2147483648 29832015615/134217728 1087485556575/2147483648 -506178146835/1073741824 849325312425/268435456 -1729842172863/536870912 -5955415092849/2147483648 1077043194543/536870912 7182120794499/2147483648 811037088111/268435456 -10984644603/1073741824 1416369747189/536870912 -579293173245/268435456 930039339915/2147483648 3330249894909/1073741824 -9365734186317/2147483648 899013666423/536870912 -1235205430785/536870912 3489373051137/536870912 3284035522647/2147483648 3986720383347/1073741824 -226262721507/268435456 -5485946457147/2147483648 212060844831/134217728 168063244839/134217728 58713944319/536870912 -587629023213/2147483648 1620740015727/2147483648 3684103733799/2147483648 1098310094145/536870912 -350086036371/2147483648 883526032269/2147483648 1314724835739/1073741824 2918733424983/2147483648 4100697277911/2147483648 -5223745767219/2147483648 3195051849447/2147483648 -3328791847563/2147483648 440327299017/1073741824 2672273852505/2147483648 -3574211868189/2147483648 3066260686779/2147483648 -6395511049101/2147483648 9387222708279/2147483648 -506418786141/2147483648 -2366465417343/1073741824 4119775450281/1073741824 15040278812979/2147483648 943615688775/536870912 9172147975479/1073741824 156791906385/134217728 -2468836316493/2147483648 -2781791855031/1073741824 6237103616223/2147483648 4815247980879/2147483648 -80318797185/2147483648 1349884550847/2147483648 -5260153266861/2147483648 1891407339393/536870912 -662929107621/536870912 1266095488143/2147483648 8497909615437/2147483648 -1324044394305/2147483648 636503313771/1073741824 -1109673668289/1073741824 2041988713257/536870912 222312789387/134217728 -1812979167315/1073741824 -115044627861/134217728 9075946512645/2147483648 -3143372693517/2147483648 787941950391/1073741824 160236880809/536870912 9629952629049/2147483648 -2244468651279/2147483648 -3414440124021/1073741824 -832617080313/536870912 349352856537/536870912 -21762193143/268435456 2466475535079/2147483648 1080216213303/1073741824 -8179685009319/2147483648 210733798605/67108864 -4326336377859/1073741824 -4085998759323/2147483648 7227688032525/2147483648 -12852842454201/2147483648 -3119495208267/1073741824 4323664981011/1073741824 -2758038394827/536870912 -821026822395/1073741824 -2069769519855/1073741824 2403264492687/2147483648 -894125092887/2147483648 -16021740567207/2147483648 2847775153383/1073741824 25726557597801/2147483648 504344874621/536870912 8533871384253/2147483648 624392926875/2147483648 12635809161/536870912 8932439994879/2147483648 -65512264383/268435456 -345985556259/268435456 153452832615/536870912 -4010628973911/2147483648 13147675258629/2147483648 -5789325434631/2147483648 -9113966540391/2147483648 -7869740958633/2147483648 -1435737380877/268435456 -1248948335379/536870912 3706700734023/2147483648 2196805535919/2147483648
1804364112981/1073741824 930484758429/2147483648 -1130569020819/536870912 -503871209997/536870912 143395096383/268435456 -2295803953083/2147483648 -865871766831/1073741824 -1800451647117/2147483648 -1220171615583/1073741824 -1973319965541/2147483648 -503854970859/268435456 447673812627/268435456 -23273420889/33554432 -3034205278149/2147483648 -1321786947837/2147483648 4145686259199/2147483648 1214680337553/1073741824 2634753684897/2147483648 -2729666050029/2147483648 737144515485/2147483648 -5969358002199/2147483648 154587688281/268435456 1026374905707/2147483648 143425815249/268435456 -2648276829237/2147483648 -1008298078239/2147483648 999853102191/2147483648 3106693616979/2147483648 823982146785/2147483648 1933608450051/2147483648 -3419975096235/2147483648 2779878731013/2147483648 -1200708976953/1073741824 1556863027173/1073741824 -410067977661/134217728 -2077725830787/1073741824 1810786168353/2147483648 -2521122441057/2147483648 1539181747689/536870912 4710966300021/2147483648 -1007124652959/2147483648 5951421838899/2147483648 -766073976339/536870912 -2767564127535/2147483648 5140004773479/1073741824 3316833954885/2147483648 -1821145472211/2147483648 -3616041902139/2147483648 126967158981/134217728 -371701797267/536870912 -1235306904075/1073741824 2609070400011/2147483648 687474631179/536870912 -1006014281649/2147483648 -2224278322215/2147483648 1419532053297/2147483648 -1190404916955/2147483648 -647135840787/1073741824 -3345102973803/1073741824 3765509376399/1073741824 5321368759137/2147483648 -213827699031/2147483648 -1662040011261/1073741824 -5673347910045/2147483648 1152602609037/2147483648 -9621014087523/2147483648 604096562103/2147483648 3429414819603/1073741824 2292122394213/2147483648 170700591921/2147483648 2509272615309/2147483648 -1695415808655/536870912 -6206274473337/2147483648 -1456320420561/536870912 557649874755/268435456 -3424099579767/2147483648 59366790519/2147483648 -2984174846853/2147483648 -1471630615623/1073741824 1883889001665/2147483648 -705534201045/268435456 -138935177745/1073741824 1059926638473/1073741824 -5000165642877/2147483648 3168187220283/1073741824 10395063465/67108864 1368560481795/2147483648 -5012935274595/2147483648 42029386815/2147483648 -2047391738679/1073741824 -216999047925/268435456 -311916832461/134217728 2149234879023/2147483648 -4564840394523/2147483648 1473738134967/2147483648 -2531281658451/1073741824 393691523019/1073741824 1522512944055/1073741824 3473134068255/2147483648 -3734799416577/2147483648 -2093479414161/1073741824 298083985845/268435456 -1057163608089/2147483648 1574018484435/2147483648 2510998047357/2147483648 3191816542389/1073741824 -6414998299893/2147483648 1152348096867/1073741824 1170740394087/1073741824 -7754041375413/2147483648 -8061341413695/2147483648 7772025606171/2147483648 -6096765117009/2147483648 -2864912042859/2147483648 -11985054926271/2147483648 293622246561/536870912 -1001432013/16777216 -1047332541573/536870912 2619960185829/2147483648 -659608366191/268435456 -11714862339081/2147483648 504344874621/536870912 6266036143527/1073741824 -4361800428525/1073741824 -666988213893/536870912 3806258602017/2147483648 4317554434929/2147483648 -6474455897745/1073741824 -464885571813/536870912 -517618152327/536870912 2572145749101/2147483648 -301555846131/536870912 104855752629/1073741824 -1909645356585/536870912 -11882910709941/2147483648 -9403022958129/2147483648 -602178095199/134217728 1176387731115/2147483648 -2028388223301/536870912
-2544380171361/2147483648 -218930182791/1073741824 535353604917/536870912 2908578783933/2147483648 -2471088166395/2147483648 857829977385/1073741824 3198102728235/2147483648 6552794883/2147483648 8708592459903/2147483648 1731793873743/1073741824 875321061057/2147483648 -70419879/32768 -65410527255/268435456 1219544913225/536870912 1092731306829/268435456 -237888022707/67108864 52082046597/1073741824 -1015712171253/1073741824 3550582817451/2147483648 -3283593915261/2147483648 1245903338913/536870912 406529094873/2147483648 -778857543279/1073741824 -480862295043/268435456 668378383971/1073741824 4399243080315/2147483648 -1333316349189/2147483648 -54701843829/33554432 -772765244595/536870912 -2130362564037/2147483648 1348817911125/2147483648 -115865353407/33554432 3655345537881/1073741824 -715492606161/536870912 13509439239567/2147483648 1017848131053/536870912 966943205055/1073741824 154993789287/2147483648 -1176534742521/536870912 -684446516517/2147483648 -463365999933/134217728 -862725019755/268435456 6182688549759/2147483648 10225343164137/2147483648 -826089887715/268435456 161152446501/2147483648 1823266884267/536870912 -1868674707837/1073741824 -3401958903189/2147483648 473309907915/268435456 2091580960377/1073741824 -675999976617/2147483648 -403452514041/268435456 955847640981/536870912 4576913252685/2147483648 28470994143/1073741824 1280787953835/2147483648 421735152339/268435456 6378405405567/2147483648 -1019731284483/1073741824 -69856908483/67108864 209123752125/268435456 -115817382051/536870912 1995525513057/536870912 566698223469/2147483648 5232371839239/2147483648 419005407303/2147483648 -713721294117/134217728 1705727916651/1073741824 -281064224691/1073741824 -1929915367221/1073741824 3574264767519/536870912 14215757199699/2147483648 3310045841091/1073741824 2853377301093/1073741824 76473533463/536870912 1022452680741/1073741824 -839982088911/1073741824 4712478085053/1073741824 -494411954319/1073741824 3254011285155/2147483648 2604174422157/2147483648 -3089219172093/1073741824 7172643798681/2147483648 -2862191198751/536870912 940249687155/536870912 -188693340663/1073741824 6289544505657/2147483648 424690884573/1073741824 426985469679/1073741824 1623393238545/536870912 2614463547855/1073741824 -1107293195691/536870912 5551251855003/2147483648 -95689385859/2147483648 510029803443/1073741824 682547956659/536870912 -1107217877853/2147483648 -2602544045079/2147483648 249525309087/2147483648 3064662667941/2147483648 -5113639699143/2147483648 303516478623/536870912 4864338999429/2147483648 1786805678397/1073741824 -2860632673689/1073741824 1194974573847/2147483648 2690760490713/1073741824 -8531759260011/2147483648 5226367912827/2147483648 11993814468201/2147483648 -2585006420379/536870912 19859162649/16777216 906107189799/268435456 -174083900361/2147483648 3337108512081/2147483648 808033799217/536870912 1364655144855/2147483648 -6070294998951/2147483648 -692107610445/1073741824 18079476668625/2147483648 8533871384253/2147483648 -4361800428525/1073741824 10604685658809/1073741824 3169330722069/2147483648 -8324175325479/2147483648 5031185397/67108864 3480582238035/536870912 1505086081491/1073741824 2032065858015/1073741824 -230846631987/67108864 12632877345777/2147483648 -516335680893/268435456 9398236820013/2147483648 10826968982139/2147483648 4160925566967/1073741824 4573324577907/1073741824 -2843220192561/2147483648 6898369609371/2147483648
-2979057952743/2147483648 2550058124457/2147483648 -23427751503/2147483648 -29000898075/536870912 -50828082201/67108864 196743894165/536870912 1130582961807/2147483648 137801959149/536870912 4016175535983/2147483648 -78889705887/268435456 1735215775059/2147483648 -1725397423305/2147483648 -886226524971/2147483648 -142788969135/134217728 3234212015289/2147483648 -1659703823013/2147483648 -4279638993/1073741824 -1262765526585/2147483648 2338370669901/2147483648 -27545763579/134217728 108504113931/1073741824 -837617847189/1073741824 3244154539971/2147483648 1594813233171/2147483648 1074346338867/2147483648 1388229256167/1073741824 -1143451204173/1073741824 -228777525963/134217728 -2630568256563/2147483648 -188626337367/2147483648 4075910125551/2147483648 -637180008495/536870912 933735929169/536870912 -1194230120175/1073741824 1774066759419/1073741824 847246552143/2147483648 -528213036507/2147483648 882661999749/1073741824 176721548793/67108864 -21865942095/67108864 -406894217229/2147483648 -2426005376073/2147483648 2374151454603/1073741824 612228978207/536870912 -444156162795/1073741824 -199120180707/2147483648 1310427549519/1073741824 229050264183/1073741824 344330162445/536870912 -386044473555/268435456 -2040504639837/2147483648 -1423702031811/2147483648 -294554390835/536870912 2599015183095/2147483648 306322659363/1073741824 2413591027473/2147483648 -1195734244539/2147483648 2083016543415/2147483648 853622451831/2147483648 -1008881233029/1073741824 -1857988906485/1073741824 714719144751/2147483648 -3895228686855/2147483648 202363110009/134217728 -3239953082577/2147483648 38156709123/268435456 -9800070771/67108864 -2896465035759/1073741824 3662710832451/2147483648 4464672974487/2147483648 -1679927865639/1073741824 3154405675521/2147483648 52036535487/536870912 658918421379/268435456 -4501878182595/2147483648 -890401464873/2147483648 5257154147469/2147483648 -830172526917/1073741824 674038499793/1073741824 1824662732403/2147483648 979860737217/2147483648 -455190064629/2147483648 263456323167/536870912 16108350963/2147483648 -1110539803977/536870912 1023320698239/2147483648 1120774719135/2147483648 1918593310533/2147483648 -2342081018745/2147483648 607892976423/2147483648 -913247264337/2147483648 260027458161/2147483648 -1595395157205/2147483648 5471893401189/2147483648 -1090082048151/536870912 1283289369423/1073741824 3081992268285/1073741824 -15078387519/2147483648 -2496142969311/2147483648 216434573703/2147483648 344476238943/1073741824 200330450145/536870912 844513768941/1073741824 3474915130731/2147483648 755388945903/536870912 -22029989703/33554432 671050772127/1073741824 1446064887951/1073741824 -8350712727369/2147483648 4171309935633/2147483648 4103869291293/2147483648 -233626963773/2147483648 996437611005/2147483648 6807492797187/2147483648 5478928978809/2147483648 1697339302803/1073741824 2073644405511/1073741824 -1324065945741/1073741824 -2286910268463/2147483648 -2269428039555/2147483648 4777407316575/1073741824 624392926875/2147483648 -666988213893/536870912 3169330722069/2147483648 3192574198329/1073741824 -1771267665633/2147483648 2272437325611/2147483648 -765241156245/2147483648 -2305947557391/2147483648 83564374089/2147483648 -2418688896639/2147483648 315567656775/134217728 -5413375550289/2147483648 7645250664693/2147483648 2393077895613/1073741824 2666417269539/2147483648 1918108468311/1073741824 -807771008709/536870912 907654289595/536870912
147721454703/2147483648 35062594149/67108864 -961189399419/2147483648 -501000285423/1073741824 991953126207/2147483648 -714689459409/2147483648 -803755090857/2147483648 147066617391/1073741824 -1486989628653/1073741824 -1852529542053/2147483648 335335911243/2147483648 2997011601729/2147483648 40972066647/134217728 -107104231383/2147483648 -1436881419903/1073741824 3542330825871/2147483648 -371844284811/1073741824 137152955655/1073741824 -1049899341675/2147483648 -20229271971/536870912 -833523502275/536870912 594575576577/2147483648 -172053705093/1073741824 1226384636109/2147483648 -486942059475/536870912 -1394327815671/2147483648 511306624689/536870912 2096550557643/2147483648 1962378433107/2147483648 349854604509/268435456 -2625947711139/2147483648 723588528753/1073741824 -47870057655/67108864 3046160242977/2147483648 -4828339524255/2147483648 -578786574075/1073741824 82771872201/2147483648 -17572605759/33554432 -160023437553/1073741824 1005583193067/2147483648 1848866788011/2147483648 2066747649273/1073741824 -464493926181/268435456 -609175436127/536870912 2557723750443/2147483648 1421020318371/2147483648 -3126077757027/1073741824 1520168509725/2147483648 543056292771/2147483648 565828288881/1073741824 -1321308743037/2147483648 -697712548941/2147483648 830842042863/2147483648 -2498194507275/2147483648 -583389179595/536870912 -746106415701/1073741824 -236199243699/268435456 -1326003141597/2147483648 -1338295372845/2147483648 1810283613573/2147483648 -892052591475/1073741824 1001966284023/2147483648 1407553657881/1073741824 -2565684896625/2147483648 241168099011/536870912 -1298456702013/1073741824 264771281457/2147483648 3400047900513/2147483648 254419012911/536870912 37206673713/2147483648 505973452209/2147483648 -572269596795/268435456 -239183386473/268435456 -152190701277/134217728 -864729983319/1073741824 367345822935/2147483648 -172180384929/1073741824 36460207533/2147483648 -2841327451059/2147483648 331853057355/536870912 -685786764177/2147483648 235400834043/2147483648 1837578631311/2147483648 -2606476709127/2147483648 5250866297367/2147483648 -1682245052055/2147483648 174707560863/1073741824 -1270543557327/1073741824 171963756099/1073741824 -1272686633649/2147483648 -566769795681/536870912 -1271441181453/1073741824 2173874655747/2147483648 -2010581481681/2147483648 200279185917/134217728 -2770103793555/2147483648 -1713501670929/1073741824 -179414165577/1073741824 3189784785417/2147483648 -2155157619099/2147483648 -1143465874611/2147483648 549674577423/1073741824 62529330507/134217728 -2692241852199/2147483648 -577294624125/2147483648 4029210692559/2147483648 -310767761967/1073741824 -166652160165/134217728 3697581419403/2147483648 -979200393363/536870912 -2057998369047/1073741824 1154554455537/1073741824 -2393164292319/2147483648 -2799130033683/2147483648 39660935193/536870912 -1650280211637/2147483648 -759677740971/1073741824 -1530294220005/2147483648 3165324935691/2147483648 -3183489986595/2147483648 -7377468892599/2147483648 12635809161/536870912 3806258602017/2147483648 -8324175325479/2147483648 -1771267665633/2147483648 6262719291237/2147483648 173644576017/2147483648 -5192905123563/2147483648 -454846666767/1073741824 -769565148033/1073741824 554742556155/268435456 -4198308956979/2147483648 757943306325/2147483648 -8340123298863/2147483648 -7681548122187/2147483648 -6320944343643/2147483648 -2238032683959/1073741824 1955218573533/2147483648 -1884577127403/1073741824
-261707834811/1073741824 564412875207/2147483648 -1474323166011/1073741824 809544224181/2147483648 -1327917050751/2147483648 -177915478641/1073741824 1247624997141/2147483648 1538271602211/2147483648 3242628417243/2147483648 9220991337/33554432 -90052659579/134217728 -666928720017/1073741824 -810669129591/2147483648 -3431640411117/2147483648 2331662675727/2147483648 -4328342967/2147483648 3947772569109/2147483648 -357676877013/2147483648 1557762267/33554432 33390779259/268435456 -1683345724101/2147483648 -795886164897/536870912 -1037145013263/2147483648 -2147638430409/2147483648 2109226903959/2147483648 6354597751227/2147483648 495613150185/2147483648 284073135513/536870912 -2389535796699/2147483648 4615528375209/2147483648 -490445749047/536870912 -2103435637545/2147483648 1945867732401/2147483648 988124889201/1073741824 854611283115/2147483648 -943023221097/2147483648 453296647203/536870912 -1779967274115/2147483648 3926468852307/1073741824 1550358407853/1073741824 -3137657521185/2147483648 267109543041/268435456 -1897005782439/2147483648 6689328866799/2147483648 280345693227/134217728 4377406410843/2147483648 115539036417/1073741824 -4109435620731/2147483648 2890201174785/1073741824 -330709864167/134217728 -766340913909/1073741824 -1140774324441/1073741824 3588018116883/2147483648 4541231545773/2147483648 1471912428507/1073741824 990466542045/1073741824 -84758839185/1073741824 117929133939/1073741824 -1243293217599/2147483648 346017124221/268435456 -2843470730847/2147483648 1650663735237/2147483648 -6720738363117/2147483648 12077955975/536870912 -1146641719425/2147483648 -1983700089771/2147483648 216026103285/268435456 -284630064009/536870912 2882167481745/1073741824 190875878853/268435456 -3183866414907/2147483648 2342168594313/2147483648 1048470801423/2147483648 420914403705/2147483648 5976219843777/2147483648 -953784655305/2147483648 222209187639/536870912 -947078699517/536870912 1048694588127/2147483648 4898044259619/2147483648 -1932540907473/2147483648 -1928524180827/2147483648 -621989488251/2147483648 1599771812793/2147483648 -824718711123/2147483648 711690962565/2147483648 1094040188367/536870912 -94390396539/2147483648 -92279530887/67108864 -816015399927/2147483648 3211476763833/1073741824 -10776331125/268435456 -2063769515403/2147483648 173175384261/536870912 992471157153/1073741824 2808766421793/2147483648 236986102869/67108864 1042594313199/536870912 1028408402829/268435456 570870715581/536870912 -6247937023935/2147483648 680887126215/2147483648 279091079553/268435456 269074321857/2147483648 1572529191849/1073741824 22611241701/134217728 -4573843701603/2147483648 5649578089137/2147483648 -3257829528327/1073741824 -2335915063881/2147483648 2557502116641/2147483648 -1036049428329/1073741824 -4027502296353/2147483648 5575233006207/2147483648 -2219225253921/1073741824 2242725775233/2147483648 341102637345/2147483648 1292253413025/2147483648 -157967659797/2147483648 -1666012971033/536870912 479509076499/2147483648 8932439994879/2147483648 4317554434929/2147483648 5031185397/67108864 2272437325611/2147483648 173644576017/2147483648 4547337488127/1073741824 -4439232368127/2147483648 -4483402615005/2147483648 -133530101061/1073741824 -1405391157939/1073741824 3945091857555/2147483648 -3928736974203/2147483648 74710588017/2147483648 -7629008925993/2147483648 -2680218144579/1073741824 -3264658150671/2147483648 1142955523551/2147483648 1818173077581/2147483648
-824545878939/536870912 -1231471501275/1073741824 4272192344757/2147483648 1569589181943/1073741824 -99483723225/268435456 1098195068481/1073741824 2203294854753/2147483648 1864662593319/2147483648 1196292983883/1073741824 3167039543853/2147483648 2483652856875/2147483648 -4274489663865/2147483648 2770438993305/2147483648 728964155433/268435456 2551230516477/2147483648 -5837525563449/2147483648 -3277413156507/2147483648 -3207949844187/2147483648 671759765277/536870912 -1430965088073/1073741824 981096230199/268435456 -1523001648939/2147483648 -5002369327731/2147483648 -2197883938587/1073741824 4111258206699/2147483648 2726234240469/2147483648 1021901656257/2147483648 -2218277441259/2147483648 27190702191/536870912 -854266305933/1073741824 -635007379617/1073741824 -2057915784321/1073741824 3105392864055/2147483648 -2863747392525/2147483648 8812582602345/2147483648 84980026557/33554432 -131711091543/268435456 199096764633/536870912 -12110711114037/2147483648 -1257339323067/536870912 -1131523900197/1073741824 -457487864625/134217728 201168282321/2147483648 5883846457047/2147483648 -12078199388145/2147483648 -1706833715301/2147483648 311167542861/268435456 173779401627/2147483648 -1837763634117/1073741824 3600531468033/2147483648 1617946768071/536870912 -2152356317511/2147483648 -1158302578035/1073741824 2001309540717/2147483648 3926450986707/2147483648 -2192098498329/2147483648 1571273286177/1073741824 -85976880819/268435456 3979804514391/1073741824 -1622278941327/536870912 -4110711617919/2147483648 -419368581231/2147483648 703375844055/536870912 757517920677/268435456 107476315527/134217728 12801890816085/2147483648 -1074393501333/2147483648 -657818230335/268435456 -2321946209901/1073741824 -4510847680791/2147483648 -1844788662231/2147483648 10740387909405/2147483648 9714385115991/2147483648 1245047876301/1073741824 859068990375/2147483648 5076935972409/2147483648 -23640829521/16777216 3555859588479/2147483648 2533082961135/1073741824 -2520528296985/2147483648 5501802251487/2147483648 1394507383401/2147483648 -4880748055125/2147483648 4072470156015/1073741824 -7904158228521/2147483648 181643894001/536870912 -3058496147661/2147483648 3887994364209/1073741824 528964177695/2147483648 1195870079037/1073741824 1658024183463/536870912 1449000679023/536870912 -136054191405/134217728 3795435458295/2147483648 3068462487573/2147483648 2714091733683/1073741824 -629762146497/536870912 -966261689193/2147483648 344863648431/536870912 2634943125021/1073741824 1423288779363/1073741824 -753246587649/536870912 1780256263743/2147483648 -1618548409251/1073741824 -2098110410373/2147483648 -7260970449885/2147483648 6009929875803/2147483648 -630669866157/536870912 106517144913/268435456 3064373255871/1073741824 9900655818267/2147483648 -5625086454303/1073741824 5689308557889/2147483648 556637046525/2147483648 4429551904023/1073741824 -248494931673/268435456 -399442711281/536870912 8993454091347/2147483648 -696049591359/536870912 6724849640331/2147483648 5124703566609/1073741824 -65512264383/268435456 -6474455897745/1073741824 3480582238035/536870912 -765241156245/2147483648 -5192905123563/2147483648 -4439232368127/2147483648 5316159612291/536870912 2460355946763/1073741824 5539521133155/2147483648 -4672761529239/2147483648 183447452709/1073741824 789338349159/1073741824 3591871032393/1073741824 2354137653663/536870912 1274535948777/268435456 12254280037827/2147483648 -97171062345/536870912 8556555845949/2147483648
96557356953/536870912 -2225417269221/2147483648 1050122690667/2147483648 -110709036789/268435456 531220107897/2147483648 -11926449987/536870912 -286059396075/2147483648 272557973847/2147483648 -2046416559813/2147483648 191282382843/268435456 -888294114999/2147483648 171967848633/1073741824 754899782259/1073741824 1939398957111/2147483648 190355744175/1073741824 226199180151/536870912 -1001445828867/1073741824 4905467619/33554432 -58606773567/268435456 175758945885/2147483648 801825797607/1073741824 2703364641555/2147483648 -662924030283/1073741824 430131300927/2147483648 -315264244173/2147483648 -360140612763/268435456 637174033521/2147483648 -2087862162873/2147483648 -371428494747/1073741824 -95420370441/67108864 -733523677503/2147483648 117924205785/134217728 -1528955381397/1073741824 -133178796495/268435456 220058508621/536870912 755821638111/2147483648 -227496675327/1073741824 -393632957157/1073741824 -5230262335197/2147483648 -839570680059/1073741824 363772794549/2147483648 -463040589549/1073741824 -1807748966367/2147483648 -132321057459/268435456 -2916392885523/2147483648 24232121769/134217728 119472172107/1073741824 185565266163/536870912 -3265009173381/2147483648 3994096217595/2147483648 634649708559/536870912 1520367029967/1073741824 -1199460206013/1073741824 -26904086433/1073741824 -1336671825351/2147483648 -78209685483/536870912 2593924924215/2147483648 126985840431/1073741824 20590094223/536870912 -659324991483/2147483648 1506928221045/2147483648 148661893581/268435456 3264080567025/2147483648 573625267977/2147483648 871870346433/1073741824 1021081049625/2147483648 -1846254215247/2147483648 5496379863/8388608 -865730186787/536870912 -2502555394107/2147483648 1769914955589/2147483648 -209487904581/536870912 -229252805811/1073741824 -1410178177065/1073741824 -90188306883/134217728 1516774682931/2147483648 44247242421/1073741824 1230044727159/1073741824 -493554502671/1073741824 -3622803505353/2147483648 1554491564883/2147483648 328851910209/536870912 1060183725231/2147483648 87983580189/134217728 -1843870833195/2147483648 1651258839069/2147483648 -3514228772601/2147483648 700119616461/1073741824 457966462167/1073741824 -1515590826075/2147483648 -2941042845471/2147483648 175154735607/2147483648 851281122171/1073741824 128008900053/536870912 -96160409007/268435456 -338851298169/268435456 -585124900935/536870912 -790086200541/2147483648 -3175071779907/2147483648 -2836161800043/2147483648 2886432588111/2147483648 50011519875/134217728 -1202288584911/2147483648 620529194439/2147483648 -83479478679/1073741824 -237623203623/1073741824 1689946885185/2147483648 -652337555349/536870912 2225908735767/2147483648 1915149680133/2147483648 -242212896291/536870912 406027000503/1073741824 576056649465/1073741824 -1725908852829/2147483648 781254289413/2147483648 -28374473895/1073741824 -103952056665/2147483648 -453625085967/2147483648 852701080221/1073741824 3422710515741/2147483648 -201352628757/2147483648 -345985556259/268435456 -464885571813/536870912 1505086081491/1073741824 -2305947557391/2147483648 -454846666767/1073741824 -4483402615005/2147483648 2460355946763/1073741824 6496592637579/2147483648 2238685696371/2147483648 -256298801655/268435456 -2145713000163/2147483648 1775698566279/2147483648 693761660805/2147483648 2108168117085/2147483648 115946657517/268435456 4671764975061/2147483648 -503668252425/536870912 223658424003/1073741824
-1015233460767/2147483648 898716940317/2147483648 993050375253/2147483648 -759077311407/2147483648 73688760963/2147483648 -10498011759/2147483648 -33496397499/536870912 186488993325/536870912 529432574229/2147483648 383419765533/1073741824 838343174817/2147483648 246383671413/1073741824 174636136587/536870912 725709475071/1073741824 1744370881881/2147483648 -917562522471/1073741824 -1787791848921/1073741824 -32346257301/67108864 852473665521/2147483648 -3098069423211/2147483648 2098135284639/2147483648 640442140263/2147483648 623472417111/1073741824 399320241771/2147483648 -175466890419/2147483648 580898930919/2147483648 -262562437737/268435456 -4816674369033/2147483648 -848427850521/2147483648 -462014096631/1073741824 -3878782640985/2147483648 -542867754225/2147483648 425299481961/2147483648 -102928375449/268435456 4361455424667/2147483648 1860903965565/2147483648 18057518265/268435456 -109440080895/134217728 -4528962717159/2147483648 -2177513935143/2147483648 -3596582694759/2147483648 -4361573308209/2147483648 -335036902293/536870912 1749544139511/2147483648 -231635628507/2147483648 140565151911/536870912 942775661361/2147483648 -266955849429/536870912 -2134954457361/2147483648 176372691561/1073741824 -44014355487/2147483648 476528523003/1073741824 -118227260697/2147483648 570493349331/536870912 386382529353/1073741824 1068148702941/2147483648 2058733130895/2147483648 -176279648307/1073741824 297773167713/1073741824 604006970445/1073741824 67228580505/2147483648 148541071743/1073741824 -1007924113359/1073741824 284540193657/536870912 367866108909/536870912 91181146101/1073741824 -826891467147/1073741824 537427779345/1073741824 -1590908921217/2147483648 -79599447867/67108864 200119685649/2147483648 5319835551315/2147483648 292612070331/2147483648 -308583896055/536870912 -189311745711/1073741824 123690878667/134217728 981189153333/2147483648 105658823073/2147483648 204606505713/2147483648 -1274972582091/2147483648 126605811009/268435456 1224454216509/2147483648 -404950090077/536870912 1608249427497/1073741824 -2767930466889/2147483648 451216539219/536870912 121140665427/1073741824 4617978829755/2147483648 1314222049551/2147483648 -4564046039253/2147483648 -681893316519/1073741824 387104807451/2147483648 358646323977/1073741824 825938043339/2147483648 732101091195/1073741824 2067122914443/2147483648 57245067819/134217728 2155728255321/2147483648 1564701115125/2147483648 1203663948843/2147483648 -346812606417/1073741824 1422468391659/2147483648 1431382884639/2147483648 -647865892557/2147483648 1269505596069/2147483648 302864277855/2147483648 247411553337/2147483648 -184704256641/536870912 464789896257/2147483648 760378960575/2147483648 2093957898717/2147483648 -2426053694241/2147483648 51986333397/134217728 -30684750123/268435456 529423917291/2147483648 357416590353/1073741824 2315641905663/2147483648 825270426867/1073741824 25348086699/67108864 -320381611053/536870912 3439822897515/2147483648 153452832615/536870912 -517618152327/536870912 2032065858015/1073741824 83564374089/2147483648 -769565148033/1073741824 -133530101061/1073741824 5539521133155/2147483648 2238685696371/2147483648 6329165264373/2147483648 -116515428897/1073741824 -911546046093/1073741824 -217696540143/268435456 280586020569/536870912 -2137957546347/2147483648 56534040099/536870912 5474666208759/2147483648 -1196978903487/1073741824 20568668511/536870912
107882992659/134217728 26530380399/16777216 1232985793719/2147483648 -1215899628153/2147483648 1760429076675/2147483648 -168764631153/536870912 -500729426697/536870912 -2725752402687/2147483648 -1403617759617/1073741824 -3269091531447/2147483648 1950158687379/2147483648 4192761794631/2147483648 -297672547299/1073741824 70714207101/67108864 -4315350250413/2147483648 106663459869/536870912 -695949091437/536870912 14123991915/268435456 -76998793455/268435456 -640574767983/536870912 -3037834878951/2147483648 1204167357903/2147483648 1499541029013/1073741824 2073684076509/2147483648 -3987600399795/2147483648 -3722745016635/2147483648 -262913821113/536870912 662769772299/1073741824 4377044688057/2147483648 432200959701/1073741824 -1592982337551/1073741824 309186378819/536870912 -217070867901/2147483648 264552130185/536870912 -757239384039/536870912 -352584624777/2147483648 -24656798733/268435456 -272775769323/2147483648 -5267998441941/2147483648 -424972240611/2147483648 622056618459/1073741824 549858211599/2147483648 845097872565/2147483648 -3094620365109/1073741824 437771853249/268435456 -3881278092729/2147483648 -4548540842061/2147483648 2147861339055/2147483648 -1366522240419/1073741824 1596009423429/2147483648 -1768520879175/1073741824 -1688453506593/2147483648 212793623445/536870912 -3020628356907/1073741824 -3040484928495/2147483648 -3219623767293/2147483648 -2183541341511/1073741824 -1171704051927/1073741824 -88726530729/268435456 3047318503395/2147483648 1247040021165/1073741824 -2247210775245/2147483648 4711023098787/2147483648 -1379713645407/1073741824 2112259327413/2147483648 -3676204825515/2147483648 61913811309/268435456 2529148451193/1073741824 -107361330279/268435456 -1083693943563/2147483648 907615831827/1073741824 -1073361171795/1073741824 -1861357904391/2147483648 -1249305868515/2147483648 -2705614087491/2147483648 -517824006819/1073741824 -1128087803871/2147483648 311094904215/2147483648 -1739244364341/2147483648 -268121728047/2147483648 -1488199929669/2147483648 1954535537883/2147483648 -420196424049/536870912 -1615938945585/1073741824 742332671727/268435456 -38242954527/33554432 684757886445/1073741824 -675550568901/1073741824 492037224237/268435456 -1347211602579/1073741824 -4512800250945/2147483648 -1055392264557/1073741824 1122201358395/1073741824 -4064042820291/2147483648 988801274805/536870912 -1608351682587/2147483648 -7476282746217/2147483648 -1642918203255/2147483648 100348735515/1073741824 560584782501/2147483648 6685224255/33554432 -1461392015187/2147483648 354403940913/1073741824 -235752771651/134217728 -987253658781/1073741824 2208727815819/1073741824 81120798633/1073741824 -1002736742337/536870912 8184495635667/2147483648 -5165069654589/2147483648 -4338179829465/2147483648 2120853479241/2147483648 -152220814359/1073741824 -3808903460421/1073741824 -124134263061/268435456 -2516825622435/2147483648 -123649330293/2147483648 -1446426558561/2147483648 28976101779/67108864 -545713686789/1073741824 -6996325725711/2147483648 -4010628973911/2147483648 2572145749101/2147483648 -230846631987/67108864 -2418688896639/2147483648 554742556155/268435456 -1405391157939/1073741824 -4672761529239/2147483648 -256298801655/268435456 -116515428897/1073741824 2476562490363/536870912 -2702262882825/1073741824 1454779907157/2147483648 -4325181864987/1073741824 -2483091209415/1073741824 -412162474107/536870912 -5766680583381/2147483648 2405801705649/2147483648 -7514911718073/2147483648
-1185024464589/2147483648 432378695037/1073741824 -1152518635593/2147483648 110887808595/134217728 -1347579890745/1073741824 338839531485/1073741824 2923907017587/2147483648 -731197364463/2147483648 8280232507743/2147483648 928606716159/1073741824 473252493633/2147483648 -2586282781977/2147483648 -2815939889121/2147483648 755049705357/2147483648 8826130921419/2147483648 -2120577683121/1073741824 2503030568667/1073741824 -21058024203/2147483648 1401327178455/1073741824 -96814279959/134217728 -173743652643/536870912 188401504653/536870912 281585837181/1073741824 -521297250945/1073741824 -2019576260451/2147483648 4217231353947/2147483648 -1452168781251/2147483648 -1099648032645/2147483648 -435424268205/536870912 340334928603/536870912 2742615188343/2147483648 -3702061404315/1073741824 4182612962049/1073741824 82339966305/536870912 3840222657705/1073741824 254242914855/2147483648 3165740735769/2147483648 665500526775/2147483648 2276275789779/1073741824 4408356469839/2147483648 -6099366040779/2147483648 -467076619419/2147483648 6875385871155/2147483648 4391092288869/1073741824 -269269163001/2147483648 2408861242353/2147483648 5328261321855/2147483648 -4428030457683/2147483648 19056165/8388608 2213791683621/2147483648 273732958227/1073741824 -367034406837/2147483648 -2593930939419/2147483648 1551638136147/2147483648 1129658533575/1073741824 71852684823/134217728 -2136776739357/2147483648 1810241896479/1073741824 2881003415157/2147483648 187976142789/1073741824 -1278820916373/1073741824 342855065127/1073741824 -3612104296725/2147483648 2209489429569/1073741824 -974258324325/2147483648 -1590816536739/2147483648 412615218201/536870912 -1435447646169/268435456 4035638171961/1073741824 4086555705075/2147483648 -4780684347183/2147483648 977167801545/268435456 12087693833415/2147483648 4196251328733/1073741824 1988812696191/536870912 -473685744273/536870912 446294484231/268435456 -4959582745875/2147483648 8142880779231/2147483648 2813618331141/2147483648 -8914602651/67108864 2094340157427/2147483648 -844618618923/536870912 2271664095915/2147483648 -6890004329919/2147483648 129901539171/134217728 383209672791/268435456 -105764959671/1073741824 -149715626049/536870912 1057009085613/2147483648 69262101585/33554432 1155056690619/1073741824 -4671238650963/2147483648 1009405543317/536870912 -386938165521/2147483648 -838877454801/536870912 1883799458751/1073741824 -2122838644647/2147483648 -1145481178779/1073741824 -1785412519149/1073741824 437882856237/2147483648 -1877078719353/1073741824 760999097433/2147483648 28768061733/8388608 1279442805717/536870912 -39469497225/67108864 -3267988136739/2147483648 7917689047557/2147483648 -6032425291209/1073741824 1361670409473/2147483648 7644417907173/2147483648 -2970270243087/1073741824 -1790856761583/2147483648 5067565147611/1073741824 -4767991445319/2147483648 1745904528783/1073741824 1748958882633/2147483648 -3120258520197/2147483648 -3158319256407/1073741824 -7942987470219/2147483648 13565858947959/2147483648 13147675258629/2147483648 -301555846131/536870912 12632877345777/2147483648 315567656775/134217728 -4198308956979/2147483648 3945091857555/2147483648 183447452709/1073741824 -2145713000163/2147483648 -911546046093/1073741824 -2702262882825/1073741824 17359205853825/2147483648 -6927925455507/2147483648 4838123522337/2147483648 851466829911/268435456 1187618254281/2147483648 657488833641/2147483648 -321506662569/536870912 1627727356857/1073741824
2418855376707/2147483648 -3032137066935/2147483648 446802344823/536870912 1061101207377/2147483648 1758616551603/2147483648 -81275322711/536870912 -1423329007473/2147483648 118669887921/1073741824 -319147196967/268435456 -84838329663/268435456 -369166959039/268435456 -1654390473/134217728 101945205009/134217728 904919804295/536870912 -2134234999095/1073741824 17794073535/33554432 -914482750857/2147483648 1437949598877/2147483648 -2280525843603/2147483648 1105987122189/1073741824 1521464008431/2147483648 591896841015/2147483648 -1632515972193/1073741824 -543111281283/1073741824 733917055911/2147483648 -643854488211/268435456 3666594424533/2147483648 3260086399695/1073741824 771369909255/1073741824 -2833705633575/2147483648 -465129255243/2147483648 231949838085/134217728 -4244233932993/2147483648 667332228423/2147483648 -2376129197043/1073741824 102014023485/2147483648 -641331892293/1073741824 130316104587/536870912 -1823999735745/1073741824 -108195249381/134217728 1312976567169/1073741824 1390132709061/1073741824 -2595051580107/1073741824 -4374476974905/2147483648 -1245649093893/1073741824 -341075431167/1073741824 -3206930128911/2147483648 2965398986307/2147483648 -1588037244849/2147483648 1534202958069/1073741824 3816063722721/2147483648 1821157440009/2147483648 41763184179/268435456 -2191635837423/2147483648 70558102173/536870912 -1203350154759/1073741824 2674193191863/2147483648 -345087500685/2147483648 -249597637533/1073741824 -557814643983/2147483648 1887389814495/1073741824 -489475583961/1073741824 5515967852301/2147483648 -2766283536549/2147483648 748968006699/1073741824 2495329230651/2147483648 665143516899/2147483648 334685209533/268435456 -3794977556547/2147483648 -3152392940559/2147483648 2127878961087/1073741824 -4726291120443/2147483648 -955183306383/2147483648 -2338307561607/1073741824 387804847137/1073741824 70799355849/1073741824 -6162760257933/2147483648 2823917779731/2147483648 -1687822065951/2147483648 -2293295935797/2147483648 -524699341935/2147483648 -1647656044125/2147483648 116398150593/536870912 -241392427395/268435456 5144784786273/2147483648 -1184306698521/2147483648 -2785189964259/1073741824 -2142333891471/2147483648 261576314433/268435456 3607099460259/2147483648 388542323745/2147483648 58114718691/2147483648 2068557935775/2147483648 -2115592648983/1073741824 458995292565/2147483648 -1505415989325/2147483648 -3219559932213/1073741824 -217883877873/536870912 -105720971085/268435456 -595228056465/2147483648 804422223897/1073741824 -902643577497/2147483648 -3702767035545/2147483648 -3675046910349/2147483648 -4302484662033/2147483648 -37609735803/134217728 2192904646815/2147483648 -2018174562339/1073741824 4703737330779/1073741824 -1670498154009/2147483648 -2372273061705/1073741824 1502826106749/2147483648 2216892657117/2147483648 -819043357371/268435456 -1360998287889/2147483648 -5422484308401/2147483648 -256374710025/134217728 417378636123/2147483648 2232912017757/2147483648 6912336445413/2147483648 -8012364722709/2147483648 -5789325434631/2147483648 104855752629/1073741824 -516335680893/268435456 -5413375550289/2147483648 757943306325/2147483648 -3928736974203/2147483648 789338349159/1073741824 1775698566279/2147483648 -217696540143/268435456 1454779907157/2147483648 -6927925455507/2147483648 8973387461181/2147483648 -4816442372589/2147483648 200641883331/1073741824 97030423299/2147483648 -5126925807879/2147483648 1088746067619/1073741824 -3344141730375/2147483648
-886187250879/536870912 659222847189/1073741824 27941030241/268435456 24536157033/67108864 -2257214085429/2147483648 1717311676947/2147483648 1707300996303/2147483648 -242577624597/536870912 1789945370211/1073741824 224366919351/1073741824 417384982467/1073741824 -3523076814915/1073741824 -354594094935/2147483648 -4783112268585/2147483648 3696586066311/2147483648 -16715372583/8388608 567583302057/2147483648 -2963941949697/2147483648 1069035683103/536870912 219253321707/536870912 2146529442621/1073741824 -4502337481023/2147483648 2510526931419/2147483648 -363700099143/2147483648 3590045092299/1073741824 5639577595005/2147483648 -1836686166801/1073741824 -6568488144333/2147483648 -2554614288273/1073741824 -220325101827/134217728 9783800700801/2147483648 -2394425464587/2147483648 1788473625153/1073741824 -4603388640885/1073741824 5852507508705/2147483648 1572354916737/2147483648 -3197740433829/2147483648 5015271508155/2147483648 7108653423273/2147483648 -3959786171799/2147483648 1237793520885/1073741824 -1885442274249/536870912 5498774470275/1073741824 550128614775/536870912 -3173827725477/1073741824 -3570043311147/2147483648 726424568043/134217728 -1590275444517/2147483648 2049189276765/2147483648 -7658155996269/2147483648 401260285593/2147483648 -2451856133955/2147483648 -1954360011027/2147483648 5055609831711/2147483648 965066288841/1073741824 267992378529/134217728 107176757139/1073741824 549169424253/2147483648 1081671490449/2147483648 -6958531192449/2147483648 -866170588989/1073741824 -170849410833/268435456 -3964287379995/1073741824 6751055135013/2147483648 -5649653816499/2147483648 3745268777973/1073741824 -252555546873/268435456 -6338936542575/2147483648 -258181741149/268435456 1114584534873/536870912 -3659502969189/2147483648 532538024343/268435456 -4283125211205/2147483648 392359933245/134217728 -2223047159823/536870912 -1701108421629/2147483648 7130497671393/2147483648 348386390445/1073741824 111086475885/134217728 -88602225051/1073741824 1965486438117/2147483648 -1688809518309/2147483648 677732319885/1073741824 740187929883/1073741824 -11322983989923/2147483648 1141996136379/1073741824 -1947907487397/2147483648 3070357485147/1073741824 -6316268864607/2147483648 1711327280223/1073741824 694255764675/536870912 2328861663435/2147483648 -124590974391/67108864 1247646307677/268435456 -10341340000107/2147483648 4416155517873/1073741824 12741872063013/2147483648 209553195867/268435456 -5858500916307/2147483648 1521049015635/536870912 22043465835/16777216 384143566743/536870912 991044951333/1073741824 6330401929725/2147483648 3732048524751/2147483648 -2272450545861/536870912 4662801560439/2147483648 4464777686373/2147483648 -357677418705/67108864 10534632301209/2147483648 1844011927473/536870912 926566523127/1073741824 5144470093617/2147483648 8375787861327/2147483648 11311318514913/2147483648 3951443881509/1073741824 3037817223255/1073741824 999102737793/1073741824 -6169597684503/2147483648 584659038291/134217728 3453429181605/536870912 -9113966540391/2147483648 -1909645356585/536870912 9398236820013/2147483648 7645250664693/2147483648 -8340123298863/2147483648 74710588017/2147483648 3591871032393/1073741824 693761660805/2147483648 280586020569/536870912 -4325181864987/1073741824 4838123522337/2147483648 -4816442372589/2147483648 24683489393787/2147483648 7485650847861/1073741824 15336379252767/2147483648 3499577560977/536870912 -3145580213223/1073741824 10866078352131/2147483648
-1184840477685/1073741824 -122816547147/268435456 4436986930575/2147483648 964594619169/1073741824 -1492485621975/2147483648 2436824459439/2147483648 1436531069013/2147483648 -1085179155813/2147483648 3936824911263/2147483648 794595299913/2147483648 598667664345/536870912 -4805015390973/2147483648 -102693489843/268435456 488313443901/536870912 3570867002121/2147483648 -5406456092655/2147483648 -461015215293/1073741824 -334370772033/2147483648 3286380087465/2147483648 229342421913/536870912 5894184651207/2147483648 46616421123/1073741824 1526947027809/2147483648 163613227551/268435456 1570969224591/2147483648 -1351702602075/1073741824 -2041347825027/2147483648 -1031642592579/1073741824 -937556380029/2147483648 -7000538113443/2147483648 11262097903935/2147483648 -80836380729/67108864 972723570585/536870912 -745149773901/268435456 2416279070529/1073741824 624717828063/536870912 -680369567961/536870912 6561296511171/2147483648 -537401671629/1073741824 -1880476344879/1073741824 390318144693/268435456 -5795473925751/2147483648 5062986835695/1073741824 -1892921028705/2147483648 -11780659865643/2147483648 -5441002815057/2147483648 7694847591507/2147483648 4163089117725/2147483648 -1199282751609/536870912 778544345661/536870912 3010051754055/2147483648 93592868745/134217728 -3335807075049/1073741824 -1155148104219/2147483648 236985926385/1073741824 140416829559/536870912 737243682549/2147483648 899406691491/536870912 5286485978505/2147483648 -76369784271/16777216 -412363960413/2147483648 -1708218985707/1073741824 899513464815/1073741824 339516057141/134217728 -3542267470599/2147483648 4239382853649/1073741824 -1129501050561/2147483648 -5745800517777/1073741824 -1637945256879/1073741824 4124836636227/2147483648 -371407020681/1073741824 1591494526425/1073741824 4728537159033/2147483648 8985275450721/2147483648 -6771058337559/2147483648 44225049297/268435456 841922658471/1073741824 336917911503/268435456 2473340976777/1073741824 -970472009853/536870912 993011106765/536870912 324956192421/2147483648 546767207103/2147483648 -210978496041/1073741824 -1857617663787/536870912 5021672349/134217728 -5560002824349/2147483648 1948868420571/2147483648 -315703067943/1073741824 4133671729371/1073741824 -2000018870769/2147483648 1870979755983/1073741824 -1315709572971/1073741824 6331498393419/2147483648 -2385786682437/536870912 755861911161/2147483648 -644981624229/1073741824 -6625727378469/2147483648 -7546330963797/1073741824 -17931917223/33554432 2388280840641/536870912 -2054124739035/2147483648 -3242628210753/2147483648 344929046763/134217728 -1592634458529/2147483648 -3467430655869/1073741824 961478779587/268435456 -229626946677/536870912 -4794212568519/2147483648 10633392093075/2147483648 5830732964841/2147483648 -537279319437/536870912 8367975476925/2147483648 593577903981/268435456 2803172590329/536870912 -231914100123/2147483648 631546709757/1073741824 -1646285195013/2147483648 -3463274731731/1073741824 9507961008201/2147483648 7978583674353/1073741824 -7869740958633/2147483648 -11882910709941/2147483648 10826968982139/2147483648 2393077895613/1073741824 -7681548122187/2147483648 -7629008925993/2147483648 2354137653663/536870912 2108168117085/2147483648 -2137957546347/2147483648 -2483091209415/1073741824 851466829911/268435456 200641883331/1073741824 7485650847861/1073741824 25213693876539/2147483648 14927953331511/2147483648 8999423881173/2147483648 -3819886146993/2147483648 7050466109169/2147483648
-980170085301/1073741824 1667274916377/2147483648 2745276175173/2147483648 1602132691329/2147483648 -703027360929/2147483648 960955007487/1073741824 354701179965/1073741824 -1717723504707/1073741824 1078957424955/2147483648 -578373534717/2147483648 1553931850971/1073741824 -1128398074893/536870912 1858840467/1073741824 71162350473/536870912 -359989320933/1073741824 -5139509117103/2147483648 -2124108218475/2147483648 -188545221111/134217728 379996437201/268435456 -560546115363/2147483648 1929742983627/1073741824 -1265650894221/1073741824 1637954379441/2147483648 -1949379099795/2147483648 4440637334997/2147483648 2034816638421/2147483648 -1335209861655/1073741824 -808719591819/536870912 -254434074003/2147483648 -3768014105301/2147483648 7940354571813/2147483648 -626752165953/536870912 3442319374485/2147483648 -7991081444337/2147483648 87891764967/33554432 2495043118131/2147483648 -2845360846071/2147483648 4762710814035/2147483648 -49897452657/33554432 -4601721058149/2147483648 891895783263/536870912 -8589158896755/2147483648 3066434078895/536870912 -1988313093273/2147483648 -3794612636571/1073741824 -9059507815011/2147483648 8705939617329/2147483648 623432044749/2147483648 -1976875433145/2147483648 -1368934375647/1073741824 460285886805/1073741824 -2394159291063/1073741824 -1708071935637/2147483648 -999957379599/2147483648 182025774219/536870912 -684840492267/1073741824 -1391207633043/1073741824 -1125585585531/2147483648 4188572187327/2147483648 -6509622082929/2147483648 177261969249/536870912 -850626980091/1073741824 2503360597983/2147483648 3285024268665/1073741824 -578846359515/536870912 4287557699829/1073741824 -341279229237/1073741824 -3287172405945/2147483648 -2264750274765/1073741824 471094310799/1073741824 -1730916230595/2147483648 4820874946395/2147483648 -89721544839/2147483648 2776558666749/1073741824 -8576157970719/2147483648 -512319084759/536870912 2973903051801/2147483648 48264704883/33554432 2804528950017/2147483648 -83542492455/67108864 2892317561043/2147483648 78281718003/268435456 -21290243703/16777216 260446088499/536870912 -7207560618609/2147483648 -78226484385/1073741824 -1899416439747/2147483648 4905193922643/2147483648 -851564272665/1073741824 1034721555513/536870912 1171703896563/1073741824 3238594000263/2147483648 -829266086469/536870912 1304873406735/536870912 -348603657237/134217728 3597098678037/1073741824 1141322052411/1073741824 -1824058356837/2147483648 -7291205144637/2147483648 937491763299/268435456 5928104874363/2147483648 -1068119492529/536870912 1822181459193/2147483648 2354189391159/2147483648 -901678093881/2147483648 -8841037543863/2147483648 3319780107537/1073741824 402919668387/2147483648 -1744359911565/2147483648 3651173682261/1073741824 3004897289493/1073741824 -158018665539/1073741824 3058215075939/1073741824 -69935379669/268435456 628353114531/134217728 1117446540579/536870912 2104731529935/1073741824 3556004268405/2147483648 -6040695051663/2147483648 2923569562725/536870912 1091011185837/268435456 -1435737380877/268435456 -9403022958129/2147483648 4160925566967/1073741824 2666417269539/2147483648 -6320944343643/2147483648 -2680218144579/1073741824 1274535948777/268435456 115946657517/268435456 56534040099/536870912 -412162474107/536870912 1187618254281/2147483648 97030423299/2147483648 15336379252767/2147483648 14927953331511/2147483648 19106951595273/2147483648 10387364409543/2147483648 -1986962753721/2147483648 6822068816601/2147483648
-5402476673139/2147483648 441730472319/1073741824 506028170265/2147483648 -843483841137/2147483648 -1227810935169/2147483648 1546198080681/2147483648 1542175636881/2147483648 1030109044251/2147483648 -2162560024389/2147483648 1432865087835/1073741824 2349976572567/1073741824 -2548975988037/2147483648 1314252516849/2147483648 -3276070721325/2147483648 795789099753/536870912 -233732607315/268435456 -1306074922455/536870912 -1601886779127/1073741824 3184126652751/2147483648 -1622136108045/2147483648 4997990473713/2147483648 86558086017/536870912 1158738159231/2147483648 -132754856763/1073741824 3389088646941/2147483648 2145477447033/1073741824 -3720767299353/2147483648 -5993167585035/1073741824 -344569508523/268435456 -1091722083333/2147483648 1039479261069/536870912 -1978918517199/2147483648 86533934865/134217728 -3717363557379/2147483648 6532308042087/2147483648 1976523485337/2147483648 -1554083529171/2147483648 826961936607/2147483648 -767976140559/536870912 -1773983239539/1073741824 429181783305/2147483648 -9460643482209/2147483648 2843356720269/1073741824 789269866785/1073741824 -3015044933367/1073741824 -288297024153/268435456 7817949284211/2147483648 -990465375441/2147483648 -707794998969/1073741824 -1076432534577/1073741824 509985552195/1073741824 -235558492035/2147483648 -1271698583751/1073741824 4467950178279/2147483648 -1181266791/1073741824 3722114579343/2147483648 2468412410907/2147483648 -119403052845/536870912 1793635304379/1073741824 -6739937007441/2147483648 -2472946237419/1073741824 2039891131071/2147483648 -3291327776397/2147483648 3158832572295/1073741824 -1253585861217/1073741824 3259799452299/1073741824 -2040611419785/1073741824 -1249353369717/2147483648 -6003704646843/2147483648 -543530438949/2147483648 -1841380830333/2147483648 3043759348323/1073741824 -261794735739/268435456 3005628465153/2147483648 -4724349969993/1073741824 3658183042707/2147483648 1567686036345/536870912 2896689055671/2147483648 -85320087963/2147483648 -1742283577215/1073741824 5757544088907/2147483648 1273509829857/2147483648 679968069081/1073741824 4130441331045/2147483648 -9258235841367/2147483648 1453536395553/2147483648 341783262297/1073741824 6587271611733/2147483648 -469941099675/268435456 -1579306015659/2147483648 -441471585141/536870912 1630644846003/2147483648 -7452261897/8388608 6754243043613/2147483648 -5315819852085/2147483648 697547717055/268435456 3400685339823/1073741824 329647809963/1073741824 -4814395728597/2147483648 1507061578719/1073741824 3866228826975/2147483648 2898098724489/2147483648 1714547321829/1073741824 1083273398709/536870912 753272836875/2147483648 -2775186947205/1073741824 1070844075963/536870912 -332437217529/2147483648 -3490751796501/1073741824 9660193462881/2147483648 6930287042823/2147483648 -1495076015241/2147483648 3651193018305/2147483648 533165892639/268435456 2884169200833/536870912 7451558446989/2147483648 2767471633749/1073741824 4780340940963/2147483648 -102461485083/134217728 2243885296941/1073741824 11758574718567/2147483648 -1248948335379/536870912 -602178095199/134217728 4573324577907/1073741824 1918108468311/1073741824 -2238032683959/1073741824 -3264658150671/2147483648 12254280037827/2147483648 4671764975061/2147483648 5474666208759/2147483648 -5766680583381/2147483648 657488833641/2147483648 -5126925807879/2147483648 3499577560977/536870912 8999423881173/2147483648 10387364409543/2147483648 20827819631751/2147483648 -2692403132499/1073741824 2685759803865/536870912
1810748098887/2147483648 -2140484734311/2147483648 -95723878875/536870912 757901872071/1073741824 133627499361/1073741824 154110371079/2147483648 259846130391/2147483648 -213250718673/1073741824 -900752724555/1073741824 836736458313/2147483648 741917586399/2147483648 92668088751/536870912 -68411365101/268435456 -288164784369/2147483648 -3186424215627/2147483648 258583919097/2147483648 2854830242007/2147483648 525071165205/2147483648 -447781039371/536870912 1022031889659/2147483648 -816537241203/2147483648 -342697453479/536870912 -1913110851135/1073741824 -1509852550593/1073741824 198375128607/1073741824 792837942795/1073741824 901555063635/1073741824 4842854189019/2147483648 368016772935/268435456 3425492862225/2147483648 -2432637875067/2147483648 18413662593/268435456 -1199247165879/2147483648 582739820733/536870912 -2293610274651/2147483648 -720084355647/2147483648 518119974441/1073741824 -903080209461/2147483648 -1410253920987/1073741824 1061033998437/1073741824 661086442065/1073741824 1320722340027/1073741824 -1953654053049/2147483648 1006691810877/2147483648 545459755407/2147483648 -940654720305/2147483648 -2539071237219/2147483648 -447249273453/1073741824 2134992490293/2147483648 -484905994305/2147483648 -154981787919/1073741824 -180345340431/134217728 2626372017381/2147483648 -578146974309/536870912 33125637159/134217728 -432785817003/268435456 -2050648092063/2147483648 -2287085590503/2147483648 1446946306773/2147483648 253280361807/2147483648 65536430847/2147483648 -137607344247/268435456 2966397693891/2147483648 -1903555428399/2147483648 976529496705/1073741824 828684362355/1073741824 69337708515/67108864 1527229943109/1073741824 -880126651989/2147483648 -2200543308603/2147483648 -297251682357/2147483648 -597506101065/1073741824 2721813869385/2147483648 -136423940019/536870912 1553031015543/536870912 895086248619/2147483648 -5062905643917/2147483648 480209983515/2147483648 331158376221/1073741824 1181679587583/2147483648 -399673972575/2147483648 -35538854523/268435456 -306143366091/268435456 1483166429667/2147483648 396233258547/268435456 -2560029295377/2147483648 3453027780087/2147483648 -2393257679565/2147483648 222277121247/2147483648 136011874089/134217728 5760791636463/2147483648 25452048531/33554432 -153351057831/268435456 -2123393735505/1073741824 5822834350317/2147483648 654989146125/2147483648 -4097050847169/2147483648 -457158856311/2147483648 2718090253983/1073741824 3597834544557/2147483648 -2816721328881/2147483648 -3092062083393/2147483648 427279661475/2147483648 -5016556748613/2147483648 -1700259700317/1073741824 43288573551/2147483648 -883809324537/1073741824 -1024057347801/2147483648 3999735635421/2147483648 -3634463028219/2147483648 -1815511929/536870912 -3508126652559/2147483648 -256776045417/268435456 -1824788607099/1073741824 -745133896185/536870912 -1631395187139/1073741824 -86543827377/33554432 5384006330745/2147483648 122943353109/2147483648 -412548599205/2147483648 -807089514957/268435456 3706700734023/2147483648 1176387731115/2147483648 -2843220192561/2147483648 -807771008709/536870912 1955218573533/2147483648 1142955523551/2147483648 -97171062345/536870912 -503668252425/536870912 -1196978903487/1073741824 2405801705649/2147483648 -321506662569/536870912 1088746067619/1073741824 -3145580213223/1073741824 -3819886146993/2147483648 -1986962753721/2147483648 -2692403132499/1073741824 3206016411201/1073741824 -79648050087/1073741824
-3463781691387/2147483648 -2704949949021/2147483648 -11403769503/268435456 1900100298717/2147483648 -1122951230859/1073741824 1984445995617/2147483648 2838610423887/2147483648 1299042968847/1073741824 670464994107/2147483648 2082282508971/1073741824 2881318775613/2147483648 -5116797150741/2147483648 159961610169/536870912 -2049314552313/1073741824 201657572103/268435456 -1381416769041/2147483648 293189016957/268435456 -2378200950789/2147483648 1722895194093/2147483648 303460523121/268435456 4155069610845/2147483648 -453734754543/268435456 -1645324683693/1073741824 -912932636757/536870912 3026704568091/1073741824 1791270836931/536870912 -179158244103/1073741824 -1958502408753/1073741824 -1507624307337/1073741824 2181590877051/2147483648 4440596586663/2147483648 -2372630723601/2147483648 503770541361/2147483648 -2112198540645/2147483648 4467124794051/2147483648 715224366345/1073741824 -862888801761/2147483648 1194622059171/2147483648 447255618423/536870912 -1046082779661/2147483648 2097769720851/2147483648 -468619782243/268435456 336597609081/268435456 3161778574311/1073741824 -3311330534061/1073741824 -270033483033/1073741824 2375876355075/1073741824 -439388748693/1073741824 559756512987/268435456 -4798689119871/2147483648 621826107243/1073741824 -925708623453/536870912 150045449079/1073741824 1202135916045/536870912 180060653223/134217728 140349934101/268435456 1300726308801/2147483648 -112173554139/2147483648 4260302779161/2147483648 -224529682395/67108864 -220733023563/67108864 953670587895/1073741824 -659814211131/536870912 1227538615095/536870912 -2989648505649/2147483648 2232561724263/536870912 -307722291837/2147483648 -3841091654625/2147483648 -1809520381593/2147483648 737115860277/2147483648 -4256704677873/2147483648 4221428665455/2147483648 1873097849319/2147483648 4659188232837/2147483648 -1253298138771/2147483648 2917759767609/2147483648 760923259977/1073741824 1834428287307/2147483648 1110005610051/2147483648 622158065265/2147483648 1197753156885/536870912 -1811883407121/2147483648 132895253547/2147483648 1490823300015/536870912 -7575896572857/2147483648 -150049721967/2147483648 1597639621485/1073741824 3348005162061/2147483648 -1337523063795/536870912 4433100630705/2147483648 7029592688073/2147483648 293362479429/134217728 -4245487801587/2147483648 2478360711525/1073741824 -2044961913771/2147483648 1828460444043/536870912 7637186328951/2147483648 446306529885/2147483648 1759100526663/2147483648 6196027867749/2147483648 -420080295207/2147483648 -16503429375/536870912 2526071823519/2147483648 -14166813057/1073741824 -517201840743/1073741824 -1877935593093/536870912 2229262418547/2147483648 2027230526955/2147483648 -4360831063035/1073741824 7620202341843/2147483648 4226851856229/1073741824 -178238758851/67108864 1780134194643/2147483648 6783697852011/2147483648 4591712393391/1073741824 3428462196459/2147483648 -75244627329/536870912 7881698889045/2147483648 -63038784897/67108864 425137661457/268435456 263903462439/67108864 2196805535919/2147483648 -2028388223301/536870912 6898369609371/2147483648 907654289595/536870912 -1884577127403/1073741824 1818173077581/2147483648 8556555845949/2147483648 223658424003/1073741824 20568668511/536870912 -7514911718073/2147483648 1627727356857/1073741824 -3344141730375/2147483648 10866078352131/2147483648 7050466109169/2147483648 6822068816601/2147483648 2685759803865/536870912 -79648050087/1073741824 13530065011611/2147483648


==> anc/solution-Q_3.blockA <==
2096023298271/2147483648 755788097445/536870912 -816886761543/2147483648 -593509877667/2147483648 298095597141/268435456 669953735295/1073741824 508378602747/1073741824 -288159558135/2147483648 192524531913/2147483648 778767775725/1073741824 322578686073/536870912 179692846365/1073741824 375866922609/536870912 415337335455/2147483648 37659135063/1073741824 -1212947271417/1073741824 -757556739249/2147483648 1683453157623/2147483648 617214109485/536870912 1048931532111/1073741824 151184193903/268435456 -279580725063/536870912
755788097445/536870912 9773756034723/2147483648 -1238106594219/2147483648 -307318355589/2147483648 1835914166187/2147483648 3182310792927/1073741824 2726119489653/2147483648 -892340862249/1073741824 -1966596893475/2147483648 3045436899615/1073741824 1172014167447/1073741824 1829499104025/1073741824 866205168849/2147483648 -469316286777/1073741824 1051339704021/2147483648 -5345368803933/2147483648 283340086191/536870912 3366988744455/2147483648 -445814283915/536870912 2325477156303/1073741824 -91422842469/33554432 -3702461823051/2147483648
-816886761543/2147483648 -1238106594219/2147483648 898642000755/2147483648 -123826075857/2147483648 -1253096118165/2147483648 -269052059193/2147483648 14425260675/1073741824 898176422487/2147483648 -13262334969/536870912 -74486017203/268435456 -35788401429/2147483648 433062800085/1073741824 -687915602595/2147483648 -37929387477/1073741824 -123779028963/1073741824 703600450923/2147483648 263723303463/2147483648 132756786831/2147483648 -1319749126071/2147483648 -149959933179/1073741824 -864571087059/2147483648 -170786912097/536870912
-593509877667/2147483648 -307318355589/2147483648 -123826075857/2147483648 433958643507/2147483648 -632305467741/2147483648 -111965041389/2147483648 -212329140237/1073741824 -130351498203/536870912 -17521582125/134217728 -83585030775/2147483648 -300459824265/1073741824 -205165564353/1073741824 -121924369215/536870912 -315085481079/2147483648 199400924025/2147483648 164426077509/536870912 444384114177/2147483648 -1685381901/4194304 -990023400513/2147483648 -751933864215/2147483648 -412601900463/1073741824 792719493549/2147483648
298095597141/268435456 1835914166187/2147483648 -1253096118165/2147483648 -632305467741/2147483648 3390148706133/2147483648 32630940963/2147483648 262482322665/1073741824 -94031831775/536870912 442929067131/1073741824 300616948359/1073741824 523147252647/1073741824 -567438396087/1073741824 1082521560057/1073741824 887625132741/2147483648 -35684702631/1073741824 -1029207837507/1073741824 -1517595230241/2147483648 583178962761/1073741824 4638281707761/2147483648 397442502027/536870912 1954120982793/1073741824 19532104059/2147483648
669953735295/1073741824 3182310792927/1073741824 -269052059193/2147483648 -111965041389/2147483648 32630940963/2147483648 4647731099751/2147483648 955281866421/1073741824 -451854914049/1073741824 -1716794514867/2147483648 521540456931/268435456 1468147853373/2147483648 836175561651/536870912 -41511498639/536870912 -958009371069/2147483648 712251547719/2147483648 -3199953934713/2147483648 1335365918679/2147483648 2261988748425/2147483648 -1508245510047/1073741824 2951521782777/2147483648 -5696887620015/2147483648 -3021694323681/2147483648
508378602747/1073741824 2726119489653/2147483648 14425260675/1073741824 -212329140237/1073741824 262482322665/1073741824 955281866421/1073741824 1119002594235/2147483648 7842202353/134217728 -431086540461/2147483648 1690876027821/2147483648 548229509259/1073741824 846909064971/1073741824 338157819429/2147483648 -52053685233/1073741824 49277350233/1073741824 -451302242865/536870912 145305632463/2147483648 1640655836049/2147483648 -361723433199/2147483648 1801699458093/2147483648 -1542416532615/2147483648 -1893989853759/2147483648
-288159558135/2147483648 -892340862249/1073741824 898176422487/2147483648 -130351498203/536870912 -94031831775/536870912 -451854914049/1073741824 7842202353/134217728 1410960348267/2147483648 537483605361/2147483648 -1115199227415/2147483648 328584300237/2147483648 135113342751/536870912 -32010767979/2147483648 423628455057/2147483648 -525123514215/2147483648 225898079853/1073741824 -234057069279/1073741824 296958011901/1073741824 458313308259/2147483648 6430725777/1073741824 70027797783/134217728 -836567200845/2147483648
192524531913/2147483648 -1966596893475/2147483648 -13262334969/536870912 -17521582125/134217728 442929067131/1073741824 -1716794514867/2147483648 -431086540461/2147483648 537483605361/2147483648 948432701325/2147483648 -90710212563/134217728 -84493473753/2147483648 -637210221987/1073741824 678643540875/2147483648 337743806703/1073741824 -191527590339/1073741824 272081052861/1073741824 -248155734711/536870912 -29832220197/268435456 2444955988893/2147483648 -483865613025/2147483648 3263139202479/2147483648 192323697393/536870912
778767775725/1073741824 3045436899615/1073741824 -74486017203/268435456 -83585030775/2147483648 300616948359/1073741824 521540456931/268435456 1690876027821/2147483648 -1115199227415/2147483648 -90710212563/134217728 3893027276565/2147483648 673056586737/1073741824 2594177910447/2147483648 181476006057/2147483648 -777237204201/2147483648 88299605439/268435456 -3138485560089/2147483648 508779184473/1073741824 1991881240701/2147483648 -2000042727537/2147483648 10792409169/8388608 -4540542198843/2147483648 -605220828663/536870912
322578686073/536870912 1172014167447/1073741824 -35788401429/2147483648 -300459824265/1073741824 523147252647/1073741824 1468147853373/2147483648 548229509259/1073741824 328584300237/2147483648 -84493473753/2147483648 673056586737/1073741824 76483704477/134217728 1350516443793/2147483648 357250458405/1073741824 87227900337/1073741824 -19301958027/1073741824 -58508707197/67108864 -273100905933/2147483648 1771888297617/2147483648 702559021197/2147483648 468364831407/536870912 -323198370099/2147483648 -1806252345447/2147483648
179692846365/1073741824 1829499104025/1073741824 433062800085/1073741824 -205165564353/1073741824 -567438396087/1073741824 836175561651/536870912 846909064971/1073741824 135113342751/536870912 -637210221987/1073741824 2594177910447/2147483648 1350516443793/2147483648 1876808766123/1073741824 -176691173235/536870912 -697132616991/2147483648 186826179903/2147483648 -1958463660507/2147483648 574663377213/1073741824 283625677785/268435456 -107064005583/67108864 17694311739/16777216 -5057028595971/2147483648 -3455465822577/2147483648
375866922609/536870912 866205168849/2147483648 -687915602595/2147483648 -121924369215/536870912 1082521560057/1073741824 -41511498639/536870912 338157819429/2147483648 -32010767979/2147483648 678643540875/2147483648 181476006057/2147483648 357250458405/1073741824 -176691173235/536870912 1415302288473/2147483648 654056526189/2147483648 -131077816779/2147483648 -1243230243441/2147483648 -1077628865145/2147483648 410629652439/1073741824 3140502275259/2147483648 1006278122271/2147483648 348866403117/268435456 -70215986889/2147483648
415337335455/2147483648 -469316286777/1073741824 -37929387477/1073741824 -315085481079/2147483648 887625132741/2147483648 -958009371069/2147483648 -52053685233/1073741824 423628455057/2147483648 337743806703/1073741824 -777237204201/2147483648 87227900337/1073741824 -697132616991/2147483648 654056526189/2147483648 263742742833/1073741824 -138845983725/1073741824 1582129413/268435456 -783404799837/2147483648 40506140415/536870912 1958052190269/2147483648 17752398603/2147483648 1170464359629/1073741824 236033307405/2147483648
37659135063/1073741824 1051339704021/2147483648 -123779028963/1073741824 199400924025/2147483648 -35684702631/1073741824 712251547719/2147483648 49277350233/1073741824 -525123514215/2147483648 -191527590339/1073741824 88299605439/268435456 -19301958027/1073741824 186826179903/2147483648 -131077816779/2147483648 -138845983725/1073741824 120747755019/1073741824 -314803233291/2147483648 363038870925/2147483648 -7809212121/268435456 -346460778381/1073741824 166456078017/2147483648 -277164152865/536870912 5275286127/2147483648
-1212947271417/1073741824 -5345368803933/2147483648 703600450923/2147483648 164426077509/536870912 -1029207837507/1073741824 -3199953934713/2147483648 -451302242865/536870912 225898079853/1073741824 272081052861/1073741824 -3138485560089/2147483648 -58508707197/67108864 -1958463660507/2147483648 -1243230243441/2147483648 1582129413/268435456 -314803233291/2147483648 3556391759655/2147483648 3766654947/67108864 -657628678545/536870912 -422856044937/1073741824 -806233347933/536870912 703660542063/1073741824 631004623677/536870912
-757556739249/2147483648 283340086191/536870912 263723303463/2147483648 444384114177/2147483648 -1517595230241/2147483648 1335365918679/2147483648 145305632463/2147483648 -234057069279/1073741824 -248155734711/536870912 508779184473/1073741824 -273100905933/2147483648 574663377213/1073741824 -1077628865145/2147483648 -783404799837/2147483648 363038870925/2147483648 3766654947/67108864 297368300511/536870912 -231886092207/2147483648 -192843340107/134217728 -96253605885/2147483648 -444438678927/268435456 -441510300267/2147483648
1683453157623/2147483648 3366988744455/2147483648 132756786831/2147483648 -1685381901/4194304 583178962761/1073741824 2261988748425/2147483648 1640655836049/2147483648 296958011901/1073741824 -29832220197/268435456 1991881240701/2147483648 1771888297617/2147483648 283625677785/268435456 410629652439/1073741824 40506140415/536870912 -7809212121/268435456 -657628678545/536870912 -231886092207/2147483648 1308670971501/1073741824 481331905731/2147483648 1352837793999/1073741824 -502086872373/1073741824 -2835733026657/2147483648
617214109485/536870912 -445814283915/536870912 -1319749126071/2147483648 -990023400513/2147483648 4638281707761/2147483648 -1508245510047/1073741824 -361723433199/2147483648 458313308259/2147483648 2444955988893/2147483648 -2000042727537/2147483648 702559021197/2147483648 -107064005583/67108864 3140502275259/2147483648 1958052190269/2147483648 -346460778381/1073741824 -422856044937/1073741824 -192843340107/134217728 481331905731/2147483648 265164532401/67108864 240625783143/1073741824 9268014255573/2147483648 1566952984851/2147483648
1048931532111/1073741824 2325477156303/1073741824 -149959933179/1073741824 -751933864215/2147483648 397442502027/536870912 2951521782777/2147483648 1801699458093/2147483648 6430725777/1073741824 -483865613025/2147483648 10792409169/8388608 468364831407/536870912 17694311739/16777216 1006278122271/2147483648 17752398603/2147483648 166456078017/2147483648 -806233347933/536870912 -96253605885/2147483648 1352837793999/1073741824 240625783143/1073741824 3082896372621/2147483648 -1511139532227/2147483648 -700583961633/536870912
151184193903/268435456 -91422842469/33554432 -864571087059/2147483648 -412601900463/1073741824 1954120982793/1073741824 -5696887620015/2147483648 -1542416532615/2147483648 70027797783/134217728 3263139202479/2147483648 -4540542198843/2147483648 -323198370099/2147483648 -5057028595971/2147483648 348866403117/268435456 1170464359629/1073741824 -277164152865/536870912 703660542063/1073741824 -444438678927/268435456 -502086872373/1073741824 9268014255573/2147483648 -1511139532227/2147483648 11750532961209/2147483648 1613618438805/1073741824
-279580725063/536870912 -3702461823051/2147483648 -170786912097/536870912 792719493549/2147483648 19532104059/2147483648 -3021694323681/2147483648 -1893989853759/2147483648 -836567200845/2147483648 192323697393/536870912 -605220828663/536870912 -1806252345447/2147483648 -3455465822577/2147483648 -70215986889/2147483648 236033307405/2147483648 5275286127/2147483648 631004623677/536870912 -441510300267/2147483648 -2835733026657/2147483648 1566952984851/2147483648 -700583961633/536870912 1613618438805/1073741824 456752074905/268435456


==> anc/solution-Q_3.blockB <==
913230107037/2147483648 1303890020523/2147483648 58209693225/134217728 5654753697/33554432 106740326883/2147483648 -921432973299/2147483648 -254325092337/2147483648 -1621985208507/2147483648 -5971969065/2147483648 52545247911/2147483648 2344082154087/2147483648 129228485607/268435456 -1461659085705/2147483648 -1395530973327/1073741824 906656231091/1073741824 -2391476246559/2147483648 120181557771/268435456 -284934601365/2147483648 2041685870031/2147483648 -2898661730739/2147483648 -52496241327/536870912 556315793415/536870912 1136890287033/2147483648 -22827626973/536870912 -856308938961/2147483648 -253287793365/2147483648 -38857289499/536870912 -790895372433/2147483648 -246031030143/2147483648 160027192929/1073741824 865832204655/2147483648 -476491944525/536870912 1660993587597/2147483648 -252377365659/1073741824 -1472484099033/2147483648 556124634279/536870912 623734471383/2147483648 -44348220381/134217728 -2288043219171/2147483648 -293898950019/1073741824 550758595323/536870912 704681517951/536870912 426069215079/2147483648 425602603167/2147483648 195528423201/268435456 164498760777/536870912 -13330869657/2147483648 -1983985430337/2147483648 35435222469/33554432 -150195772149/268435456 228977177391/2147483648 -1038409428969/2147483648 36455403813/67108864 2364375128607/2147483648 3399300975/1073741824 -138301437441/268435456 -205365663531/536870912 386729346729/1073741824 -535903310061/536870912 277975787217/1073741824 -3149534894115/2147483648 -1590522496515/2147483648 -632912242623/1073741824 2228953822767/2147483648 -2967212563827/2147483648 2400034232397/2147483648 -692995887675/2147483648 279176830995/536870912 537383121615/2147483648 856194241887/2147483648 827712978627/1073741824 -286250087775/536870912 -695315701623/2147483648 223555446717/1073741824 -121977679977/536870912 818098558875/1073741824 -1862618553027/2147483648 -999162056181/2147483648 -2529611026149/2147483648 619193017377/1073741824 362523418311/2147483648 -1220584718493/1073741824 -496170470223/2147483648 440184994455/536870912 -2341387972611/2147483648 64509647985/1073741824 -50543020599/268435456 1863150773571/2147483648 -622643200407/536870912 939094149591/1073741824 -1246642025703/2147483648 -448168120461/1073741824 312910188729/2147483648 -582509024205/1073741824 -3137078225409/2147483648 -2094867867003/2147483648 3077001826347/2147483648 423317719425/2147483648 -22714093359/536870912 -600128360325/1073741824 -3760657374843/2147483648 1175292674319/2147483648 -3637066814499/2147483648 5070536007849/2147483648 -75619921095/268435456 -48949053585/536870912 788451420429/536870912 -914203034895/536870912 -1980943774371/2147483648 1636912313763/1073741824 12355668417/67108864 -1160115713811/2147483648 -1110241198803/2147483648 -587766151761/1073741824 -91397655615/2147483648 272043259629/536870912 -921956571543/2147483648 1021169946825/2147483648 -1421543016285/1073741824 -140273169375/2147483648
1303890020523/2147483648 4202840861301/2147483648 1803335028609/2147483648 970880211003/2147483648 296675356095/1073741824 -118151014935/134217728 -781920967203/2147483648 -1197732471105/536870912 105038419497/2147483648 88672446015/268435456 3196421817255/2147483648 1527007956495/2147483648 -2703222639597/1073741824 -6841184511153/2147483648 4405801641411/2147483648 -3092208947517/1073741824 888765995139/1073741824 -945706872189/1073741824 5297284938249/2147483648 -216201847725/67108864 185744570895/536870912 3837345277941/2147483648 3603901777359/2147483648 -724808629323/2147483648 -146406904851/1073741824 -88587293565/1073741824 775558551/16777216 -1536166016793/2147483648 -70722258897/268435456 -18745815531/536870912 2067241011057/2147483648 -3381030468357/2147483648 590747495997/536870912 -1357326647175/2147483648 -1415076812961/1073741824 275446264917/134217728 3276501112047/2147483648 -332175764235/2147483648 -5330723023149/2147483648 -748901063337/2147483648 3266609174529/2147483648 1460140885509/536870912 559459088019/2147483648 2570066070063/2147483648 1992286089915/2147483648 174162547707/1073741824 -40165129647/2147483648 -772137514293/536870912 4983038694987/2147483648 -3807728864571/2147483648 162642532353/268435456 -1303194165771/1073741824 3951553800351/2147483648 316996397079/134217728 240435717165/536870912 165376455705/2147483648 -813446597319/536870912 954956452449/1073741824 -5218804430469/2147483648 436258519581/1073741824 -7264965084381/2147483648 -898139963103/2147483648 -4081190407569/2147483648 1989117640629/1073741824 -6501481244541/2147483648 1156708617963/536870912 80755221651/2147483648 333984530085/268435456 228089252193/268435456 887374367343/536870912 170882594727/134217728 -1276921244337/2147483648 -584027499867/536870912 3091610089731/2147483648 -2358036875739/2147483648 3521836606245/2147483648 -2567933328831/1073741824 -985363865937/2147483648 -827124077097/268435456 1507623701115/2147483648 286412906073/1073741824 -1184368816317/536870912 -507714833937/536870912 1495840666947/1073741824 -2647319330553/2147483648 89902184895/268435456 -346711095273/2147483648 2629287516051/1073741824 -3285090131919/2147483648 2544081305751/2147483648 -563944967127/536870912 -759099367917/1073741824 111423930579/1073741824 -2733319736205/2147483648 -3361280991849/1073741824 -1237643902923/1073741824 1954774021455/1073741824 875733691887/1073741824 -218612622747/536870912 -1093000088277/2147483648 -910071982929/268435456 4735239818877/2147483648 -438335700675/134217728 10034511859551/2147483648 -886972058697/2147483648 443780098251/2147483648 5768531911737/2147483648 -8509218269799/2147483648 -11167256583/4194304 2763458259363/1073741824 -257263419189/2147483648 -2092138790811/2147483648 -1695843321921/2147483648 -1945511790411/2147483648 -372909293235/1073741824 2131364647479/2147483648 -772452352959/1073741824 130519335021/134217728 -1475264160153/1073741824 -130012226397/1073741824
58209693225/134217728 1803335028609/2147483648 1009075664595/1073741824 392487885735/1073741824 -484970149671/2147483648 -404734497471/1073741824 -404662611687/2147483648 -360769671783/536870912 -702768195693/2147483648 -115796378937/2147483648 575498421003/536870912 1064499566745/2147483648 -737305004295/1073741824 -2997122092803/2147483648 1814323791969/2147483648 -1286990286507/1073741824 421916778633/2147483648 -7264316139/2147483648 2632807789923/2147483648 -454443922587/268435456 -64778942493/2147483648 2799795630729/2147483648 1200669957939/2147483648 -202235543949/1073741824 -327517637631/536870912 -1284669699057/2147483648 413640401925/2147483648 -682926631773/1073741824 -3770648763/8388608 376755878679/1073741824 163751087343/268435456 -673837993161/536870912 2630104001637/2147483648 -31270667289/1073741824 -2909879265579/2147483648 2069851003197/2147483648 620831802033/2147483648 -278232801441/1073741824 -3093451252311/2147483648 -2139817119519/2147483648 47469064317/33554432 2681202230247/2147483648 808149708435/2147483648 -15225962901/2147483648 2249830897587/2147483648 560767719297/1073741824 -146150523291/2147483648 -2257243678563/2147483648 408307941765/268435456 -652303505775/2147483648 6987657873/268435456 -730122273429/1073741824 97505036241/536870912 3629471649153/2147483648 -1266916770681/2147483648 -118343886723/134217728 -27286365117/1073741824 1385599412217/2147483648 -656629415169/536870912 25481919537/268435456 -904487543853/536870912 -2638122573537/2147483648 -531140635353/1073741824 1325995199943/1073741824 -912674169591/536870912 1360972745241/1073741824 -19575428037/33554432 652429620939/2147483648 888135876933/2147483648 939311436321/1073741824 2317097007609/2147483648 -1130700177291/1073741824 -160741815039/536870912 487389429579/1073741824 58436289855/2147483648 298574538057/536870912 -1301861464821/2147483648 -526681190703/536870912 -2738434406691/2147483648 1493436531321/2147483648 -215168696913/2147483648 -3476843519649/2147483648 -199961378697/536870912 2783081651055/2147483648 -263925495741/134217728 -1234323843/536870912 -49130406867/1073741824 1621254173937/2147483648 -2433878638173/1073741824 3254012062521/2147483648 -346259074515/536870912 -1297156448199/2147483648 76627466613/134217728 -572125687107/2147483648 -4627667016645/2147483648 -1087207745715/1073741824 4630311575445/2147483648 71437739325/536870912 236918570325/2147483648 -164468910663/134217728 -6349484992173/2147483648 680344065243/1073741824 -4775384196903/2147483648 1568671540833/536870912 -677610517665/1073741824 77657678901/1073741824 2044043704785/1073741824 -237456031773/134217728 -2253696695997/2147483648 2085937362327/1073741824 653755929369/1073741824 -1514463585159/2147483648 -1487969985885/2147483648 -3045347255787/2147483648 -90598675311/2147483648 1956601032261/2147483648 -671606293251/1073741824 185094846369/1073741824 -5188035673107/2147483648 271501938159/2147483648
5654753697/33554432 970880211003/2147483648 392487885735/1073741824 875632448313/2147483648 -91871419137/1073741824 -724324676181/2147483648 -8785987839/67108864 -445325786379/536870912 743017893327/2147483648 313985481753/1073741824 735925633911/2147483648 753706245/2097152 -1655887272471/2147483648 -1968425906625/2147483648 1456910843775/2147483648 -2277428676495/2147483648 17494554051/33554432 -498901230645/2147483648 359196470649/536870912 -1038993994557/1073741824 -88823622837/2147483648 543107946417/1073741824 1596497780655/2147483648 -212279090259/2147483648 -1500202131/67108864 -630168284763/2147483648 144553648785/2147483648 -396640056747/1073741824 -94795903221/1073741824 203705959563/1073741824 280605407067/2147483648 -290653676211/536870912 1284435816813/2147483648 113288354397/2147483648 -907671056349/2147483648 1684191942957/2147483648 569852374887/1073741824 74954426889/2147483648 -25255753809/33554432 191752824783/536870912 178262808099/2147483648 529841078511/536870912 -240573851163/2147483648 597092961/1048576 508169876487/2147483648 145835316975/1073741824 94746624813/2147483648 -539319701781/1073741824 836180498133/1073741824 -1823416428081/2147483648 417601620699/2147483648 -432271513995/2147483648 2253981627315/2147483648 2161603883547/2147483648 794796927/134217728 -882023270721/2147483648 -1479881435253/2147483648 56694749925/67108864 -13167970221/16777216 43847157507/2147483648 -2294427359823/2147483648 -138138770793/268435456 -562000813809/1073741824 187088298549/268435456 -2931451691739/2147483648 1900844019933/2147483648 -43280012169/536870912 359912861589/1073741824 31381450563/67108864 489558360525/1073741824 2064689113899/2147483648 -220964190159/2147483648 -209971685913/268435456 820772691039/2147483648 -603744922623/1073741824 68038324797/536870912 -42193854453/67108864 345484356987/2147483648 -2049048189327/2147483648 814582005657/1073741824 -109345889415/536870912 -71647977453/134217728 244695090831/1073741824 59405878719/134217728 -2308870965729/2147483648 64276489095/2147483648 -66388628187/268435456 2214817116903/2147483648 -621918530577/1073741824 820370939649/2147483648 -936933978117/1073741824 -1788076096689/2147483648 38890530585/536870912 -1130364670425/2147483648 -1470644472153/1073741824 -373829327667/536870912 332449420755/268435456 467317969995/2147483648 404310195321/2147483648 8734092237/134217728 -1118648439063/1073741824 1474231727877/2147483648 -925748766285/1073741824 1448391041511/1073741824 -87463555479/536870912 521033146035/2147483648 571750565469/536870912 -3503067039939/2147483648 -2825555243115/2147483648 2985645212205/2147483648 -748451254161/1073741824 287327644695/2147483648 -42666910821/268435456 557700157875/2147483648 -119806067301/536870912 -10968162309/134217728 256217156187/1073741824 1572018493899/2147483648 -199282270647/2147483648 -75633945825/1073741824
106740326883/2147483648 296675356095/1073741824 -484970149671/2147483648 -91871419137/1073741824 732508857393/2147483648 -138221108559/1073741824 -52621070535/536870912 -1121498899623/2147483648 388946551845/1073741824 94113427263/1073741824 73191071175/1073741824 -3537061497/536870912 -735432068109/1073741824 -581852065683/1073741824 976335884157/2147483648 -1235671930425/2147483648 488413716975/2147483648 -413236546173/1073741824 698797947291/2147483648 -215253073941/536870912 175388507211/1073741824 -1517415585/2147483648 769020785061/2147483648 -30691551063/2147483648 723228867567/2147483648 867331934175/2147483648 -54812219463/536870912 188256507777/1073741824 320014963593/2147483648 -158583372087/536870912 179528534559/2147483648 282621285693/2147483648 -194035705083/536870912 -713140155243/2147483648 78246510357/268435456 90799455147/268435456 1085496174789/2147483648 127915393389/536870912 -163335958755/1073741824 597832253181/1073741824 -141761235981/536870912 449907490851/1073741824 -226128840099/1073741824 599720576229/1073741824 -434585059581/1073741824 -418902299301/1073741824 -2082484203/536870912 8876026803/134217728 166999226757/2147483648 -176638045299/268435456 748163428443/2147483648 -319960301259/2147483648 420617097261/536870912 -49108932687/536870912 1450699196283/2147483648 1565078025003/2147483648 -1529534927871/2147483648 -129408106731/1073741824 -728944599621/2147483648 363786097791/2147483648 -7993202865/16777216 1561260280431/2147483648 -1246789010697/2147483648 5449586283/268435456 -62721898749/268435456 31025386245/268435456 249090043869/536870912 456907318455/1073741824 259731372729/2147483648 446613745665/2147483648 -509917701351/2147483648 459550906059/1073741824 -338868607737/1073741824 228919250499/536870912 -1178695449885/2147483648 1108132265835/2147483648 -203274902859/268435456 869355675909/2147483648 -306861958431/536870912 -474954854283/2147483648 39113691273/134217728 161093832237/2147483648 -140625539283/536870912 -523462444377/2147483648 1749841561761/2147483648 397145835723/2147483648 -180497030427/2147483648 612755705913/1073741824 1945428540543/2147483648 -1107829273239/2147483648 5184097833/268435456 89782935261/536870912 -797855330055/2147483648 -1014359943393/2147483648 -28124378919/1073741824 111268542795/536870912 -379045136445/536870912 618082784781/2147483648 -305780584767/1073741824 154300007445/268435456 443613924021/1073741824 696641942289/1073741824 -99185034639/2147483648 648260394885/2147483648 28398797877/134217728 119495400825/1073741824 -1382474139/33554432 -188252964513/268435456 -1341230965251/2147483648 -225539615097/1073741824 -944287873575/2147483648 -149166100161/2147483648 300926678763/2147483648 1135102641297/2147483648 -33704974533/268435456 -217159586055/2147483648 172467446775/2147483648 740204761923/2147483648 261811598553/268435456 -68096459037/536870912
-921432973299/2147483648 -118151014935/134217728 -404734497471/1073741824 -724324676181/2147483648 -138221108559/1073741824 103954738803/134217728 133866873327/1073741824 3381575378703/2147483648 -965436742197/2147483648 -49371489315/134217728 -718111625925/536870912 -1493168787183/2147483648 2522893644885/2147483648 2075118572979/1073741824 -678045541707/536870912 1972741467327/1073741824 -2244523881273/2147483648 755041561065/2147483648 -1409096942367/1073741824 986330514807/536870912 114025294881/536870912 -2589877102155/2147483648 -79287574413/67108864 2146422441/33554432 309577018497/1073741824 53192782137/1073741824 239662611435/1073741824 1172907982497/2147483648 -234047447997/2147483648 -55414520187/268435456 -606823428267/2147483648 569733312411/536870912 -2204675772843/2147483648 574626199677/2147483648 1207827558507/2147483648 -3540900533073/2147483648 -1529716214949/2147483648 38902332795/67108864 400396946337/268435456 -956760089841/2147483648 -2117062154463/2147483648 -4936801912215/2147483648 -61051022991/1073741824 -403183298133/536870912 -1896383588979/2147483648 -462140572815/1073741824 -252656326251/2147483648 2880711876927/2147483648 -1420166143173/1073741824 1491252743523/1073741824 -100402566051/536870912 3478100997/8388608 -421035675459/268435456 -3307758917319/2147483648 -577909291047/2147483648 403285842825/536870912 578136425355/536870912 -511815901035/536870912 1488075823977/1073741824 -633576467091/2147483648 1143230693085/536870912 2041324964535/2147483648 1106984560425/1073741824 -1607698192533/1073741824 4939352136579/2147483648 -3794070142275/2147483648 646082842185/2147483648 -929301445485/1073741824 -1097928145881/2147483648 -806253005187/2147483648 -365344817367/268435456 88974928695/268435456 1848567459921/2147483648 -291897209115/1073741824 802953541329/1073741824 -2068991129637/2147483648 3270473382885/2147483648 2510467287/536870912 4064089851543/2147483648 -1216185920847/1073741824 -98355988095/2147483648 79399125267/67108864 -179839216653/1073741824 -1791578528601/2147483648 3077392885785/2147483648 -114666025293/1073741824 864923720511/2147483648 -3853329051957/2147483648 2079565487445/2147483648 -1780582212867/2147483648 2931707031021/2147483648 583974613425/536870912 48157286241/536870912 2470406951181/2147483648 282996382473/134217728 1773684976971/1073741824 -1169470636245/536870912 -760784423349/2147483648 -252680206197/2147483648 54481814601/536870912 1867270512735/1073741824 -972152502177/1073741824 2155025676303/1073741824 -807511624101/268435456 35075027949/268435456 144499151937/1073741824 -4412165369511/2147483648 3112214423871/1073741824 1870791378759/1073741824 -5624145220875/2147483648 1581727691031/2147483648 432093985137/2147483648 166162021497/268435456 -76110647841/268435456 318196599633/2147483648 -81182502435/2147483648 230922171813/2147483648 -338640776361/268435456 89767633581/134217728 17015797743/67108864
-254325092337/2147483648 -781920967203/2147483648 -404662611687/2147483648 -8785987839/67108864 -52621070535/536870912 133866873327/1073741824 235613326923/1073741824 419164280049/1073741824 -53888363301/134217728 -189854255547/2147483648 -14246560023/268435456 -270670683081/2147483648 1636013371251/2147483648 620150763951/1073741824 -1128273764121/2147483648 400938319365/536870912 -296292529635/2147483648 48847228047/134217728 -273173192547/536870912 719347007607/1073741824 -124386110625/536870912 -95378366097/536870912 -464698832673/1073741824 172774207131/2147483648 -17248957869/67108864 -32392608771/2147483648 -101885084595/1073741824 -17506539/16777216 248340240075/2147483648 122314507137/1073741824 -550683776217/2147483648 69484010391/536870912 197377640709/2147483648 142963723425/1073741824 415131787125/2147483648 -773034595929/2147483648 -20344832997/33554432 -950219704365/2147483648 330948334383/1073741824 -700565366829/2147483648 606223699737/2147483648 -734446606659/2147483648 105651676545/536870912 -611876197461/1073741824 409330628547/1073741824 725824513923/2147483648 18864856857/268435456 -98965155105/2147483648 -950384617941/2147483648 1359740423829/2147483648 -220847779707/536870912 163635152763/536870912 -212378843943/268435456 -965041308195/2147483648 -387336639771/1073741824 -127197959523/268435456 1418810415729/2147483648 -2095297629/8388608 336416259579/536870912 -158621589321/2147483648 1414768536159/2147483648 -830349983199/2147483648 599866549761/1073741824 -271149975621/2147483648 1305926472831/2147483648 -531011852397/2147483648 -416823846105/1073741824 -311412065709/1073741824 -48304088307/134217728 -134372657979/268435456 -378543608277/2147483648 -126866106351/536870912 1279087642497/2147483648 -616018715805/1073741824 1258863109629/2147483648 -512649812073/2147483648 290901690279/536870912 -138928476375/536870912 312716435439/536870912 -183063794367/2147483648 -65831324829/536870912 294403636353/1073741824 69048095469/268435456 -114752331447/2147483648 -161983755081/2147483648 -256975351725/2147483648 58781340951/536870912 -1222677417915/2147483648 -466091767845/2147483648 270971926797/2147483648 318622798977/2147483648 35067833175/536870912 28137862593/268435456 93333597717/268435456 1282823536941/2147483648 -124437633531/1073741824 444728149593/2147483648 -303806791125/1073741824 336737933043/2147483648 -631504582257/2147483648 414216165963/1073741824 -1659798444489/2147483648 333602662989/1073741824 -377169804915/536870912 32957016645/536870912 -887406753321/2147483648 -637380441513/2147483648 2052630748059/2147483648 2284069072395/2147483648 -118684455531/1073741824 391468148193/1073741824 55144126761/536870912 -146050811295/2147483648 -207543086385/2147483648 246645165753/1073741824 -285031089393/2147483648 -26901803421/536870912 -632694343245/2147483648 -911928379551/2147483648 -3173010945/134217728
-1621985208507/2147483648 -1197732471105/536870912 -360769671783/536870912 -445325786379/536870912 -1121498899623/2147483648 3381575378703/2147483648 419164280049/1073741824 9113622714807/2147483648 -617478839481/536870912 -553716951099/536870912 -663823520679/268435456 -733273635219/536870912 7311113674503/2147483648 19379642745/4194304 -3345901334115/1073741824 4895006645103/1073741824 -663903019275/268435456 1161285107979/1073741824 -6583863191031/2147483648 9174613999773/2147483648 325579615659/1073741824 -1270195660743/536870912 -812313380313/268435456 261215160783/1073741824 349861965207/2147483648 -16478130453/536870912 10964263227/33554432 2369033012223/2147483648 -554958549699/2147483648 -165767316231/1073741824 -295241059197/536870912 1135763415033/536870912 -2237386055427/1073741824 1567935924705/2147483648 1975421806245/2147483648 -8111301887037/2147483648 -4467503216313/2147483648 926702786763/1073741824 3844663701555/1073741824 -3153080121639/2147483648 -3674746399035/2147483648 -11424968040513/2147483648 231078532227/2147483648 -5042232666477/2147483648 -3013652746143/2147483648 -934976178555/2147483648 -881164330599/2147483648 1425819969195/536870912 -6414041619861/2147483648 8138993759487/2147483648 -1494275856819/2147483648 1892771120265/2147483648 -4605947043303/1073741824 -1753472991987/536870912 -2181275567475/2147483648 2301665053629/2147483648 6497565433167/2147483648 -4838750604759/2147483648 6816582961653/2147483648 -348762513327/536870912 5322503001891/1073741824 1554402082821/1073741824 1449952558041/536870912 -6937734769353/2147483648 2827146736443/536870912 -8455064612847/2147483648 40667302413/134217728 -2349699625689/1073741824 -172085285445/134217728 -1366816924161/1073741824 -6290478169899/2147483648 99798921381/268435456 2563752638277/1073741824 -2782322116425/2147483648 4917233202963/2147483648 -1226676448629/536870912 31963625349/8388608 -889062548475/2147483648 9960841467729/2147483648 -608718757785/268435456 -78763067883/2147483648 2299562594835/1073741824 -296930336775/1073741824 -3256959647109/2147483648 1418695135719/536870912 -107211870573/268435456 1813478691099/2147483648 -9856962337953/2147483648 1360699302813/1073741824 -1342226957193/1073741824 1665304981281/536870912 5510450240511/2147483648 509593068033/1073741824 774491050443/268435456 2567556920391/536870912 6889898750001/2147483648 -9095963371035/2147483648 -71919193587/67108864 -167673703395/2147483648 -244935333873/536870912 1781777142399/536870912 -1468805429679/536870912 8997159012873/2147483648 -6857960578863/1073741824 249765649107/2147483648 209799863187/2147483648 -9517954586451/2147483648 7526441317365/1073741824 9575966044797/2147483648 -12058704172473/2147483648 2657323259049/1073741824 202478413077/2147483648 1094824404903/1073741824 -371401534929/268435456 519018672831/1073741824 139123095537/536870912 -549723567633/2147483648 -6679257548679/2147483648 162709014441/1073741824 87878031915/134217728
-5971969065/2147483648 105038419497/2147483648 -702768195693/2147483648 743017893327/2147483648 388946551845/1073741824 -965436742197/2147483648 -53888363301/134217728 -617478839481/536870912 2746453385187/1073741824 1405637174739/2147483648 -382663084641/1073741824 766186694301/2147483648 -3594884995179/2147483648 -428725957221/536870912 2510899672155/2147483648 -3838452550347/2147483648 577569807225/536870912 -2212748565807/2147483648 232720639179/536870912 -1380558386511/2147483648 539523882345/2147483648 -525367547475/1073741824 3082478927049/2147483648 -82470888633/2147483648 682706845107/536870912 990139074417/2147483648 -301912387035/2147483648 195049487763/536870912 202008198573/536870912 -171256179555/536870912 -369113725641/2147483648 160207987287/268435456 -1993446427311/2147483648 -38628944493/268435456 1866904923381/2147483648 986222662401/1073741824 1873240197051/1073741824 11863810533/8388608 625200153873/2147483648 7076499249471/2147483648 -5444829249603/2147483648 1113573158151/1073741824 -1376616428859/1073741824 5061478124829/2147483648 -281401991823/134217728 -2850598825653/2147483648 -396212850681/2147483648 886935434133/2147483648 208608691047/2147483648 -2836382380149/1073741824 1355561476395/1073741824 1853626323/67108864 3946874843481/1073741824 617614904919/2147483648 3774157853025/2147483648 2963931125187/2147483648 -5796534615291/2147483648 2453311823991/2147483648 -2189664034683/2147483648 275850873765/2147483648 -1963583062413/2147483648 3446345154231/2147483648 -2987872001739/2147483648 -102725257035/536870912 -3029092561173/2147483648 95524083375/268435456 3372294334419/2147483648 461898514431/536870912 2269220896797/2147483648 74089409871/268435456 327187607751/536870912 4146566126829/2147483648 -2514864946641/1073741824 1044700838145/1073741824 -1256119096095/536870912 262936950591/2147483648 -3383328051081/2147483648 5181692251485/2147483648 -2320818323373/2147483648 1728876552489/2147483648 164986082943/1073741824 1833013132857/2147483648 1537085001381/2147483648 -575475184761/536870912 510615286467/536870912 659699021157/2147483648 -1699861368411/2147483648 3963306776373/2147483648 1541996154945/536870912 -964112326611/536870912 -2515441434927/2147483648 -1684483356597/2147483648 -2328476511963/2147483648 -3412192964601/2147483648 -1429353248085/2147483648 128656792869/2147483648 -2391469675893/2147483648 186524062185/268435456 -58999264173/2147483648 5663192585787/2147483648 935304805239/536870912 3826710846105/2147483648 529803388923/536870912 70202948889/2147483648 70274982861/134217728 676688521029/536870912 -187585744827/2147483648 -5802759346689/2147483648 -28702987251/8388608 513135565731/2147483648 -6905460205917/2147483648 2339209486965/2147483648 104543881989/134217728 6716649117969/2147483648 -1530268143483/2147483648 -1535178680571/1073741824 829895454573/536870912 2151339356295/1073741824 2340356421375/536870912 -529882272273/2147483648
52545247911/2147483648 88672446015/268435456 -115796378937/2147483648 313985481753/1073741824 94113427263/1073741824 -49371489315/134217728 -189854255547/2147483648 -553716951099/536870912 1405637174739/2147483648 1488325754463/2147483648 54230370285/268435456 156930420045/536870912 -214296840951/268435456 -1806632495721/2147483648 1223999849097/2147483648 -2172699139377/2147483648 225277839291/268435456 -782328876453/2147483648 943970555109/2147483648 -1369205865153/2147483648 -44592341487/536870912 65347343631/536870912 473946141993/536870912 -7568530971/2147483648 574013092623/2147483648 90495040281/2147483648 -279754371129/2147483648 -444749463489/2147483648 495925304715/2147483648 30613602009/536870912 -144804293391/1073741824 -101043280197/536870912 609703491687/2147483648 1814084265/134217728 360238694361/2147483648 1715749338621/2147483648 1408045471035/2147483648 -334621686909/2147483648 -971058446265/2147483648 1229851849947/1073741824 -746547974823/2147483648 2527108752267/2147483648 -677849102775/2147483648 1780853403675/2147483648 -73046995905/2147483648 4834689447/134217728 422056382925/2147483648 -198915340053/536870912 750353511465/2147483648 -2536243022847/2147483648 54231034131/268435456 60832066827/536870912 3200540176659/2147483648 711970217823/1073741824 878868222327/2147483648 -569579452587/2147483648 -2306840264187/2147483648 2038114650471/2147483648 -1234587664953/2147483648 13671961365/268435456 -901612616763/1073741824 -250245630345/1073741824 -638240565015/1073741824 1093517018061/2147483648 -2716166144103/2147483648 435050407293/536870912 131767747161/1073741824 116876713743/268435456 954159587091/2147483648 -3815312253/1073741824 1974144401397/2147483648 514431773307/1073741824 -2171659737435/2147483648 289970667357/2147483648 -1008301125825/1073741824 73975246941/1073741824 -1599241835163/2147483648 1775701697691/2147483648 -889342800525/1073741824 1802070907167/2147483648 -10310005515/67108864 -3084424749/2147483648 603805827219/1073741824 -133668105159/2147483648 -1128505004877/2147483648 71296905801/2147483648 -376772235789/1073741824 2804635772109/2147483648 731830590849/2147483648 -294603099135/2147483648 -567216819885/536870912 -2107034700369/2147483648 -677032334259/2147483648 -805816316211/1073741824 -1936299088617/2147483648 -861716074143/1073741824 453973911141/536870912 673539773757/2147483648 102287729439/536870912 842139922545/1073741824 144794830299/2147483648 300500682627/536870912 -557526100833/2147483648 746610685359/1073741824 99871729611/536870912 246535001193/2147483648 761721255207/1073741824 -3515507409651/2147483648 -2839883040447/2147483648 2938553818923/2147483648 -1503715797717/1073741824 583740530433/1073741824 -28165721109/1073741824 2710793578983/2147483648 -526293523233/2147483648 -354194262585/536870912 1196967305745/2147483648 2421170690127/2147483648 2296716086253/2147483648 -444408231363/2147483648
2344082154087/2147483648 3196421817255/2147483648 575498421003/536870912 735925633911/2147483648 73191071175/1073741824 -718111625925/536870912 -14246560023/268435456 -663823520679/268435456 -382663084641/1073741824 54230370285/268435456 8290483495239/2147483648 1524360471567/1073741824 -601846587039/536870912 -7723326262119/2147483648 2220225617607/1073741824 -3023083019943/1073741824 460010248227/268435456 451162250229/2147483648 2593386800031/1073741824 -3787563849525/1073741824 -126774247983/134217728 6800242019115/2147483648 3077132609559/2147483648 1996186593/1073741824 -1847623624827/1073741824 -198092256375/536870912 -520518939591/1073741824 -2777023204215/2147483648 470977383/268435456 752465480811/1073741824 745170140109/1073741824 -5970862513659/2147483648 6503634237645/2147483648 -1116699574653/2147483648 -1901594932119/1073741824 215677050147/67108864 176511605031/2147483648 -149160650607/67108864 -7268482726743/2147483648 -1982972862783/2147483648 8730958830915/2147483648 1252054081623/268435456 483655172595/536870912 21506452965/2147483648 6875732984139/2147483648 223780970361/134217728 739025826789/2147483648 -7472146842129/2147483648 6193460779977/2147483648 -3009278714259/2147483648 -218306274039/536870912 -1845068655843/2147483648 2466891224127/2147483648 414869722503/134217728 -1139820445053/2147483648 -6346708820961/2147483648 -1043397333069/2147483648 334386185073/268435456 -625007891715/268435456 775540085253/1073741824 -4378326849423/1073741824 -7425136636737/2147483648 -2531579370939/2147483648 7702741370103/2147483648 -2228686232121/536870912 8094469306431/2147483648 -2014132208625/1073741824 1546348920555/1073741824 354317105907/1073741824 533944896663/2147483648 1454912704779/536870912 -4566881386677/2147483648 -222170100339/536870912 -823195808901/2147483648 -104066668947/1073741824 2489163527697/1073741824 -303526013079/134217728 -932621514477/536870912 -1748969674569/536870912 2350392031485/1073741824 92970062205/536870912 -6586485268065/2147483648 62998555929/536870912 5426988922821/2147483648 -8918215036959/2147483648 11017709871/2147483648 -606940787877/1073741824 5390149590411/2147483648 -8769987143829/2147483648 6753635910711/2147483648 -5025044142351/2147483648 -2074274797059/1073741824 449757736149/1073741824 -3657046955745/2147483648 -9155391090705/2147483648 -8868797388369/2147483648 12688031134719/2147483648 435225534939/2147483648 719316478575/2147483648 -4384857132201/2147483648 -2638325548779/536870912 518280415887/1073741824 -5587815403815/1073741824 7483412517021/1073741824 -1511931139725/2147483648 -1271504507763/1073741824 5207722566465/1073741824 -10365352840479/2147483648 -3528640787313/2147483648 800365669425/134217728 713449533705/2147483648 -2530669477809/2147483648 -66295169793/33554432 -2542154468439/2147483648 702587871663/2147483648 1009810532721/1073741824 -2578439338485/2147483648 3630116668827/2147483648 -9889793257203/2147483648 -431343127461/1073741824
129228485607/268435456 1527007956495/2147483648 1064499566745/2147483648 753706245/2097152 -3537061497/536870912 -1493168787183/2147483648 -270670683081/2147483648 -733273635219/536870912 766186694301/2147483648 156930420045/536870912 1524360471567/1073741824 2007130504449/2147483648 -500818592523/536870912 -3898740312201/2147483648 1246473488487/1073741824 -113959032273/67108864 1149728946195/1073741824 -91384334145/536870912 1263266112867/1073741824 -3720647680635/2147483648 -183781666515/536870912 688744532859/536870912 137803081989/134217728 625832403/2147483648 -127420107399/268435456 -492263743845/2147483648 -394079575983/2147483648 -164195631273/268435456 54320286195/2147483648 728763753897/2147483648 141898949175/536870912 -1268667623799/1073741824 1355661096933/1073741824 -303319295013/2147483648 -1477096744413/2147483648 1779219243501/1073741824 124740433749/268435456 -733470188091/1073741824 -3197990202495/2147483648 683285433939/2147483648 2448342545037/2147483648 4861439614197/2147483648 301458297297/2147483648 1251172966803/2147483648 1101264038859/1073741824 1123152842583/2147483648 343379577561/2147483648 -1546400279589/1073741824 366820767921/268435456 -659883373539/536870912 36324733665/536870912 -368888912841/1073741824 2925617368773/2147483648 3526431660225/2147483648 61539385005/1073741824 -1286507987487/1073741824 -1843795719747/2147483648 1140739645035/1073741824 -1422211880289/1073741824 668759276019/2147483648 -2175136078227/1073741824 -2977052238237/2147483648 -13427683635/16777216 1700969508507/1073741824 -156929732427/67108864 989945470143/536870912 -1185866470437/2147483648 410350289769/536870912 126107550801/268435456 50846903355/268435456 1773933709593/1073741824 -268035202359/536870912 -121146901215/134217728 5966564073/1073741824 -1416376365195/2147483648 1733529996117/2147483648 -2603081964495/2147483648 -338031286359/2147483648 -443565382473/268435456 94319492667/67108864 -26750696649/2147483648 -1332597586737/1073741824 721348928985/2147483648 2049377277855/2147483648 -1055640932919/536870912 379608009/33554432 -250972474461/536870912 1761578299479/1073741824 -2974056473655/2147483648 2375929104285/2147483648 -3122654867811/2147483648 -2686665452733/2147483648 57152674569/2147483648 -572274648393/536870912 -4676782037619/2147483648 -4118666452953/2147483648 5636000760309/2147483648 138530835033/536870912 223057302903/1073741824 -603609133041/2147483648 -4190562959991/2147483648 1329702574737/2147483648 -2255636687697/1073741824 3290486134941/1073741824 -519088612953/2147483648 -50147914407/268435456 1202202641601/536870912 -6092257174215/2147483648 -861249714567/536870912 6207178610145/2147483648 -1418332908009/2147483648 -146466844683/1073741824 -1486130121153/2147483648 347599601457/2147483648 -202466752101/2147483648 53055217017/1073741824 -225995075415/2147483648 2627463259467/2147483648 -146834310735/134217728 -219922066971/1073741824
-1461659085705/2147483648 -2703222639597/1073741824 -737305004295/1073741824 -1655887272471/2147483648 -735432068109/1073741824 2522893644885/2147483648 1636013371251/2147483648 7311113674503/2147483648 -3594884995179/2147483648 -214296840951/268435456 -601846587039/536870912 -500818592523/536870912 1287236187225/268435456 9373871614767/2147483648 -1815021907461/536870912 319588738143/67108864 -1626497165349/1073741824 1092830412591/536870912 -3545472068973/1073741824 4623835522995/1073741824 -480523579929/536870912 -3309456503487/2147483648 -3229078816839/1073741824 543158697381/1073741824 -1144100059173/1073741824 -5746612815/16777216 -118484208135/1073741824 463867388199/1073741824 368005006845/2147483648 1108173561309/2147483648 -2404083341613/2147483648 652074906615/536870912 -266895504915/1073741824 2081981934429/2147483648 1820290475829/2147483648 -1549060681107/536870912 -223898240295/67108864 -1444837413243/1073741824 2858005081215/1073741824 -4031858421213/2147483648 941629803969/2147483648 -3764322050271/1073741824 383118066195/536870912 -3582180515961/1073741824 474251883363/536870912 1246351987347/1073741824 223420281267/1073741824 992504340579/1073741824 -1485167460573/536870912 8663198129979/2147483648 -2010887315961/1073741824 1704866663397/1073741824 -10478171593215/2147483648 -1487948242941/536870912 -2199755520441/1073741824 -1974214435413/1073741824 4220102952999/1073741824 -1735254652851/1073741824 3930766085517/1073741824 -78027034935/134217728 4942342771797/1073741824 -377778520029/268435456 7380233388345/2147483648 -463781129763/268435456 9169831860825/2147483648 -5283466901829/2147483648 -3368433054621/2147483648 -4537428174003/2147483648 -3845512039437/2147483648 -700242194295/268435456 -413881449189/268435456 -2009215509039/2147483648 3290892993495/1073741824 -6291530738853/2147483648 1716627222099/536870912 -4391301252867/2147483648 8760068272605/2147483648 -2793464634033/2147483648 9639679223241/2147483648 -248034319959/268435456 -146194271409/268435456 4021584462357/2147483648 2207901874539/2147483648 -1513580358339/2147483648 30949799421/536870912 -1558825971843/2147483648 1425028377831/2147483648 -2287994337135/536870912 -837945837243/1073741824 643927510551/2147483648 885932602743/536870912 1049219624721/1073741824 377176728189/536870912 5457906960921/2147483648 8449668366129/2147483648 35530116495/67108864 -79512974403/268435456 -3512450949243/2147483648 1776076874337/2147483648 -3293955082809/2147483648 5516490458901/2147483648 -9440340618495/2147483648 3125038325685/1073741824 -5608527492237/1073741824 103297022667/1073741824 -3058218582531/2147483648 -90138283179/33554432 6929193927699/1073741824 12347989531317/2147483648 -4999126096335/2147483648 2574819129351/1073741824 526931699217/1073741824 164360192565/2147483648 -2313904174917/2147483648 2222257224201/2147483648 -166865885241/536870912 -362285539893/1073741824 -5039631149187/2147483648 -4395690176319/2147483648 297391255491/1073741824
-1395530973327/1073741824 -6841184511153/2147483648 -2997122092803/2147483648 -1968425906625/2147483648 -581852065683/1073741824 2075118572979/1073741824 620150763951/1073741824 19379642745/4194304 -428725957221/536870912 -1806632495721/2147483648 -7723326262119/2147483648 -3898740312201/2147483648 9373871614767/2147483648 13592870010615/2147483648 -2216919405459/536870912 12467009754327/2147483648 -5232590246655/2147483648 2926544036181/2147483648 -4767071514597/1073741824 6508484069619/1073741824 34406552403/1073741824 -7792065934119/2147483648 -7455227065083/2147483648 243728315949/536870912 1185073709457/2147483648 128259628257/1073741824 137124586317/536870912 389151867759/268435456 149699741367/1073741824 -220294816335/1073741824 -735102103773/536870912 6703709561817/2147483648 -2853378430095/1073741824 2358123592803/2147483648 565820995179/268435456 -9944125414353/2147483648 -5615749406793/2147483648 1615147865799/2147483648 10221216858429/2147483648 -542675479965/1073741824 -6247045548981/2147483648 -1685187145527/268435456 -443454851769/2147483648 -1325394684231/536870912 -4310114309973/2147483648 -9674227161/16777216 -26673759129/268435456 7407014542293/2147483648 -4698797414451/1073741824 4375012410171/1073741824 -2211414502137/2147483648 248196706941/134217728 -2397084699777/536870912 -4908256497729/1073741824 -2055760552107/2147483648 254072391699/268435456 6982085386899/2147483648 -4868313888831/2147483648 9739444475157/2147483648 -1955254778505/2147483648 14390296381995/2147483648 909533620779/536870912 3784360247847/1073741824 -4447344253401/1073741824 6986802636189/1073741824 -10339207911393/2147483648 380840723313/1073741824 -714866304387/268435456 -3514303233231/2147483648 -1267453751247/536870912 -6993856803609/2147483648 2338490456643/2147483648 5388119733135/2147483648 -4425511438233/2147483648 5048198362797/2147483648 -7073422970979/2147483648 2617276314471/536870912 1032539709915/2147483648 13035120855255/2147483648 -1245649630047/536870912 -425753124735/1073741824 8229092751153/2147483648 765532264347/1073741824 -5585925491649/2147483648 7228079108301/2147483648 -1205528417139/2147483648 1831071050175/2147483648 -11227367437131/2147483648 373356607263/134217728 -2486334486267/1073741824 6640341996999/2147483648 2508827299071/1073741824 3876341919/33554432 6776349410271/2147483648 13777024871661/2147483648 952647386565/268435456 -5379604822221/1073741824 -1499488802037/1073741824 284475093321/1073741824 291874001949/536870912 12882926361681/2147483648 -2014057797165/536870912 13660389981267/2147483648 -20061229400637/2147483648 666687581013/1073741824 -15597960801/134217728 -12506449704513/2147483648 18389061205593/2147483648 2975171851479/536870912 -13928794897083/2147483648 3116111442441/2147483648 1333898517927/1073741824 3423632632251/2147483648 453409908993/2147483648 1214318622225/2147483648 -1016518446111/1073741824 371167707861/536870912 -6474740659089/2147483648 4671094437837/2147483648 564269542017/1073741824
906656231091/1073741824 4405801641411/2147483648 1814323791969/2147483648 1456910843775/2147483648 976335884157/2147483648 -678045541707/536870912 -1128273764121/2147483648 -3345901334115/1073741824 2510899672155/2147483648 1223999849097/2147483648 2220225617607/1073741824 1246473488487/1073741824 -1815021907461/536870912 -2216919405459/536870912 6480350771073/2147483648 -4481082394065/1073741824 1770792738207/1073741824 -322104415203/268435456 791079940581/268435456 -8647881214773/2147483648 85894914063/536870912 2291140988847/1073741824 5395289422851/2147483648 -746062999689/2147483648 92627663811/1073741824 57626535165/1073741824 -219854242983/2147483648 -1578990569037/2147483648 -232240725819/2147483648 -51866359317/1073741824 1969508438817/2147483648 -3779418199851/2147483648 1360769595135/1073741824 -836767527873/1073741824 -2469729148395/2147483648 3307362012597/1073741824 2356460404791/1073741824 463911348429/2147483648 -3110043097485/1073741824 2317730138799/2147483648 2132096333703/2147483648 4250671432233/1073741824 -122329770357/536870912 4867070883555/2147483648 256172994345/536870912 -113868335283/536870912 -112926658605/2147483648 -3986948395623/2147483648 6130516879023/2147483648 -3508844524071/1073741824 2445195196473/2147483648 -178078465653/134217728 1023415320927/268435456 3107341258509/1073741824 2555049454179/2147483648 1513250013/16777216 -754306828941/268435456 3340657507809/2147483648 -6869948711601/2147483648 674411069403/1073741824 -9587185509573/2147483648 -689328349113/2147483648 -5662336667415/2147483648 645928472283/268435456 -9273341379099/2147483648 6380255194701/2147483648 807422489397/2147483648 2056215096057/1073741824 2825632093701/2147483648 237586164561/134217728 4381307852157/2147483648 -286879038627/2147483648 -2403945888147/1073741824 3839582472573/2147483648 -4631442754449/2147483648 4569875014653/2147483648 -7487641786845/2147483648 641722474749/2147483648 -8770438742763/2147483648 3157329115935/2147483648 831263387997/2147483648 -4775870394159/2147483648 -256521696411/536870912 708405205443/536870912 -3510365612601/2147483648 258838879065/536870912 -1530154582455/2147483648 1980906995691/536870912 -447600512055/536870912 1819745469603/2147483648 -1076788906077/536870912 -3080255368185/2147483648 -374493318099/1073741824 -5071498592055/2147483648 -9008575273827/2147483648 -3973552825263/2147483648 2602585250019/1073741824 585584628057/536870912 -713359861395/2147483648 713093950839/2147483648 -7176735851151/2147483648 6589719098253/2147483648 -7933808169189/2147483648 790969695549/134217728 -23721540477/67108864 166104024033/268435456 3805559732643/1073741824 -13076675499333/2147483648 -609193206195/134217728 4009703350179/1073741824 -3506685290979/2147483648 -351661580139/536870912 -47095201683/67108864 1083694719315/2147483648 -314167063353/536870912 906386733429/2147483648 -78426313641/2147483648 4836977488767/2147483648 -31796125485/268435456 -685483201191/2147483648
-2391476246559/2147483648 -3092208947517/1073741824 -1286990286507/1073741824 -2277428676495/2147483648 -1235671930425/2147483648 1972741467327/1073741824 400938319365/536870912 4895006645103/1073741824 -3838452550347/2147483648 -2172699139377/2147483648 -3023083019943/1073741824 -113959032273/67108864 319588738143/67108864 12467009754327/2147483648 -4481082394065/1073741824 6419859137925/1073741824 -5514956809923/2147483648 3599700896733/2147483648 -8855477941635/2147483648 6073159040679/1073741824 -19186359129/134217728 -3117415126365/1073741824 -4033987116405/1073741824 998610562371/2147483648 -340100808819/2147483648 90043398561/2147483648 168701714925/1073741824 2473793395371/2147483648 174807734445/2147483648 -13470533829/268435456 -154218724167/134217728 83174108181/33554432 -4205413810395/2147483648 1016168488269/1073741824 26368381317/16777216 -9482222958369/2147483648 -3404770493103/1073741824 -283681889133/2147483648 4416743595825/1073741824 -1966275311223/1073741824 -2739977499327/2147483648 -12507287711913/2147483648 489103445481/1073741824 -7006795042917/2147483648 -793642841823/1073741824 139242840861/1073741824 -3646460265/67108864 5730024622089/2147483648 -4270662563085/1073741824 10295051954085/2147483648 -206357435613/134217728 3552932836545/2147483648 -12044163136563/2147483648 -4562310828735/1073741824 -3294984160347/2147483648 190567856679/1073741824 8823874780413/2147483648 -5675146038729/2147483648 4814790375027/1073741824 -413912618841/536870912 6739665340965/1073741824 814759452561/1073741824 7946481962979/2147483648 -3753687375315/1073741824 3440512727403/536870912 -9333442662285/2147483648 -886524567201/2147483648 -5703537205905/2147483648 -4324528560303/2147483648 -5141818566153/2147483648 -3458045908059/1073741824 229982182491/2147483648 7270767808659/2147483648 -5193913518537/2147483648 6801509849139/2147483648 -5940641053899/2147483648 10459829835303/2147483648 -353715793989/536870912 12424716168099/2147483648 -2581089338439/1073741824 -339317403699/1073741824 6421006782807/2147483648 678495278331/2147483648 -1967487846435/1073741824 2882004228129/1073741824 -1339486680831/2147483648 1169779257213/1073741824 -1467807856275/268435456 1338507468531/1073741824 -2624107036143/2147483648 7052098951449/2147483648 1326118303269/536870912 131597364705/268435456 7351201330281/2147483648 6532319093529/1073741824 3139083033819/1073741824 -4221651728427/1073741824 -3271847475129/2147483648 433180254285/2147483648 -743613586011/1073741824 9948412003605/2147483648 -1135644135993/268435456 10951676015169/2147483648 -17485331588439/2147483648 449885168265/1073741824 -1825275258513/2147483648 -5471535127959/1073741824 9409475794233/1073741824 3527550223971/536870912 -3095046023175/536870912 1482973649229/536870912 305277106629/536870912 263538023373/268435456 -1212752983257/1073741824 961694848461/1073741824 -65219449365/268435456 -226691506293/1073741824 -7470949662039/2147483648 -215634520683/2147483648 544992549159/1073741824
120181557771/268435456 888765995139/1073741824 421916778633/2147483648 17494554051/33554432 488413716975/2147483648 -2244523881273/2147483648 -296292529635/2147483648 -663903019275/268435456 577569807225/536870912 225277839291/268435456 460010248227/268435456 1149728946195/1073741824 -1626497165349/1073741824 -5232590246655/2147483648 1770792738207/1073741824 -5514956809923/2147483648 2191657458033/1073741824 -418575247827/1073741824 1466435191059/1073741824 -4480535188797/2147483648 -1355132510469/2147483648 2715805974963/2147483648 1992776694087/1073741824 110813229021/2147483648 -60055409229/268435456 1747922589/1073741824 -930568124889/2147483648 -1512247325457/2147483648 114937557333/268435456 353370530301/1073741824 -183667824453/2147483648 -2520748157985/2147483648 3227804131323/2147483648 -423121023273/2147483648 -377601021393/2147483648 660242684565/268435456 62057450001/67108864 -1065853454703/1073741824 -494776440177/268435456 3623706096123/2147483648 445568974845/536870912 7643280897285/2147483648 -305525863743/1073741824 701812701501/536870912 2175460134213/2147483648 1253791661031/2147483648 484862177835/1073741824 -3943972667535/2147483648 381599814099/268435456 -40812338211/16777216 86963873895/536870912 10405259547/1073741824 3068113628229/1073741824 2012002323957/1073741824 580782114033/1073741824 -3220303795527/2147483648 -1014369243243/536870912 3954955947921/2147483648 -1671278217093/1073741824 763457577315/2147483648 -2880414015417/1073741824 -1691618372955/1073741824 -2796065074401/2147483648 1123130584185/536870912 -7270678323657/2147483648 5589334783815/2147483648 -274384900809/536870912 1352558855121/1073741824 803980596261/1073741824 -52448835249/1073741824 4997574666033/2147483648 -52474939047/1073741824 -448858099809/268435456 34875827541/2147483648 -1552061050791/1073741824 2284878030513/2147483648 -2202806086281/1073741824 1437143913495/2147483648 -652315774239/268435456 2228404210713/1073741824 -93821509347/536870912 -27782045979/33554432 2259200907621/2147483648 1542606006885/2147483648 -4770301877115/2147483648 44337026001/536870912 -1847504522955/2147483648 6248291868069/2147483648 -698378778021/1073741824 787107932241/1073741824 -5505748360317/2147483648 -2426386505115/1073741824 -237147780765/536870912 -4185141435939/2147483648 -2965553452611/1073741824 -5992928574987/2147483648 7452715180353/2147483648 498601663683/1073741824 1022016856941/2147483648 365408717031/536870912 -1371210442473/1073741824 509717250081/536870912 -1145663363007/536870912 3648359677275/1073741824 312028299879/2147483648 -716746148205/2147483648 5909960935791/2147483648 -9166853833821/2147483648 -5520201557583/2147483648 1146784256985/268435456 -1212079104729/536870912 1142816841/2097152 -1436846611887/2147483648 4062652883601/2147483648 -539181756255/2147483648 -1912376011167/2147483648 1377468794115/2147483648 1325515683339/536870912 384043047351/1073741824 -79128091269/134217728
-284934601365/2147483648 -945706872189/1073741824 -7264316139/2147483648 -498901230645/2147483648 -413236546173/1073741824 755041561065/2147483648 48847228047/134217728 1161285107979/1073741824 -2212748565807/2147483648 -782328876453/2147483648 451162250229/2147483648 -91384334145/536870912 1092830412591/536870912 2926544036181/2147483648 -322104415203/268435456 3599700896733/2147483648 -418575247827/1073741824 1229663625153/1073741824 -1151284227081/1073741824 694201941099/536870912 -1492221524265/2147483648 -59746632351/1073741824 -1193181446997/1073741824 196411208259/1073741824 -1003893948711/1073741824 -3394981329/8388608 -133505479851/2147483648 -9752727567/67108864 -8567401329/2147483648 30829762215/67108864 -901933213155/2147483648 -169138388871/2147483648 12188536761/16777216 60349651983/134217728 -105017692659/1073741824 -1579283863743/2147483648 -3524956408209/2147483648 -1188531652785/1073741824 238674754917/536870912 -2681075394195/2147483648 630456176715/536870912 -367116122409/536870912 1138713171981/2147483648 -3599802959211/2147483648 1269154695393/1073741824 1042940798865/1073741824 55601966703/268435456 -335523534837/1073741824 -650740862961/1073741824 3581436139203/2147483648 -549302481213/536870912 1265774969007/2147483648 -4631520855159/2147483648 -155205709179/268435456 -2857544702757/2147483648 -3686360427645/2147483648 4066301722329/2147483648 -402372785271/1073741824 173465413407/134217728 -437629054191/2147483648 1438070777223/1073741824 -1720812744009/1073741824 814130507889/536870912 -816610275/1073741824 1173578635173/1073741824 -729016216281/2147483648 -2794631477025/2147483648 -1678406287557/2147483648 -406652821173/536870912 -1158459249165/1073741824 -108058871433/2147483648 -2277366623037/2147483648 2959243060647/2147483648 -379202659869/268435456 3412977011613/2147483648 -1274629875657/2147483648 3401350925859/2147483648 -1200474216711/1073741824 1565832860031/1073741824 31192781127/536870912 -785122650519/2147483648 502316212755/2147483648 319888055157/536870912 79445501793/268435456 -643159136253/536870912 -792833257005/2147483648 250596365655/1073741824 -203189451009/134217728 -1646018748303/1073741824 2040034027719/2147483648 206559407637/1073741824 -178206366849/2147483648 603494348451/1073741824 2017577905809/2147483648 1606454278605/2147483648 -1369916774943/2147483648 3022604607/2097152 -849687331443/1073741824 620012188191/1073741824 -2891593046481/2147483648 -87213210045/1073741824 -4332282331365/2147483648 96508356093/536870912 -258024591537/268435456 -470696637813/2147483648 -953622944853/1073741824 -235041086631/2147483648 2199582476067/1073741824 5123678615289/2147483648 779402725719/2147483648 2601656323545/2147483648 41979844593/2147483648 -873551692785/2147483648 -904985761983/1073741824 1252705153335/2147483648 135490262733/2147483648 -657385667625/2147483648 -425495373873/536870912 -2337930435687/1073741824 103614622227/1073741824
2041685870031/2147483648 5297284938249/2147483648 2632807789923/2147483648 359196470649/536870912 698797947291/2147483648 -1409096942367/1073741824 -273173192547/536870912 -6583863191031/2147483648 232720639179/536870912 943970555109/2147483648 2593386800031/1073741824 1263266112867/1073741824 -3545472068973/1073741824 -4767071514597/1073741824 791079940581/268435456 -8855477941635/2147483648 1466435191059/1073741824 -1151284227081/1073741824 1828591386537/536870912 -2432548561959/536870912 245635265013/1073741824 5702904843681/2147483648 5143064533071/2147483648 -110078334885/268435456 -399235379187/1073741824 -220866454677/1073741824 -15078445401/2147483648 -2205791303361/2147483648 -726637565931/2147483648 53760992037/536870912 2672036579319/2147483648 -4945245774537/2147483648 475192589673/268435456 -1693690959771/2147483648 -1994843701131/1073741824 3319165035627/1073741824 270868375437/134217728 -534532058391/2147483648 -3654181030881/1073741824 -362038443/4194304 2251654061637/1073741824 2212537100871/536870912 457755126633/2147483648 1817313432903/1073741824 2752167658173/2147483648 38586992229/134217728 -149726884143/2147483648 -303465156411/134217728 3576023954811/1073741824 -5802806531271/2147483648 1913930903985/2147483648 -876975207471/536870912 3148987465179/1073741824 7468666417659/2147483648 607950622485/1073741824 -720063969561/2147483648 -4698258588711/2147483648 3198362787171/2147483648 -7408046488515/2147483648 1262350824063/2147483648 -645997908069/134217728 -1052006977683/1073741824 -2771057489025/1073741824 755102445891/268435456 -9777156122721/2147483648 435950414919/134217728 -94230332265/1073741824 3796743292473/2147483648 2722367422653/2147483648 4473802030827/2147483648 284653659015/134217728 -916896682545/1073741824 -933819433905/536870912 3825004434099/2147483648 -1728616936221/1073741824 2459226422985/1073741824 -7197552332049/2147483648 -1197882833163/2147483648 -9223796481471/2147483648 2990228756175/2147483648 23217082299/67108864 -1647417228957/536870912 -1983398704845/2147483648 66926062953/33554432 -4945340965509/2147483648 908903921379/2147483648 -474850155981/1073741824 935707417767/268435456 -615805470105/268435456 3858175006575/2147483648 -3989913141435/2147483648 -712023928407/536870912 123129674973/1073741824 -2161066843101/1073741824 -2522304646095/536870912 -4456317234069/2147483648 6779528021595/2147483648 2216018995653/2147483648 -365525133927/1073741824 -382548610269/536870912 -10352682319635/2147483648 3168456524577/1073741824 -624176809593/134217728 14719855884855/2147483648 -1435837723395/2147483648 812004521469/2147483648 8801973600873/2147483648 -6390122933697/1073741824 -8784701540757/2147483648 8899366051557/2147483648 -612416535153/1073741824 -1305630139995/1073741824 -303384704109/268435456 -486284149611/536870912 -472129507725/1073741824 622576936905/536870912 -418762863735/536870912 3800121525345/2147483648 -2165768567583/1073741824 -375959729631/2147483648
-2898661730739/2147483648 -216201847725/67108864 -454443922587/268435456 -1038993994557/1073741824 -215253073941/536870912 986330514807/536870912 719347007607/1073741824 9174613999773/2147483648 -1380558386511/2147483648 -1369205865153/2147483648 -3787563849525/1073741824 -3720647680635/2147483648 4623835522995/1073741824 6508484069619/1073741824 -8647881214773/2147483648 6073159040679/1073741824 -4480535188797/2147483648 694201941099/536870912 -2432548561959/536870912 13240201354149/2147483648 -53550257175/536870912 -8045714220903/2147483648 -1755421873341/536870912 66986958999/134217728 359759508387/536870912 775071557787/2147483648 158698722693/2147483648 100247783037/67108864 432262693167/1073741824 -577552472103/2147483648 -3419643514965/2147483648 7008079781661/2147483648 -5823033306903/2147483648 1078043802897/1073741824 5440009308387/2147483648 -9473998804191/2147483648 -5488056240705/2147483648 592060846617/1073741824 5093485145271/1073741824 20082049827/1073741824 -814558375329/268435456 -12624388516671/2147483648 -613601133579/2147483648 -1190190480201/536870912 -2139006006477/1073741824 -607400383041/1073741824 -3437128263/2147483648 3559450434837/1073741824 -4917964242525/1073741824 2001044300565/536870912 -574160948595/536870912 555220045197/268435456 -8663344819923/2147483648 -5160472859781/1073741824 -343523713317/536870912 998133857085/1073741824 394060426065/134217728 -4735830813213/2147483648 1251965571057/268435456 -905632005207/1073741824 14209075292295/2147483648 120543250053/67108864 226676316885/67108864 -4350230555595/1073741824 3441254336661/536870912 -4996068135927/1073741824 214703328201/536870912 -1324163134713/536870912 -3654900287817/2147483648 -699378302451/268435456 -1721793625185/536870912 2815028304849/2147483648 2582133021471/1073741824 -2322668741361/1073741824 4600812193989/2147483648 -26070975741/8388608 9715835221047/2147483648 865068723915/1073741824 12571321854201/2147483648 -4771067743413/2147483648 -833988179259/2147483648 8958240316479/2147483648 2059579284477/2147483648 -1512565856889/536870912 7818713062617/2147483648 -1108359708873/2147483648 1571463371199/2147483648 -10401103437531/2147483648 1803485337633/536870912 -5581396478337/2147483648 3053630121819/1073741824 4559229583197/2147483648 -209678431413/1073741824 3030666917949/1073741824 14165423974263/2147483648 3548410578861/1073741824 -5369407314027/1073741824 -1453523715297/1073741824 560625096303/2147483648 139987158903/134217728 14296506993699/2147483648 -8080812747741/2147483648 6991116121773/1073741824 -20393732793891/2147483648 243259935039/268435456 -745281095151/2147483648 -3151027092831/536870912 17816335880547/2147483648 5935518493125/1073741824 -13357057964781/2147483648 987766583379/1073741824 3272603325585/2147483648 3538126709757/2147483648 2180402663379/2147483648 292970493405/536870912 -3002621484165/2147483648 1038034703877/1073741824 -5667812020137/2147483648 1583839007697/536870912 335064681339/1073741824
-52496241327/536870912 185744570895/536870912 -64778942493/2147483648 -88823622837/2147483648 175388507211/1073741824 114025294881/536870912 -124386110625/536870912 325579615659/1073741824 539523882345/2147483648 -44592341487/536870912 -126774247983/134217728 -183781666515/536870912 -480523579929/536870912 34406552403/1073741824 85894914063/536870912 -19186359129/134217728 -1355132510469/2147483648 -1492221524265/2147483648 245635265013/1073741824 -53550257175/536870912 922052024163/1073741824 -546737769129/1073741824 13202697675/1073741824 -381180477045/2147483648 1751583984321/2147483648 582935811147/2147483648 552173190915/2147483648 420149252949/1073741824 -233185098177/1073741824 -128117245389/268435456 867566556147/2147483648 1174583740761/2147483648 -1282847571273/1073741824 -257545582257/1073741824 79193925039/1073741824 -1197395937933/2147483648 1838329477437/2147483648 86777933079/67108864 478763337927/1073741824 56482525311/536870912 -2620098061695/2147483648 -2337046165881/2147483648 -137717039007/536870912 11266084545/16777216 -2859458905341/2147483648 -66161732487/67108864 -785528956047/2147483648 571290430155/536870912 -304162451409/2147483648 -133274119545/1073741824 1470592264137/2147483648 -241999777095/536870912 148359432321/536870912 -735108540789/2147483648 756627342675/1073741824 4261241538321/2147483648 -1230518978997/2147483648 -1083232743945/2147483648 -361176523053/1073741824 -351124191/33554432 334690423053/2147483648 2029076341299/1073741824 -1207453511097/2147483648 -2025493545303/2147483648 1413986737413/2147483648 -1974490821423/2147483648 1283619778299/1073741824 13235840085/536870912 599435193177/2147483648 962112963597/1073741824 -525043475271/536870912 857979671223/1073741824 -319435682589/1073741824 1169790290187/1073741824 -1165114356669/2147483648 -15899243217/268435456 -575147645751/2147483648 556145777505/1073741824 -75971719851/2147483648 -2073933457923/2147483648 721501500465/2147483648 132004403475/1073741824 -129957163089/134217728 -528310510317/1073741824 1988579101149/1073741824 500932763259/2147483648 498458694525/2147483648 -85621534413/536870912 721094400015/536870912 -1070497656525/1073741824 1071022471929/1073741824 589638733167/536870912 -182696227857/1073741824 501546118245/2147483648 336715496091/536870912 1846774804209/1073741824 -5581212930669/2147483648 934515778617/2147483648 -685973065809/1073741824 733873841493/1073741824 1016740189215/2147483648 146915162925/134217728 791199303603/1073741824 -801280634859/1073741824 110555945925/1073741824 878223357519/1073741824 -2461543952889/2147483648 103775303955/268435456 -1399784666637/2147483648 -2328242104281/1073741824 198805207119/1073741824 -312191159121/1073741824 1232412480177/2147483648 -321989597469/1073741824 -761135816217/2147483648 106589949747/268435456 -234008367717/2147483648 -146296973781/268435456 2957120684883/2147483648 27309544443/134217728
556315793415/536870912 3837345277941/2147483648 2799795630729/2147483648 543107946417/1073741824 -1517415585/2147483648 -2589877102155/2147483648 -95378366097/536870912 -1270195660743/536870912 -525367547475/1073741824 65347343631/536870912 6800242019115/2147483648 688744532859/536870912 -3309456503487/2147483648 -7792065934119/2147483648 2291140988847/1073741824 -3117415126365/1073741824 2715805974963/2147483648 -59746632351/1073741824 5702904843681/2147483648 -8045714220903/2147483648 -546737769129/1073741824 6584464894173/2147483648 785933345775/536870912 -368581863855/2147483648 -98362382355/67108864 -1186770165915/2147483648 -26022322677/134217728 -2782573652553/2147483648 -157758639519/536870912 1310608349853/2147483648 520235846625/536870912 -5863964721669/2147483648 2953311890031/1073741824 -1069224578205/2147483648 -4500460278837/2147483648 1556720105811/536870912 247810227501/536870912 -1663965812367/1073741824 -3616068988845/1073741824 -2795352209205/2147483648 7796455561155/2147483648 4314748027257/1073741824 944026305075/1073741824 415471361763/2147483648 3009362702829/1073741824 734436637605/536870912 316231086897/2147483648 -1619070978705/536870912 827913478569/268435456 -2826089097621/2147483648 -272814141135/2147483648 -1278423046137/1073741824 1155277275771/1073741824 7000916703615/2147483648 -37895114139/67108864 -1205635386663/536870912 -1160759360709/2147483648 2533139723343/2147483648 -5512797223431/2147483648 167160807363/268435456 -8809302875031/2147483648 -6161704996611/2147483648 -727398751257/536870912 6966197335497/2147483648 -4296744377247/1073741824 7353832809495/2147483648 -199446699165/134217728 2809325370609/2147483648 71271011517/134217728 2103078183807/2147483648 5226439998543/2147483648 -2182879734573/1073741824 -563166547209/1073741824 639324565617/2147483648 -419721838461/2147483648 4454733512667/2147483648 -2355976268595/1073741824 -1886245270539/1073741824 -7135983353655/2147483648 1923397663581/1073741824 307366013853/2147483648 -7013563993533/2147483648 -819036561183/2147483648 5504265370323/2147483648 -8188944801897/2147483648 160071781161/2147483648 -771217037277/2147483648 160422261429/67108864 -4372672850109/1073741824 3225586604841/1073741824 -2024926495023/1073741824 -3389513108181/2147483648 653811095025/1073741824 -1495472518263/1073741824 -9422185710633/2147483648 -3499633486395/1073741824 10997187889431/2147483648 50364210375/134217728 350278346397/2147483648 -4591140291393/2147483648 -11534883883425/2147483648 2352155452995/2147483648 -2750111554155/536870912 457412854257/67108864 -1913509715187/2147483648 -716234934981/1073741824 9807223476789/2147483648 -626642248839/134217728 -2167065051873/1073741824 5497859912901/1073741824 356331564177/536870912 -1460996564385/1073741824 -930532591023/536870912 -3876601846491/2147483648 2177720679/16777216 711768888723/536870912 -2830006067667/2147483648 169736955009/134217728 -9795547267371/2147483648 -383894098755/2147483648
1136890287033/2147483648 3603901777359/2147483648 1200669957939/2147483648 1596497780655/2147483648 769020785061/2147483648 -79287574413/67108864 -464698832673/1073741824 -812313380313/268435456 3082478927049/2147483648 473946141993/536870912 3077132609559/2147483648 137803081989/134217728 -3229078816839/1073741824 -7455227065083/2147483648 5395289422851/2147483648 -4033987116405/1073741824 1992776694087/1073741824 -1193181446997/1073741824 5143064533071/2147483648 -1755421873341/536870912 13202697675/1073741824 785933345775/536870912 5591947050465/2147483648 -623550716043/2147483648 712816511739/2147483648 -4494237357/1073741824 -297528674811/2147483648 -762151644975/1073741824 263085092097/2147483648 25732909257/536870912 236663413131/536870912 -693168731553/536870912 1212171841119/1073741824 -482257964505/1073741824 -1376710405389/2147483648 5849410702011/2147483648 1150717196139/536870912 151986044415/2147483648 -5048968924107/2147483648 488145578049/268435456 530135133585/2147483648 2004172469607/536870912 -1162435690131/2147483648 2458407707961/1073741824 265383134253/1073741824 -150020312877/2147483648 268504204749/2147483648 -826394789817/536870912 1189226161353/536870912 -893880099483/268435456 66073313175/67108864 -1607167662975/2147483648 8593703340129/2147483648 5494303027785/2147483648 2277527558193/2147483648 -11111462295/67108864 -3077052221751/1073741824 4390234877031/2147483648 -5608384398447/2147483648 741250119807/2147483648 -8013701384955/2147483648 -868261347183/2147483648 -5016780199053/2147483648 4428108628551/2147483648 -4416282922587/1073741824 5806105307817/2147483648 826222996383/2147483648 1723089931689/1073741824 2960157431343/2147483648 711019637727/536870912 2336514911097/1073741824 322250822235/1073741824 -2599996080705/1073741824 1576455196377/1073741824 -4837722224841/2147483648 386241408339/268435456 -6549244670379/2147483648 256072658409/268435456 -1909066128339/536870912 3665341031265/2147483648 -31464411861/2147483648 -2965285572513/2147483648 268697010327/1073741824 440337576183/536870912 -873589303281/536870912 100550578761/268435456 -1698673193109/2147483648 7950463540839/2147483648 -529165233825/2147483648 453154467327/1073741824 -5187498525195/2147483648 -4224273988857/2147483648 -544225813155/1073741824 -2472557456835/1073741824 -7978471916325/2147483648 -2027687779311/1073741824 2675327628531/1073741824 255349627299/268435456 92263164411/1073741824 2130287844231/2147483648 -4709583953343/2147483648 5653331935719/2147483648 -5669402827809/2147483648 2402065137951/536870912 -148686389037/2147483648 652130939895/1073741824 3199946936109/1073741824 -2990263327167/536870912 -2338669611045/536870912 8159414269587/2147483648 -2696367249471/1073741824 46871933301/268435456 -924905097471/2147483648 3402966310461/2147483648 -89450837385/134217728 -14331615063/33554432 335934300171/536870912 5487360714393/2147483648 564173741217/536870912 -866225209833/2147483648
-22827626973/536870912 -724808629323/2147483648 -202235543949/1073741824 -212279090259/2147483648 -30691551063/2147483648 2146422441/33554432 172774207131/2147483648 261215160783/1073741824 -82470888633/2147483648 -7568530971/2147483648 1996186593/1073741824 625832403/2147483648 543158697381/1073741824 243728315949/536870912 -746062999689/2147483648 998610562371/2147483648 110813229021/2147483648 196411208259/1073741824 -110078334885/268435456 66986958999/134217728 -381180477045/2147483648 -368581863855/2147483648 -623550716043/2147483648 180618790947/1073741824 -127894590381/1073741824 56810902833/1073741824 -113413949595/1073741824 74758992969/1073741824 267153726063/2147483648 118965390867/2147483648 -425524533867/2147483648 154964048127/1073741824 -5132251515/268435456 159378000567/2147483648 575376479121/2147483648 -155918786913/1073741824 -208371831891/536870912 -663733608465/2147483648 632549373327/2147483648 169594777407/2147483648 34345704849/1073741824 -362550708945/2147483648 69590954433/2147483648 -635251406565/2147483648 128003540445/1073741824 299860054011/2147483648 141419553093/1073741824 57150145425/2147483648 -208077188103/536870912 623691931617/2147483648 -518830622151/2147483648 155375517957/536870912 -381779957391/1073741824 -719801263827/2147483648 -170233502307/2147483648 -171175095507/536870912 561251936709/2147483648 -30005427549/268435456 434465282913/1073741824 2813080725/536870912 1040822949549/2147483648 -567258191457/2147483648 723156364977/2147483648 -44463959775/536870912 92214679425/268435456 -139517540475/1073741824 -114785984283/536870912 -136166498703/1073741824 -114287139027/536870912 -1120977618057/2147483648 -20530446903/1073741824 31295882007/2147483648 454686343431/2147483648 -1097125277277/2147483648 13714155771/67108864 -369534181107/2147483648 102495198483/268435456 5888144733/268435456 1034617650105/2147483648 98697084105/1073741824 -11084890755/536870912 637121351805/2147483648 18167779083/67108864 -39316541649/268435456 -3338238813/1073741824 -51537229719/536870912 -5413167537/134217728 -640794178533/2147483648 178259908341/2147483648 -94033649331/2147483648 -2750750793/536870912 -43258052481/1073741824 -67126029489/2147483648 6460451691/67108864 35131591569/67108864 -430171779597/2147483648 160142790837/2147483648 -355156068441/2147483648 200522297889/2147483648 7024799307/134217728 1241911681257/2147483648 -1198821541437/2147483648 417739514679/1073741824 -658494532053/1073741824 277548653463/2147483648 -627644143281/2147483648 -531799048707/2147483648 1162567695291/2147483648 1344933444003/2147483648 -69967778817/1073741824 -599412789/2147483648 100512338985/536870912 2566250817/268435456 49532599503/268435456 135279755655/1073741824 -460183518237/2147483648 11257925637/268435456 -7146209745/268435456 45188108391/2147483648 -83561649621/1073741824
-856308938961/2147483648 -146406904851/1073741824 -327517637631/536870912 -1500202131/67108864 723228867567/2147483648 309577018497/1073741824 -17248957869/67108864 349861965207/2147483648 682706845107/536870912 574013092623/2147483648 -1847623624827/1073741824 -127420107399/268435456 -1144100059173/1073741824 1185073709457/2147483648 92627663811/1073741824 -340100808819/2147483648 -60055409229/268435456 -1003893948711/1073741824 -399235379187/1073741824 359759508387/536870912 1751583984321/2147483648 -98362382355/67108864 712816511739/2147483648 -127894590381/1073741824 1713464651961/1073741824 329191681569/536870912 343276089813/2147483648 836210049051/1073741824 80084955921/536870912 -753496995861/1073741824 -304901176971/2147483648 762330730371/536870912 -130880440293/67108864 -268650101829/2147483648 2412501872433/2147483648 -196359371493/268435456 2719474476723/2147483648 1957648549023/1073741824 1322026752429/1073741824 2010411207927/1073741824 -6224318750403/2147483648 -1381064486991/1073741824 -2122070962827/2147483648 3166666884003/2147483648 -1349389399749/536870912 -3412106040711/2147483648 -272752065339/1073741824 3791420728683/2147483648 -1994327493921/2147483648 -2059105940325/2147483648 2185004386161/2147483648 43285252815/536870912 3363097541865/2147483648 -4536920487/4194304 3135606980643/2147483648 2781582577995/1073741824 -3199243213335/2147483648 -357784572069/2147483648 177547156281/2147483648 -146497220589/1073741824 1666125024051/2147483648 6120979177707/2147483648 -1420265626815/2147483648 -3409735937877/2147483648 1994031245943/2147483648 -2934345061509/2147483648 4079031907329/2147483648 95981166129/1073741824 994988314233/2147483648 1054007075613/2147483648 -590937267165/536870912 2106047277765/1073741824 -572218671909/536870912 1243311821265/1073741824 -2966694797511/2147483648 -520818469065/1073741824 -817175329335/2147483648 4118516669373/2147483648 648963873999/2147483648 -1899343663959/2147483648 481229770833/2147483648 49093037589/33554432 -16252177485/67108864 -1668032720991/1073741824 1524893032635/536870912 323791911285/1073741824 -79170061923/1073741824 127872001203/536870912 7391798167755/2147483648 -5104982529999/2147483648 684490642755/1073741824 834401622417/1073741824 -111236028363/134217728 -437978409801/2147483648 2873262683565/2147483648 4518679241979/2147483648 -7887733913379/2147483648 1115291083101/2147483648 -1126856568417/2147483648 4905795492717/2147483648 2928682672029/1073741824 679494379425/536870912 1267509506655/536870912 -5183713987779/2147483648 1303844988909/2147483648 1281736496985/1073741824 -2228536073079/1073741824 345990892365/1073741824 -2823279586197/2147483648 -720485848803/268435456 -3398279699085/2147483648 183637476141/268435456 2592523025583/2147483648 986501571945/536870912 -630725441889/1073741824 -1688963695155/2147483648 2281484293749/2147483648 449225853063/2147483648 4622828338905/1073741824 9328938465/2147483648
-253287793365/2147483648 -88587293565/1073741824 -1284669699057/2147483648 -630168284763/2147483648 867331934175/2147483648 53192782137/1073741824 -32392608771/2147483648 -16478130453/536870912 990139074417/2147483648 90495040281/2147483648 -198092256375/536870912 -492263743845/2147483648 -5746612815/16777216 128259628257/1073741824 57626535165/1073741824 90043398561/2147483648 1747922589/1073741824 -3394981329/8388608 -220866454677/1073741824 775071557787/2147483648 582935811147/2147483648 -1186770165915/2147483648 -4494237357/1073741824 56810902833/1073741824 329191681569/536870912 1556780438835/2147483648 -220653516009/1073741824 1079504170845/2147483648 691129761375/2147483648 -516820951779/1073741824 -3341136795/33554432 1496790739083/2147483648 -137704292793/134217728 -760313621817/2147483648 1753325109/2097152 -97940199375/536870912 805670546595/2147483648 861995911437/2147483648 1191387166467/2147483648 455087126739/536870912 -1862952667791/2147483648 -627467419779/2147483648 -636855433551/2147483648 281590501077/536870912 -980105152437/1073741824 -718423081725/1073741824 -13891044399/268435456 310938496113/536870912 -639457383975/1073741824 -405218476911/1073741824 765499310811/2147483648 63040602669/1073741824 145480220025/268435456 -1878467506449/2147483648 130989407673/134217728 2740351039473/2147483648 -166567400535/268435456 -610717671507/1073741824 353546870769/2147483648 170816922147/1073741824 678169523079/2147483648 753874336335/536870912 -190236762609/536870912 -1359440602953/2147483648 372092755095/536870912 -621403093329/1073741824 217699554483/268435456 292525411479/1073741824 -26987894163/268435456 -184566395193/1073741824 -1820815745829/2147483648 1945250248377/2147483648 -6135261075/67108864 111002353287/536870912 -533743112907/1073741824 628836220491/2147483648 -485290250355/1073741824 832188328413/1073741824 39713074491/536870912 -1357294232271/2147483648 58909865337/134217728 1463117960919/2147483648 -269429724135/1073741824 -1755882448251/2147483648 2008214326521/1073741824 406777858785/2147483648 -35195794323/2147483648 153489611451/2147483648 508374499413/268435456 -1249727721147/1073741824 529608472143/1073741824 724194222255/1073741824 -1303253949441/2147483648 -572679950979/2147483648 2301522965013/2147483648 834181087203/1073741824 -4135685062107/2147483648 248793238263/1073741824 -234368431311/536870912 2250895192527/2147483648 3561347783973/2147483648 748009645113/2147483648 1982883505869/2147483648 -1025852622531/1073741824 493904431065/1073741824 30018143199/268435456 -131452633011/134217728 260521012593/1073741824 -171420104037/2147483648 -2826336657171/2147483648 -994856922051/2147483648 173513371335/2147483648 428874994191/1073741824 31041787545/33554432 -184229211579/2147483648 -180659174415/536870912 376817999721/2147483648 116829421479/1073741824 253694251263/134217728 -276078153993/2147483648
-38857289499/536870912 775558551/16777216 413640401925/2147483648 144553648785/2147483648 -54812219463/536870912 239662611435/1073741824 -101885084595/1073741824 10964263227/33554432 -301912387035/2147483648 -279754371129/2147483648 -520518939591/1073741824 -394079575983/2147483648 -118484208135/1073741824 137124586317/536870912 -219854242983/2147483648 168701714925/1073741824 -930568124889/2147483648 -133505479851/2147483648 -15078445401/2147483648 158698722693/2147483648 552173190915/2147483648 -26022322677/134217728 -297528674811/2147483648 -113413949595/1073741824 343276089813/2147483648 -220653516009/1073741824 319110342369/1073741824 144208861263/2147483648 -622287766011/2147483648 -159597047469/2147483648 173769525645/1073741824 264175359717/2147483648 -455420584281/2147483648 193052470563/2147483648 -125291482521/536870912 -436737977745/1073741824 31978771137/268435456 1163256933051/2147483648 308411998983/2147483648 -189459594633/536870912 -726432852483/2147483648 -182615048181/268435456 -46093108263/1073741824 -2156333043/134217728 -103113580665/268435456 -286748440287/1073741824 -131409682155/1073741824 989981233971/2147483648 23865454419/1073741824 260632782597/1073741824 329964405699/2147483648 -350716317843/2147483648 -563894134467/2147483648 -40989057141/2147483648 -78744573471/536870912 920548344027/2147483648 171497399235/1073741824 -98220160479/1073741824 30672189735/2147483648 -293187659589/2147483648 254660341695/1073741824 209170588611/536870912 50969941089/1073741824 -775503170571/2147483648 2661091491/8388608 -849165906285/2147483648 63949834851/268435456 -529037619615/2147483648 180217451067/2147483648 498595514079/1073741824 -581531754087/2147483648 -8879031705/1073741824 -3622772025/268435456 936434149563/2147483648 46143087009/1073741824 -585215527041/2147483648 663030467619/2147483648 -129279793473/1073741824 245190557685/1073741824 -769307675853/2147483648 -142323870471/2147483648 59802378825/2147483648 -370978278579/1073741824 -44529839829/2147483648 398769911739/2147483648 5463774165/268435456 174449022507/1073741824 -11244561483/33554432 -38734009047/1073741824 -98968027533/1073741824 893719635627/2147483648 629745238959/2147483648 101614848981/536870912 93305277075/268435456 132134917605/2147483648 389474271645/536870912 -1335415963185/2147483648 69876182079/2147483648 -214692292803/2147483648 -127775718231/1073741824 -453532104303/2147483648 269764875795/1073741824 545759874921/2147483648 -210250196139/536870912 -347972705127/2147483648 808467514659/2147483648 -776784346257/2147483648 232768985067/536870912 -131004373767/2147483648 -1605988819911/2147483648 299099380827/1073741824 -212703606123/2147483648 230242487145/1073741824 -136843586595/268435456 -98717966355/1073741824 651614878383/2147483648 -28135493139/2147483648 -983030335443/2147483648 -21766592793/1073741824 200700787155/1073741824
-790895372433/2147483648 -1536166016793/2147483648 -682926631773/1073741824 -396640056747/1073741824 188256507777/1073741824 1172907982497/2147483648 -17506539/16777216 2369033012223/2147483648 195049487763/536870912 -444749463489/2147483648 -2777023204215/2147483648 -164195631273/268435456 463867388199/1073741824 389151867759/268435456 -1578990569037/2147483648 2473793395371/2147483648 -1512247325457/2147483648 -9752727567/67108864 -2205791303361/2147483648 100247783037/67108864 420149252949/1073741824 -2782573652553/2147483648 -762151644975/1073741824 74758992969/1073741824 836210049051/1073741824 1079504170845/2147483648 144208861263/2147483648 432227910267/536870912 214311130569/2147483648 -133316184291/268435456 -519926718915/2147483648 2806195188621/2147483648 -1684167600363/1073741824 -13840736907/536870912 2114566498761/2147483648 -2693438822775/2147483648 -71147968425/2147483648 1063824090501/1073741824 3308339593089/2147483648 664268788707/1073741824 -56965294935/33554432 -3995463595443/2147483648 -927182748771/2147483648 97404528819/1073741824 -3425563453023/2147483648 -2069578301811/2147483648 -403641396879/2147483648 3177988085319/2147483648 -1407817792521/1073741824 995954881809/2147483648 667677365859/2147483648 615404027445/2147483648 -176969187639/536870912 -432329846691/268435456 342322008633/536870912 3437427960561/2147483648 120816040845/2147483648 -980821147467/1073741824 2064344172573/2147483648 -232644494133/2147483648 1783429527465/1073741824 1988465450349/1073741824 376813389651/1073741824 -424197495135/268435456 2108874441519/1073741824 -3572940836151/2147483648 1089152052843/1073741824 -870943068585/2147483648 -590544076047/2147483648 -38002923057/134217728 -1591853269059/1073741824 1157686275957/1073741824 240457828809/1073741824 64289813349/536870912 -168070457013/2147483648 -1176883274775/2147483648 1464464237115/2147483648 1713132752595/2147483648 363612004623/268435456 -2462108494743/2147483648 302248093905/1073741824 2984746577919/2147483648 -263644958229/1073741824 -680122676127/536870912 5036725294209/2147483648 175487206731/2147483648 46677944727/268435456 -2374599463131/2147483648 2437951314759/1073741824 -424896162687/268435456 651988043355/536870912 1263393965817/1073741824 -471483362211/1073741824 267062271339/536870912 2269590402861/1073741824 3870430999797/2147483648 -3269685617487/1073741824 -78662340051/2147483648 -97281718305/268435456 1136626220883/1073741824 5358294066747/2147483648 -382780115265/2147483648 598640499219/268435456 -3025555549893/1073741824 107667619113/268435456 962002623063/2147483648 -4675516354299/2147483648 2103703956171/1073741824 1483147980591/2147483648 -6096262863531/2147483648 -296561286177/2147483648 157425680841/536870912 1816258511313/2147483648 1463270900961/2147483648 -66813559533/1073741824 -744939509055/2147483648 831315299565/2147483648 -701642781351/1073741824 2388860505543/1073741824 62939609877/536870912
-246031030143/2147483648 -70722258897/268435456 -3770648763/8388608 -94795903221/1073741824 320014963593/2147483648 -234047447997/2147483648 248340240075/2147483648 -554958549699/2147483648 202008198573/536870912 495925304715/2147483648 470977383/268435456 54320286195/2147483648 368005006845/2147483648 149699741367/1073741824 -232240725819/2147483648 174807734445/2147483648 114937557333/268435456 -8567401329/2147483648 -726637565931/2147483648 432262693167/1073741824 -233185098177/1073741824 -157758639519/536870912 263085092097/2147483648 267153726063/2147483648 80084955921/536870912 691129761375/2147483648 -622287766011/2147483648 214311130569/2147483648 907544438529/2147483648 -73999977147/2147483648 -830304403731/2147483648 81730978083/268435456 -177706475307/1073741824 -11357255553/536870912 712522969557/1073741824 262822931403/2147483648 -26488097721/536870912 -713470461735/2147483648 288587748465/1073741824 113467495029/134217728 -691892484351/2147483648 357534165807/1073741824 -189178870023/1073741824 210928004571/1073741824 -38337436593/536870912 91447836495/2147483648 346881221847/2147483648 -16876236147/268435456 -247016910357/536870912 -727036386741/2147483648 -200540427975/2147483648 871436429367/2147483648 501459400737/1073741824 -227475121947/536870912 369715543959/1073741824 -61873042245/536870912 -680641574427/2147483648 211247795631/2147483648 662025996813/2147483648 94862602659/2147483648 528272548089/2147483648 120408299349/2147483648 51561101241/2147483648 -87180501243/2147483648 133707600549/2147483648 30801738177/1073741824 55323815655/2147483648 166041112101/1073741824 -98212498119/1073741824 -667329979659/1073741824 108956285985/2147483648 916833948285/2147483648 -212105531541/2147483648 -456303593859/1073741824 -58636139199/268435456 -2335086999/1073741824 -176154313761/1073741824 1261864472187/2147483648 43490143389/536870912 29924171499/134217728 -5494745271/536870912 1229952701841/2147483648 1188309798849/2147483648 -234797315445/536870912 774732100497/2147483648 -17625714621/2147483648 -376665298569/2147483648 291391104375/1073741824 458845238313/536870912 -1032106951599/2147483648 -774111784545/2147483648 -2375662239/8388608 -25932828249/67108864 -177812248359/536870912 979021127643/2147483648 -787017687747/2147483648 -20463372333/2147483648 -32008217001/1073741824 285353348079/2147483648 356375861511/536870912 1268973872811/1073741824 -76327911921/268435456 1165140679029/2147483648 -1296914193423/2147483648 797064176373/2147483648 -583195308315/2147483648 -477060439647/2147483648 -144659264223/2147483648 119977122987/1073741824 512534119275/2147483648 -412009120503/536870912 1044242365557/2147483648 177116466351/2147483648 2497692279285/2147483648 36992056275/1073741824 -1560234616917/2147483648 841745638905/2147483648 574058418993/1073741824 2357271929085/2147483648 -487234657269/2147483648
160027192929/1073741824 -18745815531/536870912 376755878679/1073741824 203705959563/1073741824 -158583372087/536870912 -55414520187/268435456 122314507137/1073741824 -165767316231/1073741824 -171256179555/536870912 30613602009/536870912 752465480811/1073741824 728763753897/2147483648 1108173561309/2147483648 -220294816335/1073741824 -51866359317/1073741824 -13470533829/268435456 353370530301/1073741824 30829762215/67108864 53760992037/536870912 -577552472103/2147483648 -128117245389/268435456 1310608349853/2147483648 25732909257/536870912 118965390867/2147483648 -753496995861/1073741824 -516820951779/1073741824 -159597047469/2147483648 -133316184291/268435456 -73999977147/2147483648 275152267713/536870912 -169964157495/2147483648 -1479642130893/2147483648 2311348806381/2147483648 2256692115/8388608 -1120489781877/2147483648 231124926735/536870912 -1100583214773/2147483648 -1801611937659/2147483648 -573626159643/1073741824 -1038800094681/2147483648 2238037342335/2147483648 792250232193/1073741824 674075644947/2147483648 -1135506318345/2147483648 38534798079/33554432 1817399121135/2147483648 312815657535/2147483648 -1881926954457/2147483648 934454320659/2147483648 490690812081/2147483648 -1051655474607/2147483648 137419670523/1073741824 -199713996231/536870912 777839094357/1073741824 -1698324040545/2147483648 -824981525115/536870912 1085265498675/2147483648 1184089365525/2147483648 -150781252125/2147483648 -93195170085/2147483648 -771440410425/2147483648 -1726327448463/1073741824 780797602275/2147483648 878580512529/1073741824 -835500388671/1073741824 1674744070707/2147483648 -1026172330113/1073741824 -189877859043/2147483648 -4601522343/268435456 -82484230731/268435456 255245665047/268435456 -1735471722507/2147483648 342965648961/2147483648 -1352796363771/2147483648 64378416135/134217728 -52004837073/536870912 523006223823/2147483648 -645053994831/1073741824 -305018059617/2147483648 915603473157/1073741824 -377411027001/1073741824 -1251748926273/2147483648 1187573230659/2147483648 776230184289/1073741824 -3898783217133/2147483648 -441492462573/2147483648 -238447104051/2147483648 60262448769/536870912 -1781985873849/1073741824 2390367449211/2147483648 -1626050175465/2147483648 -1774529656311/2147483648 859265397249/2147483648 1947133155/268435456 -1931850817593/2147483648 -1381979353809/1073741824 4774241148177/2147483648 -293066856597/1073741824 1062108592071/2147483648 -1842649248957/2147483648 -657055706187/536870912 -677073077889/1073741824 -254370113505/268435456 278902194765/268435456 -143137350057/536870912 -14877301905/33554432 2360814972213/2147483648 -900907401699/2147483648 544204344039/2147483648 58205001765/33554432 489839071341/2147483648 4344308781/134217728 -1136322733449/2147483648 -871903204347/2147483648 372506607417/2147483648 13302439029/536870912 -312266511081/2147483648 508576984191/2147483648 -3636222737307/2147483648 -38678338125/1073741824
865832204655/2147483648 2067241011057/2147483648 163751087343/268435456 280605407067/2147483648 179528534559/2147483648 -606823428267/2147483648 -550683776217/2147483648 -295241059197/536870912 -369113725641/2147483648 -144804293391/1073741824 745170140109/1073741824 141898949175/536870912 -2404083341613/2147483648 -735102103773/536870912 1969508438817/2147483648 -154218724167/134217728 -183667824453/2147483648 -901933213155/2147483648 2672036579319/2147483648 -3419643514965/2147483648 867566556147/2147483648 520235846625/536870912 236663413131/536870912 -425524533867/2147483648 -304901176971/2147483648 -3341136795/33554432 173769525645/1073741824 -519926718915/2147483648 -830304403731/2147483648 -169964157495/2147483648 1752514405191/2147483648 -1740197279535/2147483648 666366015567/2147483648 -828256476807/2147483648 -534386769705/536870912 92760819153/134217728 175524120087/268435456 296769535311/1073741824 -2221375630995/2147483648 -1688702070657/2147483648 1830184002501/2147483648 1522950215757/2147483648 304544528637/1073741824 174830723163/536870912 145165444047/536870912 -66054606891/536870912 -267785216547/1073741824 -532925940561/1073741824 2623687658319/2147483648 -775893199467/2147483648 853960568871/2147483648 -1937836688787/2147483648 571530518865/2147483648 2405291814579/2147483648 135008007873/1073741824 938961073287/2147483648 -816638926689/2147483648 -2400940755/1073741824 -680496454503/536870912 267090765051/1073741824 -3275497167453/2147483648 71290118025/1073741824 -916008283269/1073741824 1370258272071/2147483648 -562466970837/536870912 23214703617/33554432 169807764927/1073741824 489431047227/1073741824 752593813935/2147483648 2293027741491/2147483648 455173851495/2147483648 -963271786491/2147483648 -549998058123/2147483648 231999786969/268435456 -291828562641/1073741824 1760772294879/2147483648 -1960696389915/2147483648 -82563811419/134217728 -2668060317357/2147483648 -32594538261/536870912 771277127985/2147483648 -3047649145407/2147483648 -2237983347573/2147483648 111084447723/134217728 -709013322651/2147483648 185222502123/1073741824 204105472041/2147483648 623197781595/1073741824 -2297354949381/2147483648 1582872694701/2147483648 164511496197/1073741824 643121654715/2147483648 601139674947/2147483648 -454539481251/2147483648 -1420924693449/1073741824 -44265882813/2147483648 133256294085/536870912 916324473417/2147483648 -474501882609/1073741824 -720771627231/1073741824 -4672588228317/2147483648 1195372028367/1073741824 -3733746962319/2147483648 39490820919/16777216 -427312294785/1073741824 312506700495/1073741824 2291289581847/2147483648 -3011852977623/2147483648 -2311223133855/2147483648 457755128667/1073741824 28372061049/33554432 -1054937469633/1073741824 -108281985051/268435456 -3007722367347/2147483648 -192998996301/1073741824 2442873658941/2147483648 -1810917348681/2147483648 -333821172909/2147483648 -1515653903079/1073741824 325154868861/2147483648
-476491944525/536870912 -3381030468357/2147483648 -673837993161/536870912 -290653676211/536870912 282621285693/2147483648 569733312411/536870912 69484010391/536870912 1135763415033/536870912 160207987287/268435456 -101043280197/536870912 -5970862513659/2147483648 -1268667623799/1073741824 652074906615/536870912 6703709561817/2147483648 -3779418199851/2147483648 83174108181/33554432 -2520748157985/2147483648 -169138388871/2147483648 -4945245774537/2147483648 7008079781661/2147483648 1174583740761/2147483648 -5863964721669/2147483648 -693168731553/536870912 154964048127/1073741824 762330730371/536870912 1496790739083/2147483648 264175359717/2147483648 2806195188621/2147483648 81730978083/268435456 -1479642130893/2147483648 -1740197279535/2147483648 692547742047/268435456 -5845859228187/2147483648 315448079247/1073741824 4269875184093/2147483648 -5477646444135/2147483648 -290604126741/1073741824 3461591960733/2147483648 1650417247371/536870912 2875237806441/2147483648 -7344858349359/2147483648 -3882347313255/1073741824 -1886579828775/2147483648 -23283106539/2147483648 -5896977496419/2147483648 -3099727391325/2147483648 -7233353961/33554432 1493296848723/536870912 -2971576201197/1073741824 1075888553625/1073741824 622078274979/2147483648 2065692538869/2147483648 -99624089697/134217728 -1655296678665/536870912 1720627791933/2147483648 5244758761209/2147483648 643497829077/2147483648 -2730462226131/2147483648 595017324153/268435456 -968984233077/2147483648 3844731352653/1073741824 6422364642795/2147483648 2169816580839/2147483648 -6466811073141/2147483648 7932407474355/2147483648 -3397471367409/1073741824 3423729131091/2147483648 -553129940607/536870912 -260315353467/536870912 -425563810725/536870912 -5258485079067/2147483648 4275496714653/2147483648 962005767453/2147483648 -6389216019/67108864 87592239063/2147483648 -3455985659985/2147483648 3634331107119/2147483648 3592478609139/2147483648 3051096684909/1073741824 -60970005987/33554432 72913951095/1073741824 6395078393061/2147483648 173010107373/1073741824 -5281993539807/2147483648 4192350608949/1073741824 45354172761/2147483648 298882176915/1073741824 -4482501630117/2147483648 2207581709439/536870912 -1593104393637/536870912 2025339457653/1073741824 882553288329/536870912 -1510275385041/2147483648 586962152481/536870912 4346124591225/1073741824 423345675315/134217728 -2717625418299/536870912 -264731841753/1073741824 -281333319345/1073741824 2236734636921/1073741824 10747754679963/2147483648 -394969691223/536870912 4948922344017/1073741824 -13021222863729/2147483648 1825307527155/2147483648 47468569869/67108864 -4527981552735/1073741824 2175528113085/536870912 3464696653197/2147483648 -10536123166131/2147483648 -42238921887/67108864 19161558195/16777216 885563006547/536870912 3684966584139/2147483648 -233734861305/2147483648 -2581781447133/2147483648 2398478947281/2147483648 -1202674715907/1073741824 9541014256521/2147483648 354056544063/2147483648
1660993587597/2147483648 590747495997/536870912 2630104001637/2147483648 1284435816813/2147483648 -194035705083/536870912 -2204675772843/2147483648 197377640709/2147483648 -2237386055427/1073741824 -1993446427311/2147483648 609703491687/2147483648 6503634237645/2147483648 1355661096933/1073741824 -266895504915/1073741824 -2853378430095/1073741824 1360769595135/1073741824 -4205413810395/2147483648 3227804131323/2147483648 12188536761/16777216 475192589673/268435456 -5823033306903/2147483648 -1282847571273/1073741824 2953311890031/1073741824 1212171841119/1073741824 -5132251515/268435456 -130880440293/67108864 -137704292793/134217728 -455420584281/2147483648 -1684167600363/1073741824 -177706475307/1073741824 2311348806381/2147483648 666366015567/2147483648 -5845859228187/2147483648 3830290145685/1073741824 189163665729/2147483648 -31969500123/16777216 5532006815325/2147483648 -1121965276551/2147483648 -2698228913937/1073741824 -842432433645/268435456 -387763293477/268435456 1077677742615/268435456 8534088848091/2147483648 1048118101095/1073741824 -353847847017/536870912 3917510748597/1073741824 2404692088983/1073741824 298151459775/536870912 -7009039659699/2147483648 2711560782753/1073741824 -1377581891955/2147483648 -2033837023695/2147483648 -728547510375/2147483648 260600392143/1073741824 3286622433711/1073741824 -3398342817219/2147483648 -8563783290909/2147483648 428320579707/1073741824 1852112290341/1073741824 -827290346991/536870912 316206927219/1073741824 -3396694702773/1073741824 -2370932336475/536870912 -158265546387/536870912 7318058157099/2147483648 -4076753061495/1073741824 7565032328151/2147483648 -5421534888039/2147483648 194422207995/268435456 468099670005/2147483648 31481966289/536870912 6587791324797/2147483648 -5472729090255/2147483648 -62546099559/536870912 -1664673657405/2147483648 1137563964135/2147483648 1327678617003/1073741824 -1130050421463/1073741824 -1072246270383/536870912 -5125444770417/2147483648 5215251646263/2147483648 -595999539831/1073741824 -5610766122285/2147483648 1632448487817/2147483648 2815983755661/1073741824 -5679946435551/1073741824 -555504127185/2147483648 -835613497689/2147483648 4203388469361/2147483648 -10667790229971/2147483648 7637038811607/2147483648 -1387538675151/536870912 -5504000715471/2147483648 232094230941/268435456 -2162888820663/2147483648 -4495897834203/1073741824 -9042547458327/2147483648 7439713475715/1073741824 -384971359365/2147483648 128584338513/134217728 -5359447821705/2147483648 -1331820661071/268435456 -203324658123/536870912 -4956047593659/1073741824 12286828698915/2147483648 -114391211991/134217728 -2829264293637/2147483648 9954721076343/2147483648 -3957016958223/1073741824 -799839723891/1073741824 6732120399957/1073741824 778903429887/2147483648 -1264088284965/2147483648 -125116821093/67108864 -2792445063189/2147483648 836818086387/2147483648 649420614069/1073741824 -846240858015/1073741824 185184308133/134217728 -5584068461727/1073741824 -612799614909/2147483648
-252377365659/1073741824 -1357326647175/2147483648 -31270667289/1073741824 113288354397/2147483648 -713140155243/2147483648 574626199677/2147483648 142963723425/1073741824 1567935924705/2147483648 -38628944493/268435456 1814084265/134217728 -1116699574653/2147483648 -303319295013/2147483648 2081981934429/2147483648 2358123592803/2147483648 -836767527873/1073741824 1016168488269/1073741824 -423121023273/2147483648 60349651983/134217728 -1693690959771/2147483648 1078043802897/1073741824 -257545582257/1073741824 -1069224578205/2147483648 -482257964505/1073741824 159378000567/2147483648 -268650101829/2147483648 -760313621817/2147483648 193052470563/2147483648 -13840736907/536870912 -11357255553/536870912 2256692115/8388608 -828256476807/2147483648 315448079247/1073741824 189163665729/2147483648 67569153303/134217728 131700236055/1073741824 -349436903751/536870912 -1272708054057/2147483648 -8826569853/67108864 706049522751/1073741824 -2640652629/67108864 -387441892611/1073741824 -1702245979713/2147483648 -59099350269/1073741824 -601149887211/1073741824 5761341849/134217728 4797786057/16777216 191790722229/2147483648 80634767397/268435456 -1237592234391/2147483648 354100417977/536870912 -817020789345/2147483648 1053278356371/2147483648 -742537513017/1073741824 -90645594249/268435456 -679268286807/1073741824 -1455222648801/2147483648 186236255169/268435456 52933337631/268435456 1665392176983/2147483648 -329317766559/1073741824 1161350102559/1073741824 -278374523175/536870912 442713196173/536870912 -845085363795/2147483648 166562414019/268435456 -127232439933/268435456 -747191053683/2147483648 -1306713985539/2147483648 -312728105691/2147483648 -1105348311039/2147483648 3263131929/33554432 -35269214211/536870912 260095561845/1073741824 -639669103755/1073741824 1027610409561/2147483648 -1936283184039/2147483648 2316541400007/2147483648 28822721901/1073741824 283270305135/268435456 398905451265/2147483648 -959513646597/2147483648 1246643068323/2147483648 343058130729/536870912 -108050305635/536870912 -1103305677519/2147483648 -484845366789/2147483648 16208068965/1073741824 -1561313750481/2147483648 -63996430977/268435456 3577533381/134217728 -96703911525/2147483648 -639875745735/2147483648 492641635383/2147483648 1204631073753/2147483648 274524869427/536870912 -7314976743/1073741824 91810338777/268435456 -769632282261/2147483648 933545564127/2147483648 -155679263025/1073741824 1244267612217/2147483648 -972170700573/1073741824 1957991650083/2147483648 -2967467344161/2147483648 -1007374185/33554432 -57557603787/1073741824 -1107222842979/2147483648 2580217211481/2147483648 857065930977/1073741824 -239243797521/2147483648 -21329766741/268435456 17930674755/33554432 235892646459/2147483648 329858502837/2147483648 282025951005/2147483648 -52157703573/134217728 737138390475/2147483648 -522044423619/2147483648 -113105735661/2147483648 165509849709/2147483648
-1472484099033/2147483648 -1415076812961/1073741824 -2909879265579/2147483648 -907671056349/2147483648 78246510357/268435456 1207827558507/2147483648 415131787125/2147483648 1975421806245/2147483648 1866904923381/2147483648 360238694361/2147483648 -1901594932119/1073741824 -1477096744413/2147483648 1820290475829/2147483648 565820995179/268435456 -2469729148395/2147483648 26368381317/16777216 -377601021393/2147483648 -105017692659/1073741824 -1994843701131/1073741824 5440009308387/2147483648 79193925039/1073741824 -4500460278837/2147483648 -1376710405389/2147483648 575376479121/2147483648 2412501872433/2147483648 1753325109/2097152 -125291482521/536870912 2114566498761/2147483648 712522969557/1073741824 -1120489781877/2147483648 -534386769705/536870912 4269875184093/2147483648 -31969500123/16777216 131700236055/1073741824 2299318015143/1073741824 -2979691427781/2147483648 -420052175421/2147483648 1431108105261/2147483648 4715347755201/2147483648 260440676361/134217728 -2818111814133/1073741824 -3953669366727/2147483648 -835722426399/1073741824 810451393083/2147483648 -2063851899591/1073741824 -260549723835/268435456 252816388191/2147483648 470509544715/268435456 -4887829976163/2147483648 191643473487/2147483648 152290511769/1073741824 1155330966285/1073741824 592486423467/2147483648 -665090782473/268435456 2234490642183/2147483648 766708019187/536870912 -21524145723/67108864 -744307942131/1073741824 3764004856167/2147483648 -51283954527/268435456 5391768291519/2147483648 4297012362429/2147483648 1349079532803/2147483648 -4119243850077/2147483648 2535018844479/1073741824 -511046156139/268435456 2306520612237/2147483648 -873212885631/2147483648 -921399565689/2147483648 -2648442624813/2147483648 -763283385549/536870912 1954512615345/1073741824 27597130851/1073741824 -1106153253513/2147483648 -810269179491/2147483648 -2126268546633/2147483648 1817572290579/2147483648 974652588135/536870912 2009239069083/1073741824 -1819920169665/2147483648 17137857645/268435456 5695940716233/2147483648 831114090687/1073741824 -1126478010381/536870912 6206890802013/2147483648 3036863619/134217728 -59385377811/1073741824 -474002283741/536870912 2024938800615/536870912 -5386335516723/2147483648 372689125749/536870912 735458074563/1073741824 -1071857542317/1073741824 360456901773/2147483648 6687351275463/2147483648 414639769815/268435456 -3529008910743/1073741824 -418312027377/2147483648 -42188893785/536870912 2423099224293/1073741824 5070370189119/1073741824 -1575086840253/2147483648 3898122452109/1073741824 -9754786400679/2147483648 2076626745003/2147483648 351638430813/2147483648 -193288795215/67108864 4959036629733/2147483648 1111698702429/1073741824 -769467945723/268435456 -813678258951/536870912 2857693851267/2147483648 2656188276843/2147483648 5675245264869/2147483648 -166118982615/2147483648 -443999023305/268435456 2839862995419/2147483648 26176911009/536870912 4636914643191/1073741824 -214987767099/1073741824
556124634279/536870912 275446264917/134217728 2069851003197/2147483648 1684191942957/2147483648 90799455147/268435456 -3540900533073/2147483648 -773034595929/2147483648 -8111301887037/2147483648 986222662401/1073741824 1715749338621/2147483648 215677050147/67108864 1779219243501/1073741824 -1549060681107/536870912 -9944125414353/2147483648 3307362012597/1073741824 -9482222958369/2147483648 660242684565/268435456 -1579283863743/2147483648 3319165035627/1073741824 -9473998804191/2147483648 -1197395937933/2147483648 1556720105811/536870912 5849410702011/2147483648 -155918786913/1073741824 -196359371493/268435456 -97940199375/536870912 -436737977745/1073741824 -2693438822775/2147483648 262822931403/2147483648 231124926735/536870912 92760819153/134217728 -5477646444135/2147483648 5532006815325/2147483648 -349436903751/536870912 -2979691427781/2147483648 4254695978163/1073741824 1709546088987/1073741824 -2646645388257/2147483648 -3968310760581/1073741824 2011808688855/2147483648 659782985589/268435456 11737740057123/2147483648 260041347501/2147483648 952171635669/536870912 4319552667087/2147483648 1825945811109/2147483648 381849545415/1073741824 -1685773410627/536870912 7002521297361/2147483648 -7177492381551/2147483648 1001421353253/2147483648 -1059330226635/1073741824 994696404909/268435456 1943057404863/536870912 79170741939/134217728 -248912349717/134217728 -5363261646369/2147483648 4748642020479/2147483648 -7010056294281/2147483648 1604239818381/2147483648 -10958798378541/2147483648 -4989429584829/2147483648 -2575337718081/1073741824 7766433925431/2147483648 -11694077026587/2147483648 9073902112443/2147483648 -875804065845/1073741824 2252062887357/1073741824 2506661277507/2147483648 543556229193/536870912 1749956855775/536870912 -1999452990657/2147483648 -4540911529425/2147483648 420998305305/536870912 -979565015181/536870912 5124139696839/2147483648 -7619423428677/2147483648 -435889257021/2147483648 -4809651004671/1073741824 1407218342535/536870912 244959586917/2147483648 -5842590944541/2147483648 346041508431/1073741824 4326850265355/2147483648 -1923944594595/536870912 9018696021/33554432 -2071600556583/2147483648 9131049251919/2147483648 -2572522782711/1073741824 4349213101227/2147483648 -6805138651407/2147483648 -1410140642781/536870912 -378160068417/2147483648 -1474658397219/536870912 -86033285031/16777216 -2070538659321/536870912 11252341642455/2147483648 1854532328331/2147483648 234377795775/1073741824 -695161850457/2147483648 -9147707641113/2147483648 4759754554185/2147483648 -2624100238047/536870912 1940197907301/268435456 -852273126237/2147483648 -80828230617/268435456 1342825203969/268435456 -3745341304605/536870912 -4451919816837/1073741824 13433056516995/2147483648 -3837695413527/2147483648 -995504697609/2147483648 -3036061512507/2147483648 1363905490599/2147483648 -160987808973/536870912 299767462863/2147483648 -378954957435/2147483648 6349410771897/2147483648 -3659310843849/2147483648 -315574892661/536870912
623734471383/2147483648 3276501112047/2147483648 620831802033/2147483648 569852374887/1073741824 1085496174789/2147483648 -1529716214949/2147483648 -20344832997/33554432 -4467503216313/2147483648 1873240197051/1073741824 1408045471035/2147483648 176511605031/2147483648 124740433749/268435456 -223898240295/67108864 -5615749406793/2147483648 2356460404791/1073741824 -3404770493103/1073741824 62057450001/67108864 -3524956408209/2147483648 270868375437/134217728 -5488056240705/2147483648 1838329477437/2147483648 247810227501/536870912 1150717196139/536870912 -208371831891/536870912 2719474476723/2147483648 805670546595/2147483648 31978771137/268435456 -71147968425/2147483648 -26488097721/536870912 -1100583214773/2147483648 175524120087/268435456 -290604126741/1073741824 -1121965276551/2147483648 -1272708054057/2147483648 -420052175421/2147483648 1709546088987/1073741824 5757676995159/2147483648 840442824729/536870912 -2565755508711/2147483648 4398693009801/2147483648 -3150062991699/2147483648 1979260908573/1073741824 -1947286871775/2147483648 5845984074495/2147483648 -3283987159263/2147483648 -1363188285735/1073741824 -614090017725/2147483648 31239278673/2147483648 3146498762949/2147483648 -3247701907563/1073741824 1743399479469/1073741824 -524054137581/536870912 8289257041707/2147483648 1639994664657/1073741824 961021382595/536870912 4419009673917/2147483648 -1673801547591/536870912 2491469799447/2147483648 -5101911182859/2147483648 555487493403/2147483648 -2894425220877/1073741824 501450701937/268435456 -663376227543/268435456 1157919368979/2147483648 -5492258321913/2147483648 1194337023897/1073741824 3717998293035/2147483648 721673808483/536870912 386814426177/268435456 3989943747501/2147483648 1487768276481/2147483648 22718249127/16777216 -1319774678373/536870912 2465285547213/1073741824 -5550401878545/2147483648 1119994581057/1073741824 -1482143621691/536870912 437449849479/268435456 -5977808112237/2147483648 13587992553/33554432 780916158615/2147483648 -729359666793/1073741824 -1324547254107/2147483648 -231256956849/2147483648 221205351837/268435456 1207137733383/2147483648 -1078175547477/2147483648 6127361852799/2147483648 457569774621/268435456 -2186975078727/2147483648 -265385750613/268435456 -258237781101/536870912 -811050126285/1073741824 -939868914711/536870912 -2353350566229/1073741824 88212759315/268435456 -32379605223/33554432 2607634311831/2147483648 -309677167941/536870912 1994880216663/1073741824 -24724975149/33554432 3524653888803/1073741824 -524231707443/536870912 5417933582841/2147483648 286900621893/2147483648 1579559045463/1073741824 1095952504347/1073741824 -4446176821299/1073741824 -147897325119/33554432 362149677759/536870912 -2436912210321/1073741824 2875504569/134217728 211897408011/536870912 3168919832631/2147483648 -1994558793081/2147483648 -12504737355/67108864 1443922008513/2147483648 918401504073/536870912 6274643209023/2147483648 -313481462301/2147483648
-44348220381/134217728 -332175764235/2147483648 -278232801441/1073741824 74954426889/2147483648 127915393389/536870912 38902332795/67108864 -950219704365/2147483648 926702786763/1073741824 11863810533/8388608 -334621686909/2147483648 -149160650607/67108864 -733470188091/1073741824 -1444837413243/1073741824 1615147865799/2147483648 463911348429/2147483648 -283681889133/2147483648 -1065853454703/1073741824 -1188531652785/1073741824 -534532058391/2147483648 592060846617/1073741824 86777933079/67108864 -1663965812367/1073741824 151986044415/2147483648 -663733608465/2147483648 1957648549023/1073741824 861995911437/2147483648 1163256933051/2147483648 1063824090501/1073741824 -713470461735/2147483648 -1801611937659/2147483648 296769535311/1073741824 3461591960733/2147483648 -2698228913937/1073741824 -8826569853/67108864 1431108105261/2147483648 -2646645388257/2147483648 840442824729/536870912 6849676467663/2147483648 3400340062545/2147483648 204124996827/134217728 -3890426171049/1073741824 -2560466872977/1073741824 -1265596681437/1073741824 877573927593/536870912 -7448909209335/2147483648 -4982025415113/2147483648 -1691554657533/2147483648 1288632300027/536870912 -810256485111/1073741824 -793135282791/1073741824 3282240677589/2147483648 -877410434979/2147483648 1543580572917/1073741824 -1215338988537/1073741824 100873369659/67108864 7951911862527/2147483648 -1563031621455/1073741824 -306582377391/536870912 -47435382651/268435456 -425692021539/2147483648 496608785163/536870912 8270098054743/2147483648 -421206502065/536870912 -2340553161711/1073741824 3046203933195/2147483648 -4455184470171/2147483648 340364410125/134217728 -202430198337/2147483648 1487775864909/2147483648 3038736024093/2147483648 -3724267301007/2147483648 4382036340993/2147483648 -1243076045463/1073741824 4410059004615/2147483648 -93870325419/67108864 -665522535765/1073741824 -143154277863/536870912 3761242559877/2147483648 931700736669/2147483648 -829040795601/536870912 822926241345/2147483648 1375218530691/1073741824 -256624929129/268435456 -3393459226545/2147483648 7342186762299/2147483648 226013328753/536870912 123224177367/2147483648 -834078925743/2147483648 3885426534249/1073741824 -2900776443891/1073741824 101331412713/67108864 853200134931/536870912 -605387479551/1073741824 390769100805/2147483648 1428397033011/1073741824 3716244692187/1073741824 -678705271029/134217728 1381899576843/2147483648 -1747196993379/2147483648 1128315303231/536870912 1164863266833/536870912 275359576701/134217728 5419792088145/2147483648 -2739367634841/1073741824 663734895033/2147483648 2203862648133/1073741824 -5691429586365/2147483648 1511094267273/2147483648 -505829358105/268435456 -9011047445061/2147483648 -536615500407/536870912 579713639559/2147483648 1745673590349/1073741824 249741685071/268435456 -97140357273/134217728 -217010165331/1073741824 1019816293293/1073741824 -524043090549/1073741824 2314290047679/536870912 782308627329/2147483648
-2288043219171/2147483648 -5330723023149/2147483648 -3093451252311/2147483648 -25255753809/33554432 -163335958755/1073741824 400396946337/268435456 330948334383/1073741824 3844663701555/1073741824 625200153873/2147483648 -971058446265/2147483648 -7268482726743/2147483648 -3197990202495/2147483648 2858005081215/1073741824 10221216858429/2147483648 -3110043097485/1073741824 4416743595825/1073741824 -494776440177/268435456 238674754917/536870912 -3654181030881/1073741824 5093485145271/1073741824 478763337927/1073741824 -3616068988845/1073741824 -5048968924107/2147483648 632549373327/2147483648 1322026752429/1073741824 1191387166467/2147483648 308411998983/2147483648 3308339593089/2147483648 288587748465/1073741824 -573626159643/1073741824 -2221375630995/2147483648 1650417247371/536870912 -842432433645/268435456 706049522751/1073741824 4715347755201/2147483648 -3968310760581/1073741824 -2565755508711/2147483648 3400340062545/2147483648 4685695929549/1073741824 996175302555/1073741824 -8153620708551/2147483648 -11201386103337/2147483648 -1628219780787/2147483648 -2100420499617/2147483648 -3168146508705/1073741824 -356602533699/268435456 -766505415891/2147483648 3614753574375/1073741824 -7953578882403/2147483648 5056018884531/2147483648 -146481128043/2147483648 2806298054289/2147483648 -2413288590681/1073741824 -8442062388837/2147483648 272643773481/1073741824 2369242728249/1073741824 783694752507/536870912 -3878427794487/2147483648 7053897327165/2147483648 -1430199238563/2147483648 11240820820257/2147483648 1551570986847/536870912 4526220371145/2147483648 -4166705431041/1073741824 11230725406443/2147483648 -4565687781105/1073741824 1509016241385/1073741824 -983335359429/536870912 -1980393437901/2147483648 -3313908461799/2147483648 -6561214957857/2147483648 33742707909/16777216 2634790127715/2147483648 -1012430554941/1073741824 243686485095/268435456 -340813053951/134217728 6801733914099/2147483648 3266394929019/2147483648 76021130937/16777216 -4634586087483/2147483648 -25919867397/2147483648 7558071228879/2147483648 792222115449/2147483648 -2986925573637/1073741824 8974720422591/2147483648 -467494010673/2147483648 521548022901/1073741824 -3981822051249/1073741824 8633265735219/2147483648 -3250099574703/1073741824 5732287467585/2147483648 4754640110625/2147483648 -937086088875/2147483648 1140438072147/536870912 5866684488777/1073741824 7981816548555/2147483648 -12524161990155/2147483648 -365503514751/536870912 -150097126599/1073741824 928492141953/536870912 12645005924193/2147483648 -4287960280095/2147483648 6300453323043/1073741824 -17141985148977/2147483648 854928834969/1073741824 86994188445/134217728 -11549045814783/2147483648 13525925907495/2147483648 3367336500963/1073741824 -13497615924861/2147483648 447949760085/2147483648 656461521015/536870912 30011185395/16777216 1377658927959/1073741824 59436128007/1073741824 -2379798839073/2147483648 2106416249547/2147483648 -527757778575/268435456 4270250029953/1073741824 804899765721/2147483648
-293898950019/1073741824 -748901063337/2147483648 -2139817119519/2147483648 191752824783/536870912 597832253181/1073741824 -956760089841/2147483648 -700565366829/2147483648 -3153080121639/2147483648 7076499249471/2147483648 1229851849947/1073741824 -1982972862783/2147483648 683285433939/2147483648 -4031858421213/2147483648 -542675479965/1073741824 2317730138799/2147483648 -1966275311223/1073741824 3623706096123/2147483648 -2681075394195/2147483648 -362038443/4194304 20082049827/1073741824 56482525311/536870912 -2795352209205/2147483648 488145578049/268435456 169594777407/2147483648 2010411207927/1073741824 455087126739/536870912 -189459594633/536870912 664268788707/1073741824 113467495029/134217728 -1038800094681/2147483648 -1688702070657/2147483648 2875237806441/2147483648 -387763293477/268435456 -2640652629/67108864 260440676361/134217728 2011808688855/2147483648 4398693009801/2147483648 204124996827/134217728 996175302555/1073741824 5416939821429/1073741824 -2081260654761/536870912 2513326623639/2147483648 -32183418453/16777216 809173250307/268435456 -6174561102057/2147483648 -882337535169/536870912 14461714569/268435456 1799868340449/2147483648 -683855175759/1073741824 -939295920189/268435456 3097377427437/2147483648 1349082325593/2147483648 10529675893761/2147483648 -176785115415/536870912 2586308727435/1073741824 441759549411/268435456 -7643295736311/2147483648 1711469775891/1073741824 -1256854319961/2147483648 89975699211/2147483648 -926467279977/2147483648 2323989404349/1073741824 -3230690247711/2147483648 -1222368336687/2147483648 -2889410633673/2147483648 386065616565/2147483648 2166263429577/1073741824 1044762990273/1073741824 2515433481669/2147483648 -591704768901/2147483648 1484570415699/2147483648 6428062201977/2147483648 -3246257421219/1073741824 1759983690645/2147483648 -6699958542351/2147483648 -484056367461/2147483648 -1907108778255/1073741824 8036076730971/2147483648 -971509038765/1073741824 2273781681237/2147483648 -11159734527/2147483648 4499355731181/2147483648 3338932208757/2147483648 -4317576449901/2147483648 3634892595903/2147483648 185179374957/536870912 -1226989129287/1073741824 5297647284921/2147483648 5012756636691/1073741824 -6337726843503/2147483648 -1846849446261/1073741824 -2910786517383/2147483648 -1826446453179/1073741824 -4450143561897/2147483648 -71667332685/2147483648 166884281193/2147483648 -921022646553/536870912 437913186705/536870912 318667838697/2147483648 8920971608883/2147483648 4105303189329/1073741824 244925580027/134217728 2493510327525/1073741824 -776090708163/536870912 2276051662239/2147483648 1482356331825/1073741824 -796570146921/1073741824 -3125008286781/1073741824 -4193365332267/1073741824 393550073937/2147483648 -671471924943/134217728 4658753749701/2147483648 1354673094099/1073741824 713310551685/134217728 -1886569456665/2147483648 -5821530305745/2147483648 5582286166485/2147483648 48948567993/16777216 15018208750221/2147483648 -293526217053/536870912
550758595323/536870912 3266609174529/2147483648 47469064317/33554432 178262808099/2147483648 -141761235981/536870912 -2117062154463/2147483648 606223699737/2147483648 -3674746399035/2147483648 -5444829249603/2147483648 -746547974823/2147483648 8730958830915/2147483648 2448342545037/2147483648 941629803969/2147483648 -6247045548981/2147483648 2132096333703/2147483648 -2739977499327/2147483648 445568974845/536870912 630456176715/536870912 2251654061637/1073741824 -814558375329/268435456 -2620098061695/2147483648 7796455561155/2147483648 530135133585/2147483648 34345704849/1073741824 -6224318750403/2147483648 -1862952667791/2147483648 -726432852483/2147483648 -56965294935/33554432 -691892484351/2147483648 2238037342335/2147483648 1830184002501/2147483648 -7344858349359/2147483648 1077677742615/268435456 -387441892611/1073741824 -2818111814133/1073741824 659782985589/268435456 -3150062991699/2147483648 -3890426171049/1073741824 -8153620708551/2147483648 -2081260654761/536870912 14041500707859/2147483648 8575680089421/2147483648 2242748122803/1073741824 -4469468541063/2147483648 5563228233291/1073741824 6261013396365/2147483648 1168455007269/2147483648 -8619617224569/2147483648 3074777510757/1073741824 974651227563/1073741824 -3495447679599/2147483648 -875639490447/1073741824 -4550999969181/2147483648 6448068312423/2147483648 -4781277296403/2147483648 -2358558683697/536870912 4102841003379/2147483648 862808974227/2147483648 -49249301607/33554432 1209097389141/2147483648 -3591974156895/1073741824 -2750623316505/536870912 156787795407/2147483648 4185693131001/1073741824 -3344072433363/1073741824 1940016663759/536870912 -1830813378645/536870912 1467405321573/2147483648 -74639017833/134217728 -45652259961/2147483648 2501316094077/1073741824 -4226091883329/1073741824 1761516520701/1073741824 -1373656080063/1073741824 1064319555741/536870912 1168975223841/536870912 -895191505893/1073741824 -8376586708383/2147483648 -5075817906501/2147483648 1730116368219/1073741824 -134668541739/2147483648 -8362357593453/2147483648 -903921824025/2147483648 7622422336017/2147483648 -11305134960849/2147483648 -645874284153/2147483648 228988495839/1073741824 243414992787/268435456 -14808753088281/2147483648 10500608259213/2147483648 -199711740141/134217728 -3034065380283/2147483648 3137221990785/2147483648 -173158345293/536870912 -8286683332911/2147483648 -9395426882475/2147483648 7802321500521/1073741824 -454677744603/1073741824 977610422127/2147483648 -2394172747293/536870912 -14241602418525/2147483648 -604656343107/536870912 -13353960654129/2147483648 15172161861255/2147483648 -2464075702437/2147483648 -2591472924651/1073741824 5461902414609/1073741824 -5485995220347/2147483648 375367748091/268435456 6546215126343/1073741824 6744081419457/2147483648 -4512486372081/2147483648 -5916842509197/2147483648 -2153721938163/536870912 2128103355561/2147483648 4682424715089/2147483648 -2748674308383/1073741824 -20472098997/536870912 -18559617096927/2147483648 -174610611333/1073741824
704681517951/536870912 1460140885509/536870912 2681202230247/2147483648 529841078511/536870912 449907490851/1073741824 -4936801912215/2147483648 -734446606659/2147483648 -11424968040513/2147483648 1113573158151/1073741824 2527108752267/2147483648 1252054081623/268435456 4861439614197/2147483648 -3764322050271/1073741824 -1685187145527/268435456 4250671432233/1073741824 -12507287711913/2147483648 7643280897285/2147483648 -367116122409/536870912 2212537100871/536870912 -12624388516671/2147483648 -2337046165881/2147483648 4314748027257/1073741824 2004172469607/536870912 -362550708945/2147483648 -1381064486991/1073741824 -627467419779/2147483648 -182615048181/268435456 -3995463595443/2147483648 357534165807/1073741824 792250232193/1073741824 1522950215757/2147483648 -3882347313255/1073741824 8534088848091/2147483648 -1702245979713/2147483648 -3953669366727/2147483648 11737740057123/2147483648 1979260908573/1073741824 -2560466872977/1073741824 -11201386103337/2147483648 2513326623639/2147483648 8575680089421/2147483648 17178451723113/2147483648 307914155151/1073741824 4451317073337/2147483648 7139922977823/2147483648 1767728599833/1073741824 686778665577/1073741824 -10138465693341/2147483648 4661628943167/1073741824 -4719318232917/1073741824 539996444355/2147483648 -2230262540589/2147483648 10264415093949/2147483648 5352033295857/1073741824 437829392439/1073741824 -7108057645209/2147483648 -6569800237293/2147483648 1730249977773/536870912 -8976553177143/2147483648 497041695447/536870912 -14827311208599/2147483648 -2087428385403/536870912 -6476468993541/2147483648 11301766337415/2147483648 -16285261259415/2147483648 12984856313307/2147483648 -3469301737005/2147483648 1488455954373/536870912 3131456351649/2147483648 1074693984717/1073741824 2507738831955/536870912 -1707176538555/1073741824 -2786049602043/1073741824 677542147257/1073741824 -4659151432767/2147483648 3533148038649/1073741824 -10153791630531/2147483648 -261932263473/536870912 -3266644713447/536870912 8166798046953/2147483648 -100308868329/2147483648 -7801429429605/2147483648 450156416727/536870912 771204700431/268435456 -5886446377035/1073741824 586152836607/2147483648 -1356354023175/1073741824 12492290590755/2147483648 -8137143149895/2147483648 6848546507265/2147483648 -10191880845309/2147483648 -8561848407717/2147483648 -223761596871/1073741824 -2032193965743/536870912 -15268494360723/2147483648 -795155486307/134217728 4366588292769/536870912 522871040151/536870912 40372796529/67108864 -46950183339/67108864 -12651187496697/2147483648 2646958985193/1073741824 -7373403916341/1073741824 2682685615803/268435456 -991278061815/2147483648 -1918794314397/2147483648 15268549640721/2147483648 -20203529109729/2147483648 -11037758731587/2147483648 20213881033725/2147483648 -5420993292411/2147483648 -261724714533/536870912 -4653994086801/2147483648 70009205631/67108864 -215008951323/1073741824 -42585297003/536870912 -383455498929/2147483648 4527272169783/1073741824 -3089153296185/1073741824 -945542602293/1073741824
426069215079/2147483648 559459088019/2147483648 808149708435/2147483648 -240573851163/2147483648 -226128840099/1073741824 -61051022991/1073741824 105651676545/536870912 231078532227/2147483648 -1376616428859/1073741824 -677849102775/2147483648 483655172595/536870912 301458297297/2147483648 383118066195/536870912 -443454851769/2147483648 -122329770357/536870912 489103445481/1073741824 -305525863743/1073741824 1138713171981/2147483648 457755126633/2147483648 -613601133579/2147483648 -137717039007/536870912 944026305075/1073741824 -1162435690131/2147483648 69590954433/2147483648 -2122070962827/2147483648 -636855433551/2147483648 -46093108263/1073741824 -927182748771/2147483648 -189178870023/1073741824 674075644947/2147483648 304544528637/1073741824 -1886579828775/2147483648 1048118101095/1073741824 -59099350269/1073741824 -835722426399/1073741824 260041347501/2147483648 -1947286871775/2147483648 -1265596681437/1073741824 -1628219780787/2147483648 -32183418453/16777216 2242748122803/1073741824 307914155151/1073741824 1104518514969/1073741824 -2354118870609/2147483648 3582095816763/2147483648 1962982777911/2147483648 214080272925/2147483648 -1974526931355/2147483648 572570931615/1073741824 2388445983801/2147483648 -383148217011/536870912 -558796083585/2147483648 -908639099199/536870912 14600436609/33554432 -1924850296329/2147483648 -1334972674701/1073741824 351577352565/268435456 -958961047419/2147483648 23087965491/536870912 326193613395/2147483648 -602283054279/2147483648 -781939858707/536870912 16753164345/33554432 779948267553/1073741824 7741869243/2147483648 1121216995587/2147483648 -2417117703075/2147483648 -317628337539/2147483648 -574644829143/1073741824 -465157402647/2147483648 130039955643/536870912 -2917488488859/2147483648 1207268286993/1073741824 -1494599832027/2147483648 2492209145691/2147483648 373410041865/1073741824 965508448575/2147483648 -3306536215683/2147483648 46683762111/2147483648 44034786249/536870912 24711215961/1073741824 -598377726603/536870912 -832011589041/2147483648 553483136247/536870912 -1281702436893/1073741824 -182035922049/1073741824 48843353847/134217728 -1299665090841/2147483648 -2398707510033/1073741824 3343048805433/2147483648 72565064529/268435456 351603760977/2147483648 320682638235/536870912 1097271094815/2147483648 -168490895031/536870912 -1831407589815/2147483648 3319892264967/2147483648 -655627656441/2147483648 -3019907457/67108864 -3705968190819/2147483648 -3810682996425/2147483648 -944327040987/1073741824 -3178939358991/2147483648 711460094217/536870912 -931724635977/2147483648 -1865122597017/2147483648 1068877745877/1073741824 475034508759/1073741824 3172938791919/2147483648 1829758213395/2147483648 1971149934033/1073741824 -1734562875009/2147483648 -1785975135813/2147483648 -517611523365/268435456 428461503177/1073741824 542646854061/536870912 -316441533411/268435456 -1688027354415/2147483648 -3358715968617/1073741824 50895914961/536870912
425602603167/2147483648 2570066070063/2147483648 -15225962901/2147483648 597092961/1048576 599720576229/1073741824 -403183298133/536870912 -611876197461/1073741824 -5042232666477/2147483648 5061478124829/2147483648 1780853403675/2147483648 21506452965/2147483648 1251172966803/2147483648 -3582180515961/1073741824 -1325394684231/536870912 4867070883555/2147483648 -7006795042917/2147483648 701812701501/536870912 -3599802959211/2147483648 1817313432903/1073741824 -1190190480201/536870912 11266084545/16777216 415471361763/2147483648 2458407707961/1073741824 -635251406565/2147483648 3166666884003/2147483648 281590501077/536870912 -2156333043/134217728 97404528819/1073741824 210928004571/1073741824 -1135506318345/2147483648 174830723163/536870912 -23283106539/2147483648 -353847847017/536870912 -601149887211/1073741824 810451393083/2147483648 952171635669/536870912 5845984074495/2147483648 877573927593/536870912 -2100420499617/2147483648 809173250307/268435456 -4469468541063/2147483648 4451317073337/2147483648 -2354118870609/2147483648 6993884722239/2147483648 -4147255387797/2147483648 -1658683462719/1073741824 -432692549181/2147483648 54275045589/1073741824 2605990765725/2147483648 -7752368484411/2147483648 3717498686877/2147483648 -1495962778929/2147483648 5041970094567/1073741824 2611376643423/2147483648 596941049247/268435456 4280502865185/2147483648 -1934304435669/536870912 1452158376981/1073741824 -4753192662111/2147483648 760677707937/2147483648 -5452864969359/2147483648 4285581526911/2147483648 -5328284551875/2147483648 1002567718563/2147483648 -5634894246543/2147483648 2527535900847/2147483648 4035646740723/2147483648 3275133164541/2147483648 3097505387205/2147483648 756305653119/536870912 2052229607991/2147483648 1955184378789/1073741824 -3128846251065/1073741824 4440911306439/2147483648 -6540767790489/2147483648 1016097936171/1073741824 -1545376433889/536870912 4906368919161/2147483648 -725564997873/268435456 425242777839/536870912 712118635905/2147483648 -156031657389/2147483648 -19899462855/536870912 -1145258248263/2147483648 2044551824319/2147483648 38356450059/67108864 -392976438597/536870912 844464907833/268435456 1411061458329/536870912 -1664732836119/1073741824 -1488240289413/1073741824 -215206771251/268435456 -1245004990101/1073741824 -1170268975929/536870912 -2079896286399/1073741824 71964782871/2147483648 -2200010299965/2147483648 327948925353/268435456 -269259989163/536870912 5694437594583/2147483648 727752123285/2147483648 1730820828999/536870912 -880068069585/2147483648 2187765709485/1073741824 182962663887/536870912 1636780914501/1073741824 2049333057411/2147483648 -4925906410419/1073741824 -10283438990793/2147483648 1762870417587/2147483648 -7119993280785/2147483648 20526016545/33554432 664269664155/1073741824 5872253604483/2147483648 -1063838635443/1073741824 -1936325303529/2147483648 1361379737013/1073741824 1251445226427/536870912 9132393871509/2147483648 -637939581465/2147483648
195528423201/268435456 1992286089915/2147483648 2249830897587/2147483648 508169876487/2147483648 -434585059581/1073741824 -1896383588979/2147483648 409330628547/1073741824 -3013652746143/2147483648 -281401991823/134217728 -73046995905/2147483648 6875732984139/2147483648 1101264038859/1073741824 474251883363/536870912 -4310114309973/2147483648 256172994345/536870912 -793642841823/1073741824 2175460134213/2147483648 1269154695393/1073741824 2752167658173/2147483648 -2139006006477/1073741824 -2859458905341/2147483648 3009362702829/1073741824 265383134253/1073741824 128003540445/1073741824 -1349389399749/536870912 -980105152437/1073741824 -103113580665/268435456 -3425563453023/2147483648 -38337436593/536870912 38534798079/33554432 145165444047/536870912 -5896977496419/2147483648 3917510748597/1073741824 5761341849/134217728 -2063851899591/1073741824 4319552667087/2147483648 -3283987159263/2147483648 -7448909209335/2147483648 -3168146508705/1073741824 -6174561102057/2147483648 5563228233291/1073741824 7139922977823/2147483648 3582095816763/2147483648 -4147255387797/2147483648 5090110494735/1073741824 3166373143203/1073741824 1443606874281/2147483648 -3687927766047/1073741824 4337925518961/2147483648 896860902105/1073741824 -1846491479481/1073741824 -91046961327/536870912 -119697155697/67108864 5242621940091/2147483648 -4604007259551/2147483648 -9598918938273/2147483648 1897343213613/1073741824 881382967089/1073741824 -1593926481459/2147483648 42738313251/134217728 -2554865069229/1073741824 -664390488213/134217728 937965418263/2147483648 7052857858293/2147483648 -5696350287975/2147483648 210246578835/67108864 -428915158281/134217728 179546101545/536870912 -1143470409711/2147483648 -1198397607837/2147483648 5221726103325/2147483648 -7003499667327/2147483648 2866425027789/2147483648 -880085372739/536870912 3848228628765/2147483648 168534825963/134217728 -587445862485/2147483648 -6416631422181/2147483648 -3438555237549/2147483648 4034589380265/2147483648 -490778249463/1073741824 -3007274699433/1073741824 947176210899/2147483648 3048923912061/1073741824 -5401083443607/1073741824 -448028301531/1073741824 -14904585429/2147483648 1857470187513/2147483648 -6209869800075/1073741824 1105033471587/268435456 -236844162591/134217728 -2084175746031/1073741824 313906802643/268435456 -16463523657/67108864 -6714148721703/2147483648 -564270174819/134217728 14956491108495/2147483648 -19139285211/33554432 116686138071/134217728 -7621471984371/2147483648 -332986355571/67108864 -1679623102545/1073741824 -1259860183095/268435456 11026642656711/2147483648 -870735141939/1073741824 -4852970668275/2147483648 4525419956133/1073741824 -249720510885/134217728 1632688982733/1073741824 3103029045345/536870912 4473327903783/2147483648 -2329801430679/2147483648 -604332466695/268435456 -2814768130515/1073741824 1786963050909/2147483648 1211716765839/1073741824 -1836381243705/1073741824 18450967215/67108864 -14815468106229/2147483648 -576850664175/2147483648
164498760777/536870912 174162547707/1073741824 560767719297/1073741824 145835316975/1073741824 -418902299301/1073741824 -462140572815/1073741824 725824513923/2147483648 -934976178555/2147483648 -2850598825653/2147483648 4834689447/134217728 223780970361/134217728 1123152842583/2147483648 1246351987347/1073741824 -9674227161/16777216 -113868335283/536870912 139242840861/1073741824 1253791661031/2147483648 1042940798865/1073741824 38586992229/134217728 -607400383041/1073741824 -66161732487/67108864 734436637605/536870912 -150020312877/2147483648 299860054011/2147483648 -3412106040711/2147483648 -718423081725/1073741824 -286748440287/1073741824 -2069578301811/2147483648 91447836495/2147483648 1817399121135/2147483648 -66054606891/536870912 -3099727391325/2147483648 2404692088983/1073741824 4797786057/16777216 -260549723835/268435456 1825945811109/2147483648 -1363188285735/1073741824 -4982025415113/2147483648 -356602533699/268435456 -882337535169/536870912 6261013396365/2147483648 1767728599833/1073741824 1962982777911/2147483648 -1658683462719/1073741824 3166373143203/1073741824 2230438014717/1073741824 510232080741/1073741824 -2073690599907/1073741824 404881100709/536870912 481972630539/536870912 -2772064219311/2147483648 145310079957/536870912 -3167789120949/2147483648 1311754911129/1073741824 -109658561067/67108864 -837648021423/268435456 3108274390197/2147483648 170193877545/268435456 45434739087/536870912 10238355909/2147483648 -1688113259199/2147483648 -1779082620525/536870912 775364513865/1073741824 3794556741165/2147483648 -1330182025749/1073741824 54725374941/33554432 -4474502337/2097152 -321488604321/2147483648 -910377006081/2147483648 -797681784693/1073741824 1585394912223/1073741824 -260896129491/134217728 2152006422555/2147483648 -3054766309743/2147483648 1487578188561/1073741824 557771348991/2147483648 107444109603/268435456 -3669439902681/2147483648 -778152275301/2147483648 662728932417/536870912 -1087360449369/2147483648 -687595142583/536870912 1516415926143/2147483648 3332586780429/2147483648 -3506130485931/1073741824 -829311231225/2147483648 -31291184295/2147483648 172336246179/1073741824 -7594635082995/2147483648 668400171741/268435456 -1263035871609/1073741824 -185845649181/134217728 399706099977/536870912 253307504649/2147483648 -3212891781453/2147483648 -88071319089/33554432 4764042901227/1073741824 -317643981423/536870912 1832419919787/2147483648 -2280620508663/1073741824 -5368167730107/2147483648 -3368790609807/2147483648 -601320178689/268435456 4758143120727/2147483648 -879311541483/2147483648 -3191365229469/2147483648 2331373898007/1073741824 -95788916571/268435456 785864227515/536870912 3734870217693/1073741824 2488845778599/2147483648 -712118664633/2147483648 -680973070107/536870912 -1388405268957/1073741824 1174385346477/2147483648 722885599773/2147483648 -1690582170957/2147483648 143855061819/1073741824 -8884363661535/2147483648 -347520113097/2147483648
-13330869657/2147483648 -40165129647/2147483648 -146150523291/2147483648 94746624813/2147483648 -2082484203/536870912 -252656326251/2147483648 18864856857/268435456 -881164330599/2147483648 -396212850681/2147483648 422056382925/2147483648 739025826789/2147483648 343379577561/2147483648 223420281267/1073741824 -26673759129/268435456 -112926658605/2147483648 -3646460265/67108864 484862177835/1073741824 55601966703/268435456 -149726884143/2147483648 -3437128263/2147483648 -785528956047/2147483648 316231086897/2147483648 268504204749/2147483648 141419553093/1073741824 -272752065339/1073741824 -13891044399/268435456 -131409682155/1073741824 -403641396879/2147483648 346881221847/2147483648 312815657535/2147483648 -267785216547/1073741824 -7233353961/33554432 298151459775/536870912 191790722229/2147483648 252816388191/2147483648 381849545415/1073741824 -614090017725/2147483648 -1691554657533/2147483648 -766505415891/2147483648 14461714569/268435456 1168455007269/2147483648 686778665577/1073741824 214080272925/2147483648 -432692549181/2147483648 1443606874281/2147483648 510232080741/1073741824 225580342977/536870912 -830861218575/2147483648 30621190917/536870912 -281640280755/2147483648 -706625701815/2147483648 147150423531/536870912 17557311615/536870912 161843181561/1073741824 -474120677859/2147483648 -973075018083/1073741824 81613614687/1073741824 181642817493/536870912 38196442869/268435456 5644489989/536870912 -28171495407/268435456 -934268939253/1073741824 369783725811/2147483648 129139386483/268435456 -880172931231/2147483648 1119871165377/2147483648 -300223805313/536870912 156861696243/2147483648 -130381479603/1073741824 -1020130758483/2147483648 150000985011/268435456 -547026460917/2147483648 27967874235/2147483648 -17266909209/33554432 145250681193/2147483648 23400892911/1073741824 84123564027/1073741824 -24991044651/268435456 -54086818677/1073741824 1079905654089/2147483648 -423527241837/2147483648 135550731153/2147483648 1039892486943/2147483648 154092215427/1073741824 -25507650549/33554432 -210416298063/2147483648 -17056469925/134217728 204059147727/536870912 -227260989429/536870912 176806160703/536870912 -1330331335203/2147483648 -704812539351/1073741824 -2898021921/536870912 -232937775639/1073741824 -502905636063/2147483648 -119759023491/134217728 654652037193/536870912 -291419462073/2147483648 594106158771/2147483648 -203045319381/2147483648 32826609897/536870912 -255282035397/536870912 -503236242075/2147483648 384823067697/2147483648 23564032041/1073741824 -497957857545/1073741824 1231734229161/2147483648 -89294678451/268435456 642963504471/2147483648 1208372616195/1073741824 -776523429195/2147483648 159120742761/536870912 -144906464487/536870912 391772982735/1073741824 139923031869/1073741824 -638499379203/2147483648 234543591753/2147483648 860999889243/2147483648 -72329323443/268435456 -416068582665/2147483648
-1983985430337/2147483648 -772137514293/536870912 -2257243678563/2147483648 -539319701781/1073741824 8876026803/134217728 2880711876927/2147483648 -98965155105/2147483648 1425819969195/536870912 886935434133/2147483648 -198915340053/536870912 -7472146842129/2147483648 -1546400279589/1073741824 992504340579/1073741824 7407014542293/2147483648 -3986948395623/2147483648 5730024622089/2147483648 -3943972667535/2147483648 -335523534837/1073741824 -303465156411/134217728 3559450434837/1073741824 571290430155/536870912 -1619070978705/536870912 -826394789817/536870912 57150145425/2147483648 3791420728683/2147483648 310938496113/536870912 989981233971/2147483648 3177988085319/2147483648 -16876236147/268435456 -1881926954457/2147483648 -532925940561/1073741824 1493296848723/536870912 -7009039659699/2147483648 80634767397/268435456 470509544715/268435456 -1685773410627/536870912 31239278673/2147483648 1288632300027/536870912 3614753574375/1073741824 1799868340449/2147483648 -8619617224569/2147483648 -10138465693341/2147483648 -1974526931355/2147483648 54275045589/1073741824 -3687927766047/1073741824 -2073690599907/1073741824 -830861218575/2147483648 7773989058945/2147483648 -739512744453/268435456 2889343416597/2147483648 1399335428667/2147483648 622703214825/1073741824 -2339558995959/2147483648 -6861785781789/2147483648 1779548234925/2147483648 7295739339591/2147483648 50050188981/134217728 -3489469915329/2147483648 4520633926605/2147483648 -603946550517/1073741824 2105376127953/536870912 4147436718321/1073741824 2157488477019/2147483648 -7813147327233/2147483648 2301308509731/536870912 -519832129197/134217728 4514046510825/2147483648 -2729669088009/2147483648 -767914528665/2147483648 -340455856797/2147483648 -808197561273/268435456 4690520893497/2147483648 936183928413/2147483648 1109670592047/2147483648 26224846701/2147483648 -260006568405/134217728 4379502066135/2147483648 3498819545769/2147483648 1708483445067/536870912 -2629972829811/1073741824 364555483617/2147483648 3110435827971/1073741824 -545933631555/1073741824 -1356846505599/536870912 4940467876287/1073741824 188953133067/2147483648 569857313895/1073741824 -5496350524071/2147483648 9332518941765/2147483648 -1751339555037/536870912 2810477643867/1073741824 5177981002989/2147483648 -141178240221/268435456 1716556057695/1073741824 9392202007965/2147483648 9260837138415/2147483648 -13887079372167/2147483648 -154579864473/1073741824 -644552080041/1073741824 2172517615065/1073741824 10491614208405/2147483648 -677612147613/2147483648 10900402856433/2147483648 -14168499278823/2147483648 659377357725/1073741824 2845711931559/2147483648 -5213967767517/1073741824 10085569667985/2147483648 3173957526063/2147483648 -13780911583101/2147483648 -103159253001/1073741824 843065430939/1073741824 4205461555635/2147483648 254530441845/268435456 -351697668081/1073741824 -159621220695/268435456 1025510317767/1073741824 -118087832649/67108864 9774350820645/2147483648 893897630889/2147483648
35435222469/33554432 4983038694987/2147483648 408307941765/268435456 836180498133/1073741824 166999226757/2147483648 -1420166143173/1073741824 -950384617941/2147483648 -6414041619861/2147483648 208608691047/2147483648 750353511465/2147483648 6193460779977/2147483648 366820767921/268435456 -1485167460573/536870912 -4698797414451/1073741824 6130516879023/2147483648 -4270662563085/1073741824 381599814099/268435456 -650740862961/1073741824 3576023954811/1073741824 -4917964242525/1073741824 -304162451409/2147483648 827913478569/268435456 1189226161353/536870912 -208077188103/536870912 -1994327493921/2147483648 -639457383975/1073741824 23865454419/1073741824 -1407817792521/1073741824 -247016910357/536870912 934454320659/2147483648 2623687658319/2147483648 -2971576201197/1073741824 2711560782753/1073741824 -1237592234391/2147483648 -4887829976163/2147483648 7002521297361/2147483648 3146498762949/2147483648 -810256485111/1073741824 -7953578882403/2147483648 -683855175759/1073741824 3074777510757/1073741824 4661628943167/1073741824 572570931615/1073741824 2605990765725/2147483648 4337925518961/2147483648 404881100709/536870912 30621190917/536870912 -739512744453/268435456 3997051629033/1073741824 -5215855683825/2147483648 1282953502125/2147483648 -3552232472925/2147483648 5360436158991/2147483648 8257627907373/2147483648 -125856315057/2147483648 -3113862665565/2147483648 -3459133735425/2147483648 1824514989411/1073741824 -1820258772093/536870912 160901986737/268435456 -5248059375069/1073741824 -1138018416957/536870912 -285814226961/134217728 3503309327967/1073741824 -10363287381435/2147483648 7836851099739/2147483648 -1743829822485/2147483648 3516743551821/2147483648 75837947049/67108864 1950194984649/1073741824 2907699640185/1073741824 -3274566125883/2147483648 -3277793598801/2147483648 2750178699459/2147483648 -2489270289273/2147483648 2325293096487/1073741824 -784598344557/268435456 -616608555717/536870912 -8877403828377/2147483648 2038498260297/1073741824 154959677457/1073741824 -7394058601137/2147483648 -163572679407/268435456 5336493095337/2147483648 -7755591367461/2147483648 583448052717/2147483648 -1020361733493/2147483648 7035234045945/2147483648 -1897331913093/536870912 5564198141505/2147483648 -2322253126863/1073741824 -58817591205/33554432 1021638500517/2147483648 -1980321658929/1073741824 -175400696511/33554432 -1525836835017/536870912 9965732626479/2147483648 854237708691/1073741824 -31672179117/1073741824 -3239310605013/2147483648 -6127985504397/1073741824 5090949844581/2147483648 -1419990836355/268435456 4004304181761/536870912 -2287515888057/2147483648 408982621887/2147483648 5288559024885/1073741824 -13113117504105/2147483648 -2042056733895/536870912 10999560346443/2147483648 -228249252483/1073741824 -2664499163463/2147483648 -1660701414729/1073741824 -1474088119593/1073741824 -75151982499/268435456 731455204863/536870912 -2118676320309/2147483648 1874217426765/1073741824 -908461098837/268435456 -111440576139/1073741824
-150195772149/268435456 -3807728864571/2147483648 -652303505775/2147483648 -1823416428081/2147483648 -176638045299/268435456 1491252743523/1073741824 1359740423829/2147483648 8138993759487/2147483648 -2836382380149/1073741824 -2536243022847/2147483648 -3009278714259/2147483648 -659883373539/536870912 8663198129979/2147483648 4375012410171/1073741824 -3508844524071/1073741824 10295051954085/2147483648 -40812338211/16777216 3581436139203/2147483648 -5802806531271/2147483648 2001044300565/536870912 -133274119545/1073741824 -2826089097621/2147483648 -893880099483/268435456 623691931617/2147483648 -2059105940325/2147483648 -405218476911/1073741824 260632782597/1073741824 995954881809/2147483648 -727036386741/2147483648 490690812081/2147483648 -775893199467/2147483648 1075888553625/1073741824 -1377581891955/2147483648 354100417977/536870912 191643473487/2147483648 -7177492381551/2147483648 -3247701907563/1073741824 -793135282791/1073741824 5056018884531/2147483648 -939295920189/268435456 974651227563/1073741824 -4719318232917/1073741824 2388445983801/2147483648 -7752368484411/2147483648 896860902105/1073741824 481972630539/536870912 -281640280755/2147483648 2889343416597/2147483648 -5215855683825/2147483648 10536978695409/2147483648 -939843731811/536870912 1903891624527/2147483648 -13041590731485/2147483648 -2794253657661/1073741824 -4615360287129/2147483648 -10763481231/16777216 9322531127487/2147483648 -5219693903073/2147483648 858117333375/268435456 -1177787815251/2147483648 9282180488337/2147483648 -1113011920689/2147483648 6724930217175/2147483648 -4402038892719/2147483648 5165385525831/1073741824 -6366294651423/2147483648 -2549066417865/2147483648 -4768255401129/2147483648 -3900992523501/2147483648 -3101875014975/2147483648 -5225961733521/2147483648 -1390029215427/1073741824 7764288911181/2147483648 -4266856022127/2147483648 3814949902203/1073741824 -1884621884961/1073741824 8637170576247/2147483648 -2295011901429/1073741824 9106258776849/2147483648 -2193577236399/1073741824 -217688414145/1073741824 2042676994173/2147483648 -69401304621/134217728 -505296063573/2147483648 2059600009875/2147483648 -1283157968229/2147483648 646295279277/536870912 -1281444631587/268435456 -3013618177779/2147483648 157787262735/268435456 6314464041753/2147483648 4839457022517/2147483648 1235375823621/1073741824 3517387415205/1073741824 4312398862227/1073741824 4002973686387/2147483648 -961805597853/536870912 -1455494584161/1073741824 86334371307/1073741824 -2527809924081/1073741824 1309277455113/1073741824 -492511739709/134217728 2453070413715/1073741824 -5034454664157/1073741824 -200151807291/2147483648 -5336758935/4194304 -6786292123377/2147483648 15607888112295/2147483648 6647813841069/1073741824 -2065927318173/536870912 4540640957829/1073741824 -377355467901/536870912 75167889693/1073741824 -108688463745/33554432 2088133286961/2147483648 1181913395259/1073741824 -2850426879909/2147483648 -7864990315689/2147483648 -7291188331341/2147483648 296399979201/536870912
228977177391/2147483648 162642532353/268435456 6987657873/268435456 417601620699/2147483648 748163428443/2147483648 -100402566051/536870912 -220847779707/536870912 -1494275856819/2147483648 1355561476395/1073741824 54231034131/268435456 -218306274039/536870912 36324733665/536870912 -2010887315961/1073741824 -2211414502137/2147483648 2445195196473/2147483648 -206357435613/134217728 86963873895/536870912 -549302481213/536870912 1913930903985/2147483648 -574160948595/536870912 1470592264137/2147483648 -272814141135/2147483648 66073313175/67108864 -518830622151/2147483648 2185004386161/2147483648 765499310811/2147483648 329964405699/2147483648 667677365859/2147483648 -200540427975/2147483648 -1051655474607/2147483648 853960568871/2147483648 622078274979/2147483648 -2033837023695/2147483648 -817020789345/2147483648 152290511769/1073741824 1001421353253/2147483648 1743399479469/1073741824 3282240677589/2147483648 -146481128043/2147483648 3097377427437/2147483648 -3495447679599/2147483648 539996444355/2147483648 -383148217011/536870912 3717498686877/2147483648 -1846491479481/1073741824 -2772064219311/2147483648 -706625701815/2147483648 1399335428667/2147483648 1282953502125/2147483648 -939843731811/536870912 718892845167/536870912 -780262257219/1073741824 2513170003467/1073741824 12296689329/33554432 2872604793297/2147483648 2098319651643/1073741824 -4032281747943/2147483648 625881169431/2147483648 -634685309103/536870912 303792825963/2147483648 -2179604818371/2147483648 2052050123931/1073741824 -181979675805/134217728 -10399182135/33554432 -1690755323643/2147483648 -3218868057/134217728 400808290041/268435456 1411113808029/2147483648 1759959795009/2147483648 2427849458301/2147483648 -353035518387/2147483648 2622345029697/2147483648 -3152003572929/2147483648 3278097648657/2147483648 -217060946487/134217728 442635067653/1073741824 -1479136020747/1073741824 2667402690555/2147483648 -2441508869133/2147483648 -55878298407/268435456 441629025699/1073741824 -3853981965/268435456 -586420869219/1073741824 -532348406433/1073741824 2867709222033/2147483648 861850934007/2147483648 -65610665547/268435456 318076768191/268435456 3921389938287/2147483648 -2568245562843/2147483648 -44683440849/1073741824 653915814705/2147483648 -1212571978407/2147483648 -1857388685013/2147483648 -661544099289/1073741824 2243486655423/2147483648 -3991815003489/2147483648 1481236251183/2147483648 -1114476775479/2147483648 3056628249519/2147483648 604850065767/2147483648 552831032877/268435456 96076451685/536870912 1346480330697/2147483648 -57620789763/2147483648 1488711958989/1073741824 -92663984157/2147483648 -1048806691695/536870912 -732454004067/268435456 -987119795139/1073741824 -1447085780559/1073741824 53839654617/2147483648 620299991595/1073741824 2172820126935/2147483648 -1415917807767/2147483648 -114040286109/2147483648 270880870515/536870912 823564439115/1073741824 1347634238559/536870912 168371065707/2147483648
-1038409428969/2147483648 -1303194165771/1073741824 -730122273429/1073741824 -432271513995/2147483648 -319960301259/2147483648 3478100997/8388608 163635152763/536870912 1892771120265/2147483648 1853626323/67108864 60832066827/536870912 -1845068655843/2147483648 -368888912841/1073741824 1704866663397/1073741824 248196706941/134217728 -178078465653/134217728 3552932836545/2147483648 10405259547/1073741824 1265774969007/2147483648 -876975207471/536870912 555220045197/268435456 -241999777095/536870912 -1278423046137/1073741824 -1607167662975/2147483648 155375517957/536870912 43285252815/536870912 63040602669/1073741824 -350716317843/2147483648 615404027445/2147483648 871436429367/2147483648 137419670523/1073741824 -1937836688787/2147483648 2065692538869/2147483648 -728547510375/2147483648 1053278356371/2147483648 1155330966285/1073741824 -1059330226635/1073741824 -524054137581/536870912 -877410434979/2147483648 2806298054289/2147483648 1349082325593/2147483648 -875639490447/1073741824 -2230262540589/2147483648 -558796083585/2147483648 -1495962778929/2147483648 -91046961327/536870912 145310079957/536870912 147150423531/536870912 622703214825/1073741824 -3552232472925/2147483648 1903891624527/2147483648 -780262257219/1073741824 1345878259701/1073741824 -983141637213/1073741824 -375995244231/268435456 -381396526875/1073741824 -665914794177/1073741824 1655873323773/2147483648 -154661236299/2147483648 448410212457/268435456 -329003796015/1073741824 534604586721/268435456 -278109105843/1073741824 2512772779329/2147483648 -907655496159/1073741824 389408894727/268435456 -2000945399565/2147483648 -84249374925/268435456 -369193799769/536870912 -1098628041129/2147483648 -2888872153539/2147483648 -733242964857/2147483648 404597243127/1073741824 286150892625/536870912 -1252105141503/1073741824 613051073619/1073741824 -2281449951531/2147483648 2900208664095/2147483648 1115144766423/2147483648 921675659055/536870912 -25088708469/2147483648 -949473132615/2147483648 3607091360175/2147483648 2393563252473/2147483648 -983295333069/1073741824 361129291575/1073741824 -599498362467/2147483648 -21229701585/536870912 -2135343887811/2147483648 1052550266685/1073741824 -1506181252221/2147483648 4545150417/2147483648 -591471749919/2147483648 -6828181533/33554432 1134659017875/2147483648 3843231666867/2147483648 54750398523/2147483648 -521718873357/2147483648 -1078918392063/2147483648 601152694863/1073741824 691794338895/1073741824 1316464626675/536870912 -1757584556841/1073741824 4399859698551/2147483648 -6533270637057/2147483648 668002697085/1073741824 -662767448409/1073741824 -1651873354155/1073741824 4818215526003/2147483648 983355250341/536870912 -623055517005/1073741824 -1207099692279/2147483648 18194669511/16777216 965174215245/2147483648 2836608487719/2147483648 140949224511/536870912 -2702066519613/2147483648 1747090828953/2147483648 -281713435365/2147483648 653701600431/536870912 -384294006945/2147483648
36455403813/67108864 3951553800351/2147483648 97505036241/536870912 2253981627315/2147483648 420617097261/536870912 -421035675459/268435456 -212378843943/268435456 -4605947043303/1073741824 3946874843481/1073741824 3200540176659/2147483648 2466891224127/2147483648 2925617368773/2147483648 -10478171593215/2147483648 -2397084699777/536870912 1023415320927/268435456 -12044163136563/2147483648 3068113628229/1073741824 -4631520855159/2147483648 3148987465179/1073741824 -8663344819923/2147483648 148359432321/536870912 1155277275771/1073741824 8593703340129/2147483648 -381779957391/1073741824 3363097541865/2147483648 145480220025/268435456 -563894134467/2147483648 -176969187639/536870912 501459400737/1073741824 -199713996231/536870912 571530518865/2147483648 -99624089697/134217728 260600392143/1073741824 -742537513017/1073741824 592486423467/2147483648 994696404909/268435456 8289257041707/2147483648 1543580572917/1073741824 -2413288590681/1073741824 10529675893761/2147483648 -4550999969181/2147483648 10264415093949/2147483648 -908639099199/536870912 5041970094567/1073741824 -119697155697/67108864 -3167789120949/2147483648 17557311615/536870912 -2339558995959/2147483648 5360436158991/2147483648 -13041590731485/2147483648 2513170003467/1073741824 -983141637213/1073741824 8310842207997/1073741824 2973684183561/1073741824 6226911280539/2147483648 696481860123/536870912 -11902931485719/2147483648 3173440078185/1073741824 -492098805051/134217728 602485389135/1073741824 -5087990628141/1073741824 87366412551/67108864 -8059330931349/2147483648 4171236829935/2147483648 -11658543639291/2147483648 3318828146733/1073741824 2065447773207/1073741824 10763776389/4194304 4959683555739/2147483648 911051406387/536870912 5793397368603/2147483648 4634772895893/2147483648 -10047109454649/2147483648 5435854075677/2147483648 -9880886991633/2147483648 1876470047415/1073741824 -10149873382893/2147483648 3448140179025/1073741824 -10223858141781/2147483648 5056921256271/2147483648 29785661703/134217728 -618419868891/1073741824 221327730567/268435456 -57191125491/268435456 -295763114511/536870912 399812106201/536870912 -3289754622405/2147483648 12121333030725/2147483648 2876329289697/1073741824 -2986743908949/2147483648 -7432031443749/2147483648 -5572756884651/2147483648 -3487842902013/2147483648 -8470273561311/2147483648 -4708133635245/1073741824 -3732799547415/2147483648 2630124892419/2147483648 3563060273445/2147483648 -30263618613/268435456 3758574842787/1073741824 -531082178967/1073741824 9771993025905/2147483648 -1933685888475/1073741824 2529186322185/536870912 151669630995/536870912 4106589583977/2147483648 6668551422759/2147483648 -9082831537743/1073741824 -16706703823509/2147483648 8353048469103/2147483648 -1530541879833/268435456 313952190021/268435456 711921891291/2147483648 4957411559157/1073741824 -1408863127995/1073741824 -3690088770447/2147483648 4500856885803/2147483648 9789086874075/2147483648 11483300997885/2147483648 -700915453101/1073741824
2364375128607/2147483648 316996397079/134217728 3629471649153/2147483648 2161603883547/2147483648 -49108932687/536870912 -3307758917319/2147483648 -965041308195/2147483648 -1753472991987/536870912 617614904919/2147483648 711970217823/1073741824 414869722503/134217728 3526431660225/2147483648 -1487948242941/536870912 -4908256497729/1073741824 3107341258509/1073741824 -4562310828735/1073741824 2012002323957/1073741824 -155205709179/268435456 7468666417659/2147483648 -5160472859781/1073741824 -735108540789/2147483648 7000916703615/2147483648 5494303027785/2147483648 -719801263827/2147483648 -4536920487/4194304 -1878467506449/2147483648 -40989057141/2147483648 -432329846691/268435456 -227475121947/536870912 777839094357/1073741824 2405291814579/2147483648 -1655296678665/536870912 3286622433711/1073741824 -90645594249/268435456 -665090782473/268435456 1943057404863/536870912 1639994664657/1073741824 -1215338988537/1073741824 -8442062388837/2147483648 -176785115415/536870912 6448068312423/2147483648 5352033295857/1073741824 14600436609/33554432 2611376643423/2147483648 5242621940091/2147483648 1311754911129/1073741824 161843181561/1073741824 -6861785781789/2147483648 8257627907373/2147483648 -2794253657661/1073741824 12296689329/33554432 -375995244231/268435456 2973684183561/1073741824 9688715648193/2147483648 -375638361813/1073741824 -4885481473761/2147483648 -1881878109477/1073741824 331096858593/134217728 -7686545204163/2147483648 1041470421417/2147483648 -701209366803/134217728 -1589248031295/536870912 -4633905666147/2147483648 3990745138905/1073741824 -12146828165097/2147483648 9077291593965/2147483648 -1211896199577/1073741824 1711493725881/1073741824 1473221439363/1073741824 894936055683/536870912 3774125325321/1073741824 -864589987293/536870912 -515533420131/268435456 2206283028081/2147483648 -705017943693/536870912 4132678317747/2147483648 -6261055673943/2147483648 -2136661964973/2147483648 -9312218971869/2147483648 5682282119625/2147483648 -43132169739/268435456 -3889075951671/1073741824 -182591528187/2147483648 5898572107587/2147483648 -10086796361097/2147483648 287693249655/2147483648 -361062914259/536870912 8042531436345/2147483648 -281794886151/67108864 3296184097923/1073741824 -6297116714091/2147483648 -5588045018631/2147483648 297746279691/536870912 -4325235354339/2147483648 -12732436740597/2147483648 -3947835306333/1073741824 12641199315975/2147483648 1678145831217/2147483648 348188239833/1073741824 -811497521211/536870912 -6600271953009/1073741824 2385924535455/1073741824 -11925311636175/2147483648 17009515664481/2147483648 -529360383267/536870912 40588478475/2147483648 5810648924463/1073741824 -3548731124649/536870912 -2212470839919/536870912 13739510750721/2147483648 -1508450128053/2147483648 -2045558424819/2147483648 -1824092248317/1073741824 -578659642311/536870912 -696106818831/2147483648 2255730664641/2147483648 -197642466285/268435456 4813351838157/2147483648 -7990047023943/2147483648 -425722265475/2147483648
3399300975/1073741824 240435717165/536870912 -1266916770681/2147483648 794796927/134217728 1450699196283/2147483648 -577909291047/2147483648 -387336639771/1073741824 -2181275567475/2147483648 3774157853025/2147483648 878868222327/2147483648 -1139820445053/2147483648 61539385005/1073741824 -2199755520441/1073741824 -2055760552107/2147483648 2555049454179/2147483648 -3294984160347/2147483648 580782114033/1073741824 -2857544702757/2147483648 607950622485/1073741824 -343523713317/536870912 756627342675/1073741824 -37895114139/67108864 2277527558193/2147483648 -170233502307/2147483648 3135606980643/2147483648 130989407673/134217728 -78744573471/536870912 342322008633/536870912 369715543959/1073741824 -1698324040545/2147483648 135008007873/1073741824 1720627791933/2147483648 -3398342817219/2147483648 -679268286807/1073741824 2234490642183/2147483648 79170741939/134217728 961021382595/536870912 100873369659/67108864 272643773481/1073741824 2586308727435/1073741824 -4781277296403/2147483648 437829392439/1073741824 -1924850296329/2147483648 596941049247/268435456 -4604007259551/2147483648 -109658561067/67108864 -474120677859/2147483648 1779548234925/2147483648 -125856315057/2147483648 -4615360287129/2147483648 2872604793297/2147483648 -381396526875/1073741824 6226911280539/2147483648 -375638361813/1073741824 4802883818787/2147483648 2712357982779/1073741824 -5347429053429/2147483648 38812524735/2147483648 -2019170337465/2147483648 738566042349/2147483648 -1761026364345/2147483648 2862463181091/1073741824 -1729551928995/1073741824 -649781961969/1073741824 -243580011039/536870912 -185256376809/1073741824 1043954535393/536870912 2117880604473/2147483648 1377344357685/2147483648 19557405741/33554432 -998210348019/2147483648 4215700948737/2147483648 -888796663341/536870912 2843797246323/2147483648 -4541419719687/2147483648 1398684234423/2147483648 -1906199216883/1073741824 2168042263035/1073741824 -2369997311121/2147483648 -335346929217/1073741824 1466684666931/2147483648 367898159115/536870912 -401519321433/1073741824 -2561397746427/2147483648 5522659824219/2147483648 128619974751/268435456 -865935660525/2147483648 403971634761/268435456 1843364914833/536870912 -1131792143961/536870912 10481033919/536870912 114954053295/268435456 -2588566199013/2147483648 -2807023274853/2147483648 293942380911/1073741824 597617518815/536870912 -3102214643943/1073741824 1821085320849/2147483648 -1724044655985/2147483648 2672063779485/1073741824 4311041565093/2147483648 4476591146421/2147483648 513487134261/536870912 -195125048949/1073741824 1312504942545/2147483648 2270939297871/2147483648 -1567271180349/2147483648 -2056978967391/1073741824 -5496081994383/2147483648 -359070991767/268435456 -4416534742455/2147483648 765576229737/2147483648 454948683021/536870912 2376071381481/1073741824 -703714133505/1073741824 -187863860979/268435456 895837989681/1073741824 2384144059815/2147483648 4578358700961/1073741824 -452156709453/2147483648
-138301437441/268435456 165376455705/2147483648 -118343886723/134217728 -882023270721/2147483648 1565078025003/2147483648 403285842825/536870912 -127197959523/268435456 2301665053629/2147483648 2963931125187/2147483648 -569579452587/2147483648 -6346708820961/2147483648 -1286507987487/1073741824 -1974214435413/1073741824 254072391699/268435456 1513250013/16777216 190567856679/1073741824 -3220303795527/2147483648 -3686360427645/2147483648 -720063969561/2147483648 998133857085/1073741824 4261241538321/2147483648 -1205635386663/536870912 -11111462295/67108864 -171175095507/536870912 2781582577995/1073741824 2740351039473/2147483648 920548344027/2147483648 3437427960561/2147483648 -61873042245/536870912 -824981525115/536870912 938961073287/2147483648 5244758761209/2147483648 -8563783290909/2147483648 -1455222648801/2147483648 766708019187/536870912 -248912349717/134217728 4419009673917/2147483648 7951911862527/2147483648 2369242728249/1073741824 441759549411/268435456 -2358558683697/536870912 -7108057645209/2147483648 -1334972674701/1073741824 4280502865185/2147483648 -9598918938273/2147483648 -837648021423/268435456 -973075018083/1073741824 7295739339591/2147483648 -3113862665565/2147483648 -10763481231/16777216 2098319651643/1073741824 -665914794177/1073741824 696481860123/536870912 -4885481473761/2147483648 2712357982779/1073741824 12405219843483/2147483648 -3945746442657/2147483648 -1829356175259/1073741824 47270322105/2147483648 -125227882383/2147483648 3126911097219/2147483648 12688980852057/2147483648 -2631755232531/2147483648 -6851465274393/2147483648 5847140377389/2147483648 -6748278867051/2147483648 3870464921631/1073741824 150952177065/2147483648 514374332121/1073741824 3444360601869/2147483648 -441825642999/134217728 6310756515105/2147483648 -1665720124743/2147483648 1383081688431/536870912 -1758868332957/1073741824 -554003998857/2147483648 -696572790075/1073741824 4861086593193/2147483648 644392367301/1073741824 -782250777387/268435456 539624708307/536870912 3830275073583/2147483648 -2096378504739/1073741824 -5149119670521/2147483648 13402390576809/2147483648 1487159507025/2147483648 857134353975/2147483648 -1489970378955/2147483648 6040765808547/1073741824 -267168494199/67108864 5878648359561/2147483648 1649605590873/536870912 -1155318430221/1073741824 333745793265/1073741824 6443450187411/2147483648 5421475167795/1073741824 -8718608571483/1073741824 127561806933/134217728 -3471787065171/2147483648 801268565787/268435456 8086788049365/2147483648 687915183003/268435456 1904125827597/536870912 -32405788611/8388608 817796136819/1073741824 2347199305425/1073741824 -8958847472289/2147483648 1820753308395/1073741824 -3084287622723/2147483648 -14392071346047/2147483648 -1275445070577/2147483648 -93163313409/1073741824 4464165023799/2147483648 537783470577/536870912 -29315751501/33554432 21547216581/1073741824 322232940255/536870912 -581941164753/536870912 6437366600415/1073741824 722347950423/2147483648
-205365663531/536870912 -813446597319/536870912 -27286365117/1073741824 -1479881435253/2147483648 -1529534927871/2147483648 578136425355/536870912 1418810415729/2147483648 6497565433167/2147483648 -5796534615291/2147483648 -2306840264187/2147483648 -1043397333069/2147483648 -1843795719747/2147483648 4220102952999/1073741824 6982085386899/2147483648 -754306828941/268435456 8823874780413/2147483648 -1014369243243/536870912 4066301722329/2147483648 -4698258588711/2147483648 394060426065/134217728 -1230518978997/2147483648 -1160759360709/2147483648 -3077052221751/1073741824 561251936709/2147483648 -3199243213335/2147483648 -166567400535/268435456 171497399235/1073741824 120816040845/2147483648 -680641574427/2147483648 1085265498675/2147483648 -816638926689/2147483648 643497829077/2147483648 428320579707/1073741824 186236255169/268435456 -21524145723/67108864 -5363261646369/2147483648 -1673801547591/536870912 -1563031621455/1073741824 783694752507/536870912 -7643295736311/2147483648 4102841003379/2147483648 -6569800237293/2147483648 351577352565/268435456 -1934304435669/536870912 1897343213613/1073741824 3108274390197/2147483648 81613614687/1073741824 50050188981/134217728 -3459133735425/2147483648 9322531127487/2147483648 -4032281747943/2147483648 1655873323773/2147483648 -11902931485719/2147483648 -1881878109477/1073741824 -5347429053429/2147483648 -3945746442657/2147483648 9262477616853/2147483648 -3911945215617/2147483648 1489384839633/536870912 -472357084035/1073741824 1798224870129/536870912 -1894347165597/1073741824 3195362934981/1073741824 -2234025444639/2147483648 483717017379/134217728 -1989765587721/1073741824 -3986040013017/2147483648 -2091855307611/1073741824 -3732808143801/2147483648 -808281040995/536870912 -1586978962161/1073741824 -2059228521957/1073741824 7343409040137/2147483648 -2361532798131/1073741824 3791238781707/1073741824 -1424750187021/1073741824 3860969308005/1073741824 -5461944534237/2147483648 7467548933475/2147483648 -1345942365447/1073741824 -416074649361/1073741824 442413627915/1073741824 -124150954215/1073741824 781271512857/2147483648 -1261270584027/2147483648 -1349287954551/2147483648 1080874858335/1073741824 -1082789725581/268435456 -2736520789959/1073741824 3169464313011/2147483648 137589723969/67108864 2805975110733/2147483648 2661317432949/2147483648 2972159418429/1073741824 5790866679513/2147483648 1168814488401/2147483648 344943291951/1073741824 -1495146190671/1073741824 956563803105/2147483648 -6225250492023/2147483648 59178880689/2147483648 -7978358664645/2147483648 1109010127971/1073741824 -6528546315975/2147483648 -441387893181/1073741824 -1608673705689/1073741824 -54652595589/33554432 1559488132389/268435456 6043698967653/1073741824 -1983588388263/1073741824 8298546500535/2147483648 -656571698013/1073741824 -239034287073/536870912 -845583426273/268435456 1166393998551/1073741824 2224234401807/2147483648 -3019160414265/2147483648 -6412610063805/2147483648 -4785438332535/1073741824 497779340319/1073741824
386729346729/1073741824 954956452449/1073741824 1385599412217/2147483648 56694749925/67108864 -129408106731/1073741824 -511815901035/536870912 -2095297629/8388608 -4838750604759/2147483648 2453311823991/2147483648 2038114650471/2147483648 334386185073/268435456 1140739645035/1073741824 -1735254652851/1073741824 -4868313888831/2147483648 3340657507809/2147483648 -5675146038729/2147483648 3954955947921/2147483648 -402372785271/1073741824 3198362787171/2147483648 -4735830813213/2147483648 -1083232743945/2147483648 2533139723343/2147483648 4390234877031/2147483648 -30005427549/268435456 -357784572069/2147483648 -610717671507/1073741824 -98220160479/1073741824 -980821147467/1073741824 211247795631/2147483648 1184089365525/2147483648 -2400940755/1073741824 -2730462226131/2147483648 1852112290341/1073741824 52933337631/268435456 -744307942131/1073741824 4748642020479/2147483648 2491469799447/2147483648 -306582377391/536870912 -3878427794487/2147483648 1711469775891/1073741824 862808974227/2147483648 1730249977773/536870912 -958961047419/2147483648 1452158376981/1073741824 881382967089/1073741824 170193877545/268435456 181642817493/536870912 -3489469915329/2147483648 1824514989411/1073741824 -5219693903073/2147483648 625881169431/2147483648 -154661236299/2147483648 3173440078185/1073741824 331096858593/134217728 38812524735/2147483648 -1829356175259/1073741824 -3911945215617/2147483648 673987967451/268435456 -1847074934271/1073741824 49523656299/1073741824 -5664317681127/2147483648 -3939366610281/2147483648 -655644443247/536870912 2137596691029/1073741824 -1002546627261/268435456 5491474552845/2147483648 -513629889549/1073741824 1893117124701/2147483648 612470769027/536870912 473345372199/1073741824 2948962790973/1073741824 -119921537163/1073741824 -4479821216991/2147483648 48890139123/134217728 -3277290113139/2147483648 431745805527/1073741824 -1760932490379/1073741824 1543109821713/2147483648 -2487371139591/1073741824 2523520770645/1073741824 -629336213241/1073741824 -511174927581/536870912 161520268851/134217728 1901376333741/2147483648 -6556468958421/2147483648 -2214063951/1073741824 -1798325534703/2147483648 6188036304867/2147483648 -1394046054759/1073741824 2180393556303/2147483648 -6008992533069/2147483648 -2882352113355/1073741824 -202879183473/2147483648 -895870955235/536870912 -7332657292197/2147483648 -2771275891227/1073741824 8415533881659/2147483648 965546089719/2147483648 431573688981/536870912 1082388759819/2147483648 -4378562231337/2147483648 630557095845/536870912 -2213757238785/1073741824 3561615271527/1073741824 -369148802109/2147483648 261289548891/1073741824 386942184879/134217728 -2332618162845/536870912 -215601320457/67108864 9628202970231/2147483648 -2633193210765/1073741824 1697345842791/2147483648 -150433818555/268435456 3470881125249/2147483648 -474025100715/1073741824 -915768115347/1073741824 1892248931967/2147483648 5158779415863/2147483648 136346243583/1073741824 -179052831621/536870912
-535903310061/536870912 -5218804430469/2147483648 -656629415169/536870912 -13167970221/16777216 -728944599621/2147483648 1488075823977/1073741824 336416259579/536870912 6816582961653/2147483648 -2189664034683/2147483648 -1234587664953/2147483648 -625007891715/268435456 -1422211880289/1073741824 3930766085517/1073741824 9739444475157/2147483648 -6869948711601/2147483648 4814790375027/1073741824 -1671278217093/1073741824 173465413407/134217728 -7408046488515/2147483648 1251965571057/268435456 -361176523053/1073741824 -5512797223431/2147483648 -5608384398447/2147483648 434465282913/1073741824 177547156281/2147483648 353546870769/2147483648 30672189735/2147483648 2064344172573/2147483648 662025996813/2147483648 -150781252125/2147483648 -680496454503/536870912 595017324153/268435456 -827290346991/536870912 1665392176983/2147483648 3764004856167/2147483648 -7010056294281/2147483648 -5101911182859/2147483648 -47435382651/268435456 7053897327165/2147483648 -1256854319961/2147483648 -49249301607/33554432 -8976553177143/2147483648 23087965491/536870912 -4753192662111/2147483648 -1593926481459/2147483648 45434739087/536870912 38196442869/268435456 4520633926605/2147483648 -1820258772093/536870912 858117333375/268435456 -634685309103/536870912 448410212457/268435456 -492098805051/134217728 -7686545204163/2147483648 -2019170337465/2147483648 47270322105/2147483648 1489384839633/536870912 -1847074934271/1073741824 8103119364621/2147483648 -1392042216369/2147483648 10646834842137/2147483648 1347455293977/2147483648 375416555691/134217728 -5809001867841/2147483648 10352087155527/2147483648 -6978871138431/2147483648 -276940036365/1073741824 -4197299772375/2147483648 -3297090269403/2147483648 -1136490462309/536870912 -5011059149649/2147483648 107008662957/268435456 4986413456397/2147483648 -259222089789/134217728 4614466026771/2147483648 -4721394922737/2147483648 959733250149/268435456 3820273653/536870912 9480785321529/2147483648 -3563349457281/2147483648 -433956253293/1073741824 6441586116561/2147483648 828075265719/1073741824 -483304829295/268435456 1161207145155/536870912 -982085118297/2147483648 343300167315/536870912 -1015561090185/268435456 930351104265/536870912 -2982235794543/2147483648 4437302463255/2147483648 1497490804647/1073741824 59264380761/2147483648 4798870832511/2147483648 2602451203191/536870912 1105531011981/536870912 -3065588762157/1073741824 -2632012281963/2147483648 423042283323/1073741824 105048842547/536870912 9754365859005/2147483648 -3552132142107/1073741824 9515992329069/2147483648 -1849043667765/268435456 1312051959039/2147483648 -1567482705057/2147483648 -8736741528339/2147483648 3488146979841/536870912 10479743076831/2147483648 -4390857574647/1073741824 1242530044485/1073741824 1126692316719/1073741824 2130699335655/2147483648 97941672135/268435456 1293740827647/2147483648 -2050013464761/2147483648 1049497556493/2147483648 -2309202160677/1073741824 156044383587/134217728 404447748915/2147483648
277975787217/1073741824 436258519581/1073741824 25481919537/268435456 43847157507/2147483648 363786097791/2147483648 -633576467091/2147483648 -158621589321/2147483648 -348762513327/536870912 275850873765/2147483648 13671961365/268435456 775540085253/1073741824 668759276019/2147483648 -78027034935/134217728 -1955254778505/2147483648 674411069403/1073741824 -413912618841/536870912 763457577315/2147483648 -437629054191/2147483648 1262350824063/2147483648 -905632005207/1073741824 -351124191/33554432 167160807363/268435456 741250119807/2147483648 2813080725/536870912 -146497220589/1073741824 170816922147/1073741824 -293187659589/2147483648 -232644494133/2147483648 94862602659/2147483648 -93195170085/2147483648 267090765051/1073741824 -968984233077/2147483648 316206927219/1073741824 -329317766559/1073741824 -51283954527/268435456 1604239818381/2147483648 555487493403/2147483648 -425692021539/2147483648 -1430199238563/2147483648 89975699211/2147483648 1209097389141/2147483648 497041695447/536870912 326193613395/2147483648 760677707937/2147483648 42738313251/134217728 10238355909/2147483648 5644489989/536870912 -603946550517/1073741824 160901986737/268435456 -1177787815251/2147483648 303792825963/2147483648 -329003796015/1073741824 602485389135/1073741824 1041470421417/2147483648 738566042349/2147483648 -125227882383/2147483648 -472357084035/1073741824 49523656299/1073741824 -1392042216369/2147483648 710406163965/2147483648 -2114050940463/2147483648 -195801011703/1073741824 -551677941027/1073741824 619746318573/1073741824 -206525386173/268435456 372609103077/536870912 -17784175587/536870912 543731737665/1073741824 36856260447/536870912 130765623675/1073741824 767966495685/2147483648 -250983113181/2147483648 -278297555187/1073741824 242150833971/2147483648 -734613374241/2147483648 1460825419059/2147483648 -1614296882397/2147483648 -224864388657/2147483648 -1748846311053/2147483648 311243189565/1073741824 626951451051/2147483648 -1264825636371/2147483648 -457080830463/2147483648 682648050867/2147483648 -269499174963/1073741824 97511157579/1073741824 -280771081731/2147483648 1415883343959/2147483648 -467036224299/2147483648 38932951119/134217728 -556472966079/2147483648 -115980318969/1073741824 -155226103641/1073741824 -1097351720649/2147483648 -734446266561/1073741824 -321403532403/536870912 1153573653159/2147483648 513829735119/2147483648 -356423514627/2147483648 -157890746979/2147483648 -765210583317/1073741824 444305174841/1073741824 -1075068065487/1073741824 770797326867/536870912 -28400831817/536870912 -242810167401/2147483648 7090509657/8388608 -2638305179247/2147483648 -1326601460475/2147483648 51757475181/67108864 -43344484053/2147483648 -671452632495/2147483648 -284566946991/1073741824 -112201655835/2147483648 -48156242991/2147483648 429240528051/2147483648 -81645846531/268435456 861147988263/2147483648 -839366575287/2147483648 -170130873057/2147483648
-3149534894115/2147483648 -7264965084381/2147483648 -904487543853/536870912 -2294427359823/2147483648 -7993202865/16777216 1143230693085/536870912 1414768536159/2147483648 5322503001891/1073741824 -1963583062413/2147483648 -901612616763/1073741824 -4378326849423/1073741824 -2175136078227/1073741824 4942342771797/1073741824 14390296381995/2147483648 -9587185509573/2147483648 6739665340965/1073741824 -2880414015417/1073741824 1438070777223/1073741824 -645997908069/134217728 14209075292295/2147483648 334690423053/2147483648 -8809302875031/2147483648 -8013701384955/2147483648 1040822949549/2147483648 1666125024051/2147483648 678169523079/2147483648 254660341695/1073741824 1783429527465/1073741824 528272548089/2147483648 -771440410425/2147483648 -3275497167453/2147483648 3844731352653/1073741824 -3396694702773/1073741824 1161350102559/1073741824 5391768291519/2147483648 -10958798378541/2147483648 -2894425220877/1073741824 496608785163/536870912 11240820820257/2147483648 -926467279977/2147483648 -3591974156895/1073741824 -14827311208599/2147483648 -602283054279/2147483648 -5452864969359/2147483648 -2554865069229/1073741824 -1688113259199/2147483648 -28171495407/268435456 2105376127953/536870912 -5248059375069/1073741824 9282180488337/2147483648 -2179604818371/2147483648 534604586721/268435456 -5087990628141/1073741824 -701209366803/134217728 -1761026364345/2147483648 3126911097219/2147483648 1798224870129/536870912 -5664317681127/2147483648 10646834842137/2147483648 -2114050940463/2147483648 7911468383889/1073741824 4909346227419/2147483648 7929120946977/2147483648 -9953250554457/2147483648 7797203231601/1073741824 -726617497827/134217728 621102810069/1073741824 -3009078711867/1073741824 -239420547147/134217728 -5312361605559/2147483648 -4092609606255/1073741824 2964866729775/2147483648 5940735071001/2147483648 -4450972307325/2147483648 5281106763711/2147483648 -7465861663509/2147483648 683565326103/134217728 729716184477/1073741824 13925809040175/2147483648 -5950114422357/2147483648 -385076483997/1073741824 4624101869097/1073741824 87794571831/134217728 -6453266586789/2147483648 9113291211615/2147483648 -71638964247/134217728 1035095560125/1073741824 -12006951542295/2147483648 7512492813135/2147483648 -3071155462371/1073741824 3753249817965/1073741824 371870437503/134217728 53465255025/2147483648 7221544308087/2147483648 15619931278953/2147483648 8979578397057/2147483648 -6455908846515/1073741824 -783183780399/536870912 326384232813/2147483648 1842435416409/2147483648 14774668352577/2147483648 -517203142101/134217728 7616689861767/1073741824 -11188043820225/1073741824 848609167941/1073741824 -109018245171/1073741824 -885437681817/134217728 1258591254105/134217728 1620165861339/268435456 -16065659764251/2147483648 1610195072937/1073741824 2949359846349/2147483648 3992604900285/2147483648 822205113663/2147483648 1280714624775/2147483648 -2398346130921/2147483648 427456815705/536870912 -3539441550621/1073741824 388519050675/134217728 1127760064281/2147483648
-1590522496515/2147483648 -898139963103/2147483648 -2638122573537/2147483648 -138138770793/268435456 1561260280431/2147483648 2041324964535/2147483648 -830349983199/2147483648 1554402082821/1073741824 3446345154231/2147483648 -250245630345/1073741824 -7425136636737/2147483648 -2977052238237/2147483648 -377778520029/268435456 909533620779/536870912 -689328349113/2147483648 814759452561/1073741824 -1691618372955/1073741824 -1720812744009/1073741824 -1052006977683/1073741824 120543250053/67108864 2029076341299/1073741824 -6161704996611/2147483648 -868261347183/2147483648 -567258191457/2147483648 6120979177707/2147483648 753874336335/536870912 209170588611/536870912 1988465450349/1073741824 120408299349/2147483648 -1726327448463/1073741824 71290118025/1073741824 6422364642795/2147483648 -2370932336475/536870912 -278374523175/536870912 4297012362429/2147483648 -4989429584829/2147483648 501450701937/268435456 8270098054743/2147483648 1551570986847/536870912 2323989404349/1073741824 -2750623316505/536870912 -2087428385403/536870912 -781939858707/536870912 4285581526911/2147483648 -664390488213/134217728 -1779082620525/536870912 -934268939253/1073741824 4147436718321/1073741824 -1138018416957/536870912 -1113011920689/2147483648 2052050123931/1073741824 -278109105843/1073741824 87366412551/67108864 -1589248031295/536870912 2862463181091/1073741824 12688980852057/2147483648 -1894347165597/1073741824 -3939366610281/2147483648 1347455293977/2147483648 -195801011703/1073741824 4909346227419/2147483648 13561419011547/2147483648 -57918587277/67108864 -8012712908229/2147483648 1842170728479/536870912 -7934551917945/2147483648 4076930633823/1073741824 -337342858971/2147483648 706421250213/2147483648 155428886697/134217728 -7746214229373/2147483648 7237802525559/2147483648 -1598938161717/2147483648 38878431081/16777216 -3536038062177/2147483648 -357870494361/536870912 -7576638195/33554432 732304496511/268435456 2768858769423/2147483648 -3293682906687/1073741824 490060004619/536870912 2781744729183/1073741824 -3350790775623/2147483648 -6383779306803/2147483648 14606963418393/2147483648 701906470299/1073741824 798829800165/2147483648 -2275642572657/2147483648 7028382715923/1073741824 -9878193874191/2147483648 1547381994933/536870912 6747349030389/2147483648 -1415386169979/1073741824 238779380403/536870912 1017180026271/268435456 2892950045565/536870912 -18970781610525/2147483648 425408979627/536870912 -1682378273613/1073741824 7451672762829/2147483648 11010526399947/2147483648 584901359463/268435456 10042813169595/2147483648 -5572808509803/1073741824 2078715197451/2147483648 299440432353/134217728 -5310412510161/1073741824 5286642852177/2147483648 -2283677100261/2147483648 -7875597430545/1073741824 -1156968458619/1073741824 730979142915/2147483648 5107820260911/2147483648 3803234438661/2147483648 -1776648421167/2147483648 -512323609239/1073741824 1157774982519/1073741824 -1158044929089/1073741824 3805640338719/536870912 160416919347/536870912
-632912242623/1073741824 -4081190407569/2147483648 -531140635353/1073741824 -562000813809/1073741824 -1246789010697/2147483648 1106984560425/1073741824 599866549761/1073741824 1449952558041/536870912 -2987872001739/2147483648 -638240565015/1073741824 -2531579370939/2147483648 -13427683635/16777216 7380233388345/2147483648 3784360247847/1073741824 -5662336667415/2147483648 7946481962979/2147483648 -2796065074401/2147483648 814130507889/536870912 -2771057489025/1073741824 226676316885/67108864 -1207453511097/2147483648 -727398751257/536870912 -5016780199053/2147483648 723156364977/2147483648 -1420265626815/2147483648 -190236762609/536870912 50969941089/1073741824 376813389651/1073741824 51561101241/2147483648 780797602275/2147483648 -916008283269/1073741824 2169816580839/2147483648 -158265546387/536870912 442713196173/536870912 1349079532803/2147483648 -2575337718081/1073741824 -663376227543/268435456 -421206502065/536870912 4526220371145/2147483648 -3230690247711/2147483648 156787795407/2147483648 -6476468993541/2147483648 16753164345/33554432 -5328284551875/2147483648 937965418263/2147483648 775364513865/1073741824 369783725811/2147483648 2157488477019/2147483648 -285814226961/134217728 6724930217175/2147483648 -181979675805/134217728 2512772779329/2147483648 -8059330931349/2147483648 -4633905666147/2147483648 -1729551928995/1073741824 -2631755232531/2147483648 3195362934981/1073741824 -655644443247/536870912 375416555691/134217728 -551677941027/1073741824 7929120946977/2147483648 -57918587277/67108864 5841791352627/2147483648 -3256492538139/2147483648 7342316052567/2147483648 -4496424958461/2147483648 -590827250457/536870912 -1830794598639/1073741824 -87768408075/67108864 -1962417793821/1073741824 -2618676020457/2147483648 -640077905235/1073741824 4783509161499/2147483648 -4451034565725/2147483648 5055759728397/2147483648 -3884846427273/2147483648 1769322160335/536870912 -480285560031/536870912 3838408490457/1073741824 -1716690853281/2147483648 -1044967351623/2147483648 3205958379729/2147483648 1605052184877/2147483648 -1303877438175/2147483648 142289291841/1073741824 -150531432399/268435456 1227110903445/2147483648 -3565282731567/1073741824 -1067452391025/2147483648 18917717553/268435456 1462656776313/1073741824 1845793304157/2147483648 1344220216029/2147483648 2280275273877/1073741824 3276017854635/1073741824 1567691082093/2147483648 -601398169509/1073741824 -2610146012733/2147483648 1200139961295/2147483648 -613247740833/536870912 2168548620045/1073741824 -6944084379993/2147483648 5285587668267/2147483648 -9169030116687/2147483648 -10145303949/2147483648 -59413467063/67108864 -4787953715649/2147483648 5473859397387/1073741824 579664615803/134217728 -2276281479909/1073741824 1927296785895/1073741824 840969156135/2147483648 372123182931/2147483648 -1924862060175/2147483648 805679031027/1073741824 -375403231599/2147483648 -255654689127/2147483648 -4108473291495/2147483648 -731818494531/536870912 617092415385/2147483648
2228953822767/2147483648 1989117640629/1073741824 1325995199943/1073741824 187088298549/268435456 5449586283/268435456 -1607698192533/1073741824 -271149975621/2147483648 -6937734769353/2147483648 -102725257035/536870912 1093517018061/2147483648 7702741370103/2147483648 1700969508507/1073741824 -463781129763/268435456 -4447344253401/1073741824 645928472283/268435456 -3753687375315/1073741824 1123130584185/536870912 -816610275/1073741824 755102445891/268435456 -4350230555595/1073741824 -2025493545303/2147483648 6966197335497/2147483648 4428108628551/2147483648 -44463959775/536870912 -3409735937877/2147483648 -1359440602953/2147483648 -775503170571/2147483648 -424197495135/268435456 -87180501243/2147483648 878580512529/1073741824 1370258272071/2147483648 -6466811073141/2147483648 7318058157099/2147483648 -845085363795/2147483648 -4119243850077/2147483648 7766433925431/2147483648 1157919368979/2147483648 -2340553161711/1073741824 -4166705431041/1073741824 -1222368336687/2147483648 4185693131001/1073741824 11301766337415/2147483648 779948267553/1073741824 1002567718563/2147483648 7052857858293/2147483648 3794556741165/2147483648 129139386483/268435456 -7813147327233/2147483648 3503309327967/1073741824 -4402038892719/2147483648 -10399182135/33554432 -907655496159/1073741824 4171236829935/2147483648 3990745138905/1073741824 -649781961969/1073741824 -6851465274393/2147483648 -2234025444639/2147483648 2137596691029/1073741824 -5809001867841/2147483648 619746318573/1073741824 -9953250554457/2147483648 -8012712908229/2147483648 -3256492538139/2147483648 1072709825721/268435456 -10892524256295/2147483648 1154104982649/268435456 -4130017812819/2147483648 3398544059247/2147483648 1531319726259/2147483648 1449471450675/2147483648 1803160693833/536870912 -2249379912855/1073741824 -1086456802359/1073741824 69596773125/2147483648 -1176078526767/2147483648 4678829998461/2147483648 -2805977140107/1073741824 -782133068235/536870912 -4182547796229/1073741824 5674837582251/2147483648 -199111860027/1073741824 -3394355659743/1073741824 859272487809/2147483648 1455636264021/536870912 -5164606227423/1073741824 58224230331/2147483648 -1421798751651/2147483648 896993495313/268435456 -4630095041253/1073741824 1736777643921/536870912 -6555305103435/2147483648 -5772080386839/2147483648 512926991229/1073741824 -68410242819/33554432 -5499357512445/1073741824 -9465866145003/2147483648 7149201417633/1073741824 182373597903/536870912 1128173743875/2147483648 -3855096822003/2147483648 -11430616419549/2147483648 568389404559/536870912 -11723653041651/2147483648 1985448184953/268435456 -1550971524693/2147483648 -2171047237983/2147483648 11542143016533/2147483648 -6230527820763/1073741824 -5366660559405/2147483648 3671326040565/536870912 -246592369827/536870912 -1745018592483/2147483648 -2060562163173/1073741824 -1660191115209/2147483648 135507435861/1073741824 1412593456515/2147483648 -813871185801/1073741824 599376895611/268435456 -9040571498115/2147483648 -1064014257261/2147483648
-2967212563827/2147483648 -6501481244541/2147483648 -912674169591/536870912 -2931451691739/2147483648 -62721898749/268435456 4939352136579/2147483648 1305926472831/2147483648 2827146736443/536870912 -3029092561173/2147483648 -2716166144103/2147483648 -2228686232121/536870912 -156929732427/67108864 9169831860825/2147483648 6986802636189/1073741824 -9273341379099/2147483648 3440512727403/536870912 -7270678323657/2147483648 1173578635173/1073741824 -9777156122721/2147483648 3441254336661/536870912 1413986737413/2147483648 -4296744377247/1073741824 -4416282922587/1073741824 92214679425/268435456 1994031245943/2147483648 372092755095/536870912 2661091491/8388608 2108874441519/1073741824 133707600549/2147483648 -835500388671/1073741824 -562466970837/536870912 7932407474355/2147483648 -4076753061495/1073741824 166562414019/268435456 2535018844479/1073741824 -11694077026587/2147483648 -5492258321913/2147483648 3046203933195/2147483648 11230725406443/2147483648 -2889410633673/2147483648 -3344072433363/1073741824 -16285261259415/2147483648 7741869243/2147483648 -5634894246543/2147483648 -5696350287975/2147483648 -1330182025749/1073741824 -880172931231/2147483648 2301308509731/536870912 -10363287381435/2147483648 5165385525831/1073741824 -1690755323643/2147483648 389408894727/268435456 -11658543639291/2147483648 -12146828165097/2147483648 -243580011039/536870912 5847140377389/2147483648 483717017379/134217728 -1002546627261/268435456 10352087155527/2147483648 -206525386173/268435456 7797203231601/1073741824 1842170728479/536870912 7342316052567/2147483648 -10892524256295/2147483648 17414682014865/2147483648 -12849627115191/2147483648 2338110029541/2147483648 -5793842249223/2147483648 -1099439921631/536870912 -4039948847361/2147483648 -5322226221573/1073741824 2814149604783/2147483648 7262479077765/2147483648 -1567192531311/1073741824 5830911328623/2147483648 -1542989094843/536870912 5163884553609/1073741824 355547031591/2147483648 6835900851465/1073741824 -2111173874757/536870912 13187184123/67108864 4255296198873/1073741824 -307420607811/536870912 -6437935863357/2147483648 6093552704517/1073741824 -709235113743/2147483648 2878899531267/2147483648 -13119907234005/2147483648 8296421280075/2147483648 -6568882995735/2147483648 1276720584183/268435456 2188111750233/536870912 -3895196817/536870912 7958075973813/2147483648 8402187941979/1073741824 11395731740205/2147483648 -8297103522309/1073741824 -2681552982879/2147483648 -583334006367/1073741824 133733461683/268435456 14215498012011/2147483648 -3658429730007/1073741824 3679897672479/536870912 -21949566129543/2147483648 1610228359203/2147483648 -55961088147/2147483648 -961004466723/134217728 5377236397635/536870912 13906511264109/2147483648 -4864785276177/536870912 5970527044149/2147483648 976681693761/2147483648 4114290326013/2147483648 -1621193634549/2147483648 1336833525873/2147483648 -110166663471/536870912 3342890529/536870912 -282166241991/67108864 1321538058723/536870912 1444624391877/2147483648
2400034232397/2147483648 1156708617963/536870912 1360972745241/1073741824 1900844019933/2147483648 31025386245/268435456 -3794070142275/2147483648 -531011852397/2147483648 -8455064612847/2147483648 95524083375/268435456 435050407293/536870912 8094469306431/2147483648 989945470143/536870912 -5283466901829/2147483648 -10339207911393/2147483648 6380255194701/2147483648 -9333442662285/2147483648 5589334783815/2147483648 -729016216281/2147483648 435950414919/134217728 -4996068135927/1073741824 -1974490821423/2147483648 7353832809495/2147483648 5806105307817/2147483648 -139517540475/1073741824 -2934345061509/2147483648 -621403093329/1073741824 -849165906285/2147483648 -3572940836151/2147483648 30801738177/1073741824 1674744070707/2147483648 23214703617/33554432 -3397471367409/1073741824 7565032328151/2147483648 -127232439933/268435456 -511046156139/268435456 9073902112443/2147483648 1194337023897/1073741824 -4455184470171/2147483648 -4565687781105/1073741824 386065616565/2147483648 1940016663759/536870912 12984856313307/2147483648 1121216995587/2147483648 2527535900847/2147483648 210246578835/67108864 54725374941/33554432 1119871165377/2147483648 -519832129197/134217728 7836851099739/2147483648 -6366294651423/2147483648 -3218868057/134217728 -2000945399565/2147483648 3318828146733/1073741824 9077291593965/2147483648 -185256376809/1073741824 -6748278867051/2147483648 -1989765587721/1073741824 5491474552845/2147483648 -6978871138431/2147483648 372609103077/536870912 -726617497827/134217728 -7934551917945/2147483648 -4496424958461/2147483648 1154104982649/268435456 -12849627115191/2147483648 5242927691751/1073741824 -55779709047/33554432 4157808181365/2147483648 2223209478681/2147483648 900909878841/1073741824 4201168987953/1073741824 -1892035952913/1073741824 -3828697745997/2147483648 85302210345/268435456 -345369769527/268435456 2561779090311/1073741824 -1752638634345/536870912 -252892430481/268435456 -4918785950043/1073741824 838054145673/268435456 -350635626795/2147483648 -3491662651665/1073741824 1194337269243/2147483648 2878948640685/1073741824 -2710805034723/536870912 110930769435/1073741824 -1953983856249/2147483648 142716748995/33554432 -8571216341115/2147483648 1677887160969/536870912 -1938036832785/536870912 -6928603525821/2147483648 430414295931/2147483648 -5616946658571/2147483648 -12538069875363/2147483648 -10352097006273/2147483648 1889997258855/268435456 1373305317303/2147483648 37200029385/67108864 -2669296846941/2147483648 -11693118767655/2147483648 3524037984291/2147483648 -6219241848057/1073741824 8709637101705/1073741824 -1399434091485/2147483648 -52929543165/67108864 6350401491579/1073741824 -7648967762535/1073741824 -7827442359117/2147483648 16393941129153/2147483648 -2839699770663/2147483648 -1219104128067/2147483648 -4102568875869/2147483648 -59571263589/2147483648 -114527461287/1073741824 785299334775/2147483648 -258360169383/536870912 3138137952753/1073741824 -3719412279207/1073741824 -1253663096979/2147483648
-692995887675/2147483648 80755221651/2147483648 -19575428037/33554432 -43280012169/536870912 249090043869/536870912 646082842185/2147483648 -416823846105/1073741824 40667302413/134217728 3372294334419/2147483648 131767747161/1073741824 -2014132208625/1073741824 -1185866470437/2147483648 -3368433054621/2147483648 380840723313/1073741824 807422489397/2147483648 -886524567201/2147483648 -274384900809/536870912 -2794631477025/2147483648 -94230332265/1073741824 214703328201/536870912 1283619778299/1073741824 -199446699165/134217728 826222996383/2147483648 -114785984283/536870912 4079031907329/2147483648 217699554483/268435456 63949834851/268435456 1089152052843/1073741824 55323815655/2147483648 -1026172330113/1073741824 169807764927/1073741824 3423729131091/2147483648 -5421534888039/2147483648 -747191053683/2147483648 2306520612237/2147483648 -875804065845/1073741824 3717998293035/2147483648 340364410125/134217728 1509016241385/1073741824 2166263429577/1073741824 -1830813378645/536870912 -3469301737005/2147483648 -2417117703075/2147483648 4035646740723/2147483648 -428915158281/134217728 -4474502337/2097152 -300223805313/536870912 4514046510825/2147483648 -1743829822485/2147483648 -2549066417865/2147483648 400808290041/268435456 -84249374925/268435456 2065447773207/1073741824 -1211896199577/1073741824 1043954535393/536870912 3870464921631/1073741824 -3986040013017/2147483648 -513629889549/1073741824 -276940036365/1073741824 -17784175587/536870912 621102810069/1073741824 4076930633823/1073741824 -590827250457/536870912 -4130017812819/2147483648 2338110029541/2147483648 -55779709047/33554432 2757579466371/1073741824 224186750799/1073741824 1303337498805/2147483648 2085401141055/2147483648 -53072893269/33554432 2498948377311/1073741824 -1364229294771/1073741824 3740518873785/2147483648 -1839921002463/1073741824 -270126908955/1073741824 -800475232587/1073741824 4537397434737/2147483648 13160048121/134217728 -713093721969/536870912 600625452165/1073741824 724843081455/536870912 -433775101569/536870912 -58274297115/33554432 7970574083505/2147483648 988534292673/2147483648 -82760454573/2147483648 56091455691/268435456 8738850915777/2147483648 -5961319826127/2147483648 619887802503/536870912 2918780727069/2147483648 -1052989096599/1073741824 -601151332557/2147483648 1548347608749/1073741824 6163290913329/2147483648 -5263665111087/1073741824 403140504111/536870912 -472984153569/536870912 5478723043251/2147483648 5853197463363/2147483648 1051895679081/536870912 654754671459/268435456 -614419300185/268435456 1225753012935/2147483648 3642617322423/2147483648 -1289803680765/536870912 309821316021/2147483648 -4167125298597/2147483648 -3910400892765/1073741824 -3149501394597/2147483648 831583612515/2147483648 1553218914477/1073741824 3528515209065/2147483648 -803030583861/1073741824 -1045405083057/2147483648 1933965644145/2147483648 38853717021/1073741824 10332880250865/2147483648 76163887227/536870912
279176830995/536870912 333984530085/268435456 652429620939/2147483648 359912861589/1073741824 456907318455/1073741824 -929301445485/1073741824 -311412065709/1073741824 -2349699625689/1073741824 461898514431/536870912 116876713743/268435456 1546348920555/1073741824 410350289769/536870912 -4537428174003/2147483648 -714866304387/268435456 2056215096057/1073741824 -5703537205905/2147483648 1352558855121/1073741824 -1678406287557/2147483648 3796743292473/2147483648 -1324163134713/536870912 13235840085/536870912 2809325370609/2147483648 1723089931689/1073741824 -136166498703/1073741824 95981166129/1073741824 292525411479/1073741824 -529037619615/2147483648 -870943068585/2147483648 166041112101/1073741824 -189877859043/2147483648 489431047227/1073741824 -553129940607/536870912 194422207995/268435456 -1306713985539/2147483648 -873212885631/2147483648 2252062887357/1073741824 721673808483/536870912 -202430198337/2147483648 -983335359429/536870912 1044762990273/1073741824 1467405321573/2147483648 1488455954373/536870912 -317628337539/2147483648 3275133164541/2147483648 179546101545/536870912 -321488604321/2147483648 156861696243/2147483648 -2729669088009/2147483648 3516743551821/2147483648 -4768255401129/2147483648 1411113808029/2147483648 -369193799769/536870912 10763776389/4194304 1711493725881/1073741824 2117880604473/2147483648 150952177065/2147483648 -2091855307611/1073741824 1893117124701/2147483648 -4197299772375/2147483648 543731737665/1073741824 -3009078711867/1073741824 -337342858971/2147483648 -1830794598639/1073741824 3398544059247/2147483648 -5793842249223/2147483648 4157808181365/2147483648 224186750799/1073741824 3023387517753/2147483648 1592836976529/2147483648 27238357227/33554432 675894863829/536870912 139040709279/2147483648 -371198262045/268435456 1960833029601/2147483648 -3125660911197/2147483648 3274924179927/2147483648 -5137911623517/2147483648 803669434263/2147483648 -5675517765261/2147483648 2113235824395/2147483648 728482993485/2147483648 -2667784710981/2147483648 -340695852873/2147483648 1461311946351/2147483648 -804743204703/1073741824 346135720989/1073741824 -136122475125/268435456 1333235608563/536870912 -282689220837/2147483648 692183912259/2147483648 -745744383705/536870912 -1943186169429/2147483648 -876643309335/2147483648 -3645645108273/2147483648 -1280879560089/536870912 -3012644525781/2147483648 1593036331641/1073741824 767104305447/1073741824 -522704439897/2147483648 513300636027/1073741824 -3467083233567/2147483648 1959929514027/1073741824 -603832807773/268435456 7784338276821/2147483648 -42134473089/2147483648 308405015859/2147483648 4721020017561/2147483648 -4235677273131/1073741824 -5837182415763/2147483648 2626228588617/1073741824 -672681540573/536870912 -166485272271/536870912 -498789890163/1073741824 798757574955/1073741824 -165694431519/536870912 30361738359/2147483648 40909661745/2147483648 3564764903085/2147483648 676167712437/2147483648 -737742091065/2147483648
537383121615/2147483648 228089252193/268435456 888135876933/2147483648 31381450563/67108864 259731372729/2147483648 -1097928145881/2147483648 -48304088307/134217728 -172085285445/134217728 2269220896797/2147483648 954159587091/2147483648 354317105907/1073741824 126107550801/268435456 -3845512039437/2147483648 -3514303233231/2147483648 2825632093701/2147483648 -4324528560303/2147483648 803980596261/1073741824 -406652821173/536870912 2722367422653/2147483648 -3654900287817/2147483648 599435193177/2147483648 71271011517/134217728 2960157431343/2147483648 -114287139027/536870912 994988314233/2147483648 -26987894163/268435456 180217451067/2147483648 -590544076047/2147483648 -98212498119/1073741824 -4601522343/268435456 752593813935/2147483648 -260315353467/536870912 468099670005/2147483648 -312728105691/2147483648 -921399565689/2147483648 2506661277507/2147483648 386814426177/268435456 1487775864909/2147483648 -1980393437901/2147483648 2515433481669/2147483648 -74639017833/134217728 3131456351649/2147483648 -574644829143/1073741824 3097505387205/2147483648 -1143470409711/2147483648 -910377006081/2147483648 -130381479603/1073741824 -767914528665/2147483648 75837947049/67108864 -3900992523501/2147483648 1759959795009/2147483648 -1098628041129/2147483648 4959683555739/2147483648 1473221439363/1073741824 1377344357685/2147483648 514374332121/1073741824 -3732808143801/2147483648 612470769027/536870912 -3297090269403/2147483648 36856260447/536870912 -239420547147/134217728 706421250213/2147483648 -87768408075/67108864 1531319726259/2147483648 -1099439921631/536870912 2223209478681/2147483648 1303337498805/2147483648 1592836976529/2147483648 33623374257/33554432 2229350452149/2147483648 2119254643695/2147483648 1038468403701/2147483648 -3397316183181/2147483648 1232363989905/1073741824 -3053724671805/2147483648 994878193419/2147483648 -3248858331411/2147483648 855143572509/1073741824 -1860643068279/1073741824 1639554461589/2147483648 -27224196141/1073741824 -1435114956885/2147483648 2322695889/2147483648 594366963855/2147483648 -582036432435/1073741824 491567581467/2147483648 -900116489877/2147483648 1939879415913/1073741824 53141095821/268435456 -250164607221/2147483648 -1175588441877/1073741824 -430055562501/536870912 -26855891127/134217728 -569997658059/536870912 -4096965995445/2147483648 -885130652889/2147483648 1233062430891/2147483648 326006800527/536870912 -56087524101/2147483648 827788831269/1073741824 -589421118951/536870912 58988594613/33554432 -528386829387/536870912 4308000554217/2147483648 -186957030723/2147483648 1784455052247/2147483648 1249492426431/1073741824 -3014748469149/1073741824 -1500768698985/536870912 1411903391961/1073741824 -96967793751/67108864 252732605439/2147483648 51172668495/2147483648 845593203789/1073741824 -1112227155525/2147483648 -175716406497/1073741824 64589330421/134217728 1336930993635/1073741824 1144333051137/1073741824 -175169831277/2147483648
856194241887/2147483648 887374367343/536870912 939311436321/1073741824 489558360525/1073741824 446613745665/2147483648 -806253005187/2147483648 -134372657979/268435456 -1366816924161/1073741824 74089409871/268435456 -3815312253/1073741824 533944896663/2147483648 50846903355/268435456 -700242194295/268435456 -1267453751247/536870912 237586164561/134217728 -5141818566153/2147483648 -52448835249/1073741824 -1158459249165/1073741824 4473802030827/2147483648 -699378302451/268435456 962112963597/1073741824 2103078183807/2147483648 711019637727/536870912 -1120977618057/2147483648 1054007075613/2147483648 -184566395193/1073741824 498595514079/1073741824 -38002923057/134217728 -667329979659/1073741824 -82484230731/268435456 2293027741491/2147483648 -425563810725/536870912 31481966289/536870912 -1105348311039/2147483648 -2648442624813/2147483648 543556229193/536870912 3989943747501/2147483648 3038736024093/2147483648 -3313908461799/2147483648 -591704768901/2147483648 -45652259961/2147483648 1074693984717/1073741824 -465157402647/2147483648 756305653119/536870912 -1198397607837/2147483648 -797681784693/1073741824 -1020130758483/2147483648 -340455856797/2147483648 1950194984649/1073741824 -3101875014975/2147483648 2427849458301/2147483648 -2888872153539/2147483648 911051406387/536870912 894936055683/536870912 19557405741/33554432 3444360601869/2147483648 -808281040995/536870912 473345372199/1073741824 -1136490462309/536870912 130765623675/1073741824 -5312361605559/2147483648 155428886697/134217728 -1962417793821/1073741824 1449471450675/2147483648 -4039948847361/2147483648 900909878841/1073741824 2085401141055/2147483648 27238357227/33554432 2229350452149/2147483648 5276217120963/2147483648 211084759053/1073741824 -35937483873/536870912 -1225888310325/1073741824 2568941138187/1073741824 -2457332695407/2147483648 2306717645907/2147483648 -2117647111707/1073741824 -41459769429/268435456 -5248661981463/2147483648 -339665635287/1073741824 545847565191/2147483648 -3307989849915/2147483648 -3162376005873/2147483648 1786412104137/2147483648 6383509803/67108864 501288005685/1073741824 36164839293/1073741824 3483315265977/2147483648 -435152017443/1073741824 53407086627/268435456 -61559222397/1073741824 431469992253/2147483648 344313400719/2147483648 -189448135791/268435456 -313080399477/134217728 208889968659/268435456 -487821919341/1073741824 233412679197/268435456 -340320860691/536870912 -28696538835/536870912 -5788085403399/2147483648 751676522121/268435456 -4202419618653/2147483648 3274257170703/1073741824 -14393575257/33554432 2474209348971/2147483648 2529617991537/2147483648 -2941344189603/1073741824 -1559703475587/536870912 509747631609/2147483648 -34594033107/2147483648 -2044430651121/2147483648 16033856229/536870912 -574940784597/536870912 -1284568776885/2147483648 1194356351745/1073741824 -22640479953/67108864 135234842211/536870912 -145632332085/1073741824 162279116013/1073741824
827712978627/1073741824 170882594727/134217728 2317097007609/2147483648 2064689113899/2147483648 -509917701351/2147483648 -365344817367/268435456 -378543608277/2147483648 -6290478169899/2147483648 327187607751/536870912 1974144401397/2147483648 1454912704779/536870912 1773933709593/1073741824 -413881449189/268435456 -6993856803609/2147483648 4381307852157/2147483648 -3458045908059/1073741824 4997574666033/2147483648 -108058871433/2147483648 284653659015/134217728 -1721793625185/536870912 -525043475271/536870912 5226439998543/2147483648 2336514911097/1073741824 -20530446903/1073741824 -590937267165/536870912 -1820815745829/2147483648 -581531754087/2147483648 -1591853269059/1073741824 108956285985/2147483648 255245665047/268435456 455173851495/2147483648 -5258485079067/2147483648 6587791324797/2147483648 3263131929/33554432 -763283385549/536870912 1749956855775/536870912 1487768276481/2147483648 -3724267301007/2147483648 -6561214957857/2147483648 1484570415699/2147483648 2501316094077/1073741824 2507738831955/536870912 130039955643/536870912 2052229607991/2147483648 5221726103325/2147483648 1585394912223/1073741824 150000985011/268435456 -808197561273/268435456 2907699640185/1073741824 -5225961733521/2147483648 -353035518387/2147483648 -733242964857/2147483648 5793397368603/2147483648 3774125325321/1073741824 -998210348019/2147483648 -441825642999/134217728 -1586978962161/1073741824 2948962790973/1073741824 -5011059149649/2147483648 767966495685/2147483648 -4092609606255/1073741824 -7746214229373/2147483648 -2618676020457/2147483648 1803160693833/536870912 -5322226221573/1073741824 4201168987953/1073741824 -53072893269/33554432 675894863829/536870912 2119254643695/2147483648 211084759053/1073741824 8301174165681/2147483648 -2635511855985/2147483648 -1009632829107/536870912 -136696017669/536870912 -622494479283/536870912 1141159677615/1073741824 -4190264931831/2147483648 -322660707633/1073741824 -3316351635837/1073741824 3516763734651/1073741824 -598722768399/1073741824 -4777873623879/2147483648 715424629251/536870912 4291093271913/2147483648 -10644528296637/2147483648 -1049760129/8388608 -2028622185927/2147483648 3620051622363/1073741824 -7179410741505/2147483648 5390767797843/2147483648 -3769057347417/1073741824 -3554722575525/1073741824 552195036909/2147483648 -4324783233009/2147483648 -10165117316025/2147483648 -1157875197267/268435456 6902786800833/1073741824 172715155881/536870912 981084127023/1073741824 -386334995643/536870912 -8519986585683/2147483648 447495474225/536870912 -8659204074447/2147483648 6184178060547/1073741824 -307588433733/536870912 -1013604414957/2147483648 10245385497303/2147483648 -6054072643077/1073741824 -6622232786691/2147483648 14330446366449/2147483648 -243039819417/134217728 565200527943/2147483648 -1546228551585/1073741824 719738834409/1073741824 -80746893717/536870912 -167129940417/536870912 225516703731/1073741824 2902322562747/1073741824 -2522179805925/1073741824 -461675881215/1073741824
-286250087775/536870912 -1276921244337/2147483648 -1130700177291/1073741824 -220964190159/2147483648 459550906059/1073741824 88974928695/268435456 -126866106351/536870912 99798921381/268435456 4146566126829/2147483648 514431773307/1073741824 -4566881386677/2147483648 -268035202359/536870912 -2009215509039/2147483648 2338490456643/2147483648 -286879038627/2147483648 229982182491/2147483648 -52474939047/1073741824 -2277366623037/2147483648 -916896682545/1073741824 2815028304849/2147483648 857979671223/1073741824 -2182879734573/1073741824 322250822235/1073741824 31295882007/2147483648 2106047277765/1073741824 1945250248377/2147483648 -8879031705/1073741824 1157686275957/1073741824 916833948285/2147483648 -1735471722507/2147483648 -963271786491/2147483648 4275496714653/2147483648 -5472729090255/2147483648 -35269214211/536870912 1954512615345/1073741824 -1999452990657/2147483648 22718249127/16777216 4382036340993/2147483648 33742707909/16777216 6428062201977/2147483648 -4226091883329/1073741824 -1707176538555/1073741824 -2917488488859/2147483648 1955184378789/1073741824 -7003499667327/2147483648 -260896129491/134217728 -547026460917/2147483648 4690520893497/2147483648 -3274566125883/2147483648 -1390029215427/1073741824 2622345029697/2147483648 404597243127/1073741824 4634772895893/2147483648 -864589987293/536870912 4215700948737/2147483648 6310756515105/2147483648 -2059228521957/1073741824 -119921537163/1073741824 107008662957/268435456 -250983113181/2147483648 2964866729775/2147483648 7237802525559/2147483648 -640077905235/1073741824 -2249379912855/1073741824 2814149604783/2147483648 -1892035952913/1073741824 2498948377311/1073741824 139040709279/2147483648 1038468403701/2147483648 -35937483873/536870912 -2635511855985/2147483648 3018020103891/1073741824 -3112255440441/2147483648 458383025757/536870912 -246877670451/134217728 -1803953110287/2147483648 -260911677243/1073741824 3055168467243/1073741824 871733683521/1073741824 -1645382061513/2147483648 43020024117/134217728 2367566833773/1073741824 251677899645/1073741824 -19144919613/8388608 7610947761705/2147483648 614705898939/2147483648 -584800896477/2147483648 430309023387/2147483648 2535527232171/536870912 -6850256737935/2147483648 628391507847/1073741824 1645490016021/2147483648 -2662817788833/2147483648 -797201052297/2147483648 2243839374243/1073741824 4937322529239/2147483648 -9710286650997/2147483648 1175342922945/2147483648 -1035120214203/2147483648 431598187161/134217728 565422595947/134217728 2444939738199/2147483648 7414654599879/2147483648 -1918910327751/536870912 1880194368909/2147483648 3072252760875/2147483648 -1465690442991/536870912 1098678908511/2147483648 -1663589765463/1073741824 -876996472623/268435456 -5272069495545/2147483648 1331051111211/1073741824 1689769542201/1073741824 3252120726741/1073741824 -1451473801719/2147483648 -791956898265/536870912 837812061927/536870912 1306396141035/2147483648 6330308813997/1073741824 -56581875555/2147483648
-695315701623/2147483648 -584027499867/536870912 -160741815039/536870912 -209971685913/268435456 -338868607737/1073741824 1848567459921/2147483648 1279087642497/2147483648 2563752638277/1073741824 -2514864946641/1073741824 -2171659737435/2147483648 -222170100339/536870912 -121146901215/134217728 3290892993495/1073741824 5388119733135/2147483648 -2403945888147/1073741824 7270767808659/2147483648 -448858099809/268435456 2959243060647/2147483648 -933819433905/536870912 2582133021471/1073741824 -319435682589/1073741824 -563166547209/1073741824 -2599996080705/1073741824 454686343431/2147483648 -572218671909/536870912 -6135261075/67108864 -3622772025/268435456 240457828809/1073741824 -212105531541/2147483648 342965648961/2147483648 -549998058123/2147483648 962005767453/2147483648 -62546099559/536870912 260095561845/1073741824 27597130851/1073741824 -4540911529425/2147483648 -1319774678373/536870912 -1243076045463/1073741824 2634790127715/2147483648 -3246257421219/1073741824 1761516520701/1073741824 -2786049602043/1073741824 1207268286993/1073741824 -3128846251065/1073741824 2866425027789/2147483648 2152006422555/2147483648 27967874235/2147483648 936183928413/2147483648 -3277793598801/2147483648 7764288911181/2147483648 -3152003572929/2147483648 286150892625/536870912 -10047109454649/2147483648 -515533420131/268435456 -888796663341/536870912 -1665720124743/2147483648 7343409040137/2147483648 -4479821216991/2147483648 4986413456397/2147483648 -278297555187/1073741824 5940735071001/2147483648 -1598938161717/2147483648 4783509161499/2147483648 -1086456802359/1073741824 7262479077765/2147483648 -3828697745997/2147483648 -1364229294771/1073741824 -371198262045/268435456 -3397316183181/2147483648 -1225888310325/1073741824 -1009632829107/536870912 -3112255440441/2147483648 6851106209571/2147483648 -1730085000549/1073741824 6408046526961/2147483648 -1403760925275/2147483648 2729151883611/1073741824 -2265232719483/1073741824 5681404114137/2147483648 -3402168861/2097152 -39047018463/1073741824 407677993107/1073741824 -563580624249/1073741824 147852373101/1073741824 330376155975/536870912 -400762471473/1073741824 2069571741459/2147483648 -7206558904449/2147483648 -1565137793055/1073741824 1715786924235/2147483648 2267118059949/1073741824 3651904928535/2147483648 1839091257729/2147483648 2374638225747/1073741824 2979828169179/1073741824 1955344749849/2147483648 -1470756745971/2147483648 -575151237657/536870912 77444301621/2147483648 -1188507017589/536870912 498297095067/1073741824 -6063461372145/2147483648 1933007596719/2147483648 -5661556975065/2147483648 -253000290873/2147483648 -3022022785317/2147483648 -1887468632355/1073741824 10820343413517/2147483648 1332728903787/268435456 -76418553693/33554432 945716422071/268435456 -1742931216903/2147483648 -82191296469/268435456 -5751853020219/2147483648 1986096539169/2147483648 66510445353/67108864 -1482752018145/1073741824 -716569885323/268435456 -7038559399827/2147483648 295690754205/1073741824
223555446717/1073741824 3091610089731/2147483648 487389429579/1073741824 820772691039/2147483648 228919250499/536870912 -291897209115/1073741824 -616018715805/1073741824 -2782322116425/2147483648 1044700838145/1073741824 289970667357/2147483648 -823195808901/2147483648 5966564073/1073741824 -6291530738853/2147483648 -4425511438233/2147483648 3839582472573/2147483648 -5193913518537/2147483648 34875827541/2147483648 -379202659869/268435456 3825004434099/2147483648 -2322668741361/1073741824 1169790290187/1073741824 639324565617/2147483648 1576455196377/1073741824 -1097125277277/2147483648 1243311821265/1073741824 111002353287/536870912 936434149563/2147483648 64289813349/536870912 -456303593859/1073741824 -1352796363771/2147483648 231999786969/268435456 -6389216019/67108864 -1664673657405/2147483648 -639669103755/1073741824 -1106153253513/2147483648 420998305305/536870912 2465285547213/1073741824 4410059004615/2147483648 -1012430554941/1073741824 1759983690645/2147483648 -1373656080063/1073741824 677542147257/1073741824 -1494599832027/2147483648 4440911306439/2147483648 -880085372739/536870912 -3054766309743/2147483648 -17266909209/33554432 1109670592047/2147483648 2750178699459/2147483648 -4266856022127/2147483648 3278097648657/2147483648 -1252105141503/1073741824 5435854075677/2147483648 2206283028081/2147483648 2843797246323/2147483648 1383081688431/536870912 -2361532798131/1073741824 48890139123/134217728 -259222089789/134217728 242150833971/2147483648 -4450972307325/2147483648 38878431081/16777216 -4451034565725/2147483648 69596773125/2147483648 -1567192531311/1073741824 85302210345/268435456 3740518873785/2147483648 1960833029601/2147483648 1232363989905/1073741824 2568941138187/1073741824 -136696017669/536870912 458383025757/536870912 -1730085000549/1073741824 2897907107259/1073741824 -239925916233/134217728 1018520926287/1073741824 -4674326516655/2147483648 1703121345951/2147483648 -1212538833495/536870912 -1316070353631/2147483648 819299752815/2147483648 -1458492958767/2147483648 -91979713809/67108864 36370376835/2147483648 2902127612727/2147483648 1274932990137/2147483648 -41834829981/536870912 1908587520051/1073741824 2860865718999/2147483648 -502648220535/536870912 50734160679/536870912 13675194417/33554432 -378197818875/1073741824 -2063670983181/2147483648 -1747296744855/1073741824 796914538509/536870912 -4136712778605/2147483648 35089869831/33554432 -1715415975165/2147483648 2367031557939/2147483648 -2397125856903/2147483648 6838369176627/2147483648 -1740877135353/2147483648 2015640199425/1073741824 -37419964275/536870912 3303909202881/2147483648 78588315807/268435456 -2868728840901/1073741824 -3652145745507/1073741824 -802773531771/1073741824 -260845234101/268435456 -1075859826957/2147483648 606301343523/1073741824 147542442687/1073741824 -851829706473/1073741824 566497536585/1073741824 278055970011/1073741824 1165314544167/2147483648 536609476287/268435456 41621848587/536870912
-121977679977/536870912 -2358036875739/2147483648 58436289855/2147483648 -603744922623/1073741824 -1178695449885/2147483648 802953541329/1073741824 1258863109629/2147483648 4917233202963/2147483648 -1256119096095/536870912 -1008301125825/1073741824 -104066668947/1073741824 -1416376365195/2147483648 1716627222099/536870912 5048198362797/2147483648 -4631442754449/2147483648 6801509849139/2147483648 -1552061050791/1073741824 3412977011613/2147483648 -1728616936221/1073741824 4600812193989/2147483648 -1165114356669/2147483648 -419721838461/2147483648 -4837722224841/2147483648 13714155771/67108864 -2966694797511/2147483648 -533743112907/1073741824 46143087009/1073741824 -168070457013/2147483648 -58636139199/268435456 64378416135/134217728 -291828562641/1073741824 87592239063/2147483648 1137563964135/2147483648 1027610409561/2147483648 -810269179491/2147483648 -979565015181/536870912 -5550401878545/2147483648 -93870325419/67108864 243686485095/268435456 -6699958542351/2147483648 1064319555741/536870912 -4659151432767/2147483648 2492209145691/2147483648 -6540767790489/2147483648 3848228628765/2147483648 1487578188561/1073741824 145250681193/2147483648 26224846701/2147483648 -2489270289273/2147483648 3814949902203/1073741824 -217060946487/134217728 613051073619/1073741824 -9880886991633/2147483648 -705017943693/536870912 -4541419719687/2147483648 -1758868332957/1073741824 3791238781707/1073741824 -3277290113139/2147483648 4614466026771/2147483648 -734613374241/2147483648 5281106763711/2147483648 -3536038062177/2147483648 5055759728397/2147483648 -1176078526767/2147483648 5830911328623/2147483648 -345369769527/268435456 -1839921002463/1073741824 -3125660911197/2147483648 -3053724671805/2147483648 -2457332695407/2147483648 -622494479283/536870912 -246877670451/134217728 6408046526961/2147483648 -239925916233/134217728 6588307893069/2147483648 -890952584763/1073741824 2866375562559/1073741824 -156302659305/67108864 1344529733925/536870912 -1075647483735/1073741824 -679348773507/2147483648 126392504259/2147483648 -319032823665/2147483648 1193173712625/2147483648 -1367870624727/2147483648 -1046949326217/2147483648 442518527925/536870912 -6778748774469/2147483648 -5202130266783/2147483648 3036013948299/2147483648 411323675631/268435456 1135834587231/1073741824 595061644329/536870912 2313630873411/1073741824 1069593310203/536870912 465062593203/2147483648 1434638124567/2147483648 -638537917683/536870912 205527885789/536870912 -5548805816247/2147483648 -792681389583/2147483648 -6412516436331/2147483648 413439170583/1073741824 -4243978493097/2147483648 -723727491627/2147483648 -1525504432731/1073741824 -565421178195/536870912 2437837171641/536870912 2512223786235/536870912 -314785241457/268435456 909719534019/268435456 -372301602009/536870912 -1144065337071/2147483648 -1498501410819/536870912 1981562445705/2147483648 2071219543119/2147483648 -1371312637713/1073741824 -1297143782295/536870912 -4355458491387/1073741824 78539722071/268435456
818098558875/1073741824 3521836606245/2147483648 298574538057/536870912 68038324797/536870912 1108132265835/2147483648 -2068991129637/2147483648 -512649812073/2147483648 -1226676448629/536870912 262936950591/2147483648 73975246941/1073741824 2489163527697/1073741824 1733529996117/2147483648 -4391301252867/2147483648 -7073422970979/2147483648 4569875014653/2147483648 -5940641053899/2147483648 2284878030513/2147483648 -1274629875657/2147483648 2459226422985/1073741824 -26070975741/8388608 -15899243217/268435456 4454733512667/2147483648 386241408339/268435456 -369534181107/2147483648 -520818469065/1073741824 628836220491/2147483648 -585215527041/2147483648 -1176883274775/2147483648 -2335086999/1073741824 -52004837073/536870912 1760772294879/2147483648 -3455985659985/2147483648 1327678617003/1073741824 -1936283184039/2147483648 -2126268546633/2147483648 5124139696839/2147483648 1119994581057/1073741824 -665522535765/1073741824 -340813053951/134217728 -484056367461/2147483648 1168975223841/536870912 3533148038649/1073741824 373410041865/1073741824 1016097936171/1073741824 168534825963/134217728 557771348991/2147483648 23400892911/1073741824 -260006568405/134217728 2325293096487/1073741824 -1884621884961/1073741824 442635067653/1073741824 -2281449951531/2147483648 1876470047415/1073741824 4132678317747/2147483648 1398684234423/2147483648 -554003998857/2147483648 -1424750187021/1073741824 431745805527/1073741824 -4721394922737/2147483648 1460825419059/2147483648 -7465861663509/2147483648 -357870494361/536870912 -3884846427273/2147483648 4678829998461/2147483648 -1542989094843/536870912 2561779090311/1073741824 -270126908955/1073741824 3274924179927/2147483648 994878193419/2147483648 2306717645907/2147483648 1141159677615/1073741824 -1803953110287/2147483648 -1403760925275/2147483648 1018520926287/1073741824 -890952584763/1073741824 1262323765353/536870912 -1448275880445/536870912 -1628455073583/2147483648 -3375461758971/1073741824 1409181587457/2147483648 1245754810689/2147483648 -4456864916955/2147483648 -1800074569869/2147483648 2962151353611/2147483648 -2400636903603/2147483648 797157807651/2147483648 -641448659871/2147483648 2510212677891/1073741824 -181810714797/134217728 2679501739461/2147483648 -2287880042655/2147483648 -1266520973115/2147483648 -333682869549/2147483648 -3497063632743/2147483648 -6148778921691/2147483648 -1873481270973/1073741824 4635716947257/2147483648 1426781416671/2147483648 -934123340913/2147483648 -1354712554419/2147483648 -3239327059131/1073741824 1857752377377/1073741824 -7675139595873/2147483648 5473831015035/1073741824 -520390599681/2147483648 -768422310063/2147483648 6213505899999/2147483648 -8664203277051/2147483648 -2277719556417/1073741824 790607021469/268435456 -35600228631/1073741824 -2481462402165/2147483648 -1047955215123/1073741824 -321323388843/536870912 -73389479799/2147483648 1837251678147/2147483648 -230392117191/268435456 321096800919/268435456 -3622307264055/2147483648 -715314625521/2147483648
-1862618553027/2147483648 -2567933328831/1073741824 -1301861464821/2147483648 -42193854453/67108864 -203274902859/268435456 3270473382885/2147483648 290901690279/536870912 31963625349/8388608 -3383328051081/2147483648 -1599241835163/2147483648 -303526013079/134217728 -2603081964495/2147483648 8760068272605/2147483648 2617276314471/536870912 -7487641786845/2147483648 10459829835303/2147483648 -2202806086281/1073741824 3401350925859/2147483648 -7197552332049/2147483648 9715835221047/2147483648 -575147645751/2147483648 -2355976268595/1073741824 -6549244670379/2147483648 102495198483/268435456 -817175329335/2147483648 -485290250355/1073741824 663030467619/2147483648 1464464237115/2147483648 -176154313761/1073741824 523006223823/2147483648 -1960696389915/2147483648 3634331107119/2147483648 -1130050421463/1073741824 2316541400007/2147483648 1817572290579/2147483648 -7619423428677/2147483648 -1482143621691/536870912 -143154277863/536870912 6801733914099/2147483648 -1907108778255/1073741824 -895191505893/1073741824 -10153791630531/2147483648 965508448575/2147483648 -1545376433889/536870912 -587445862485/2147483648 107444109603/268435456 84123564027/1073741824 4379502066135/2147483648 -784598344557/268435456 8637170576247/2147483648 -1479136020747/1073741824 2900208664095/2147483648 -10149873382893/2147483648 -6261055673943/2147483648 -1906199216883/1073741824 -696572790075/1073741824 3860969308005/1073741824 -1760932490379/1073741824 959733250149/268435456 -1614296882397/2147483648 683565326103/134217728 -7576638195/33554432 1769322160335/536870912 -2805977140107/1073741824 5163884553609/1073741824 -1752638634345/536870912 -800475232587/1073741824 -5137911623517/2147483648 -3248858331411/2147483648 -2117647111707/1073741824 -4190264931831/2147483648 -260911677243/1073741824 2729151883611/1073741824 -4674326516655/2147483648 2866375562559/1073741824 -1448275880445/536870912 4805750056077/1073741824 -811591216041/1073741824 10576894214307/2147483648 -3041745363531/2147483648 -1156384170261/2147483648 4650931355601/2147483648 150054544485/268435456 -2493312049107/2147483648 2105028070737/2147483648 -1431710336751/2147483648 448148299929/536870912 -9633242867235/2147483648 37424900361/1073741824 -111400423887/268435456 1234366436217/536870912 99863158185/67108864 49059702255/67108864 6332428755849/2147483648 4690789327473/1073741824 1050926641665/536870912 -1137589156521/536870912 -1488773002203/1073741824 506876487789/1073741824 -2124199906983/2147483648 6505774964787/2147483648 -1979855091537/536870912 2089660483359/536870912 -13670551673823/2147483648 2527850775/536870912 -610229605431/1073741824 -7749559792947/2147483648 7470627812619/1073741824 698478325479/134217728 -8514371528277/2147483648 4870671401901/2147483648 629941911207/1073741824 344005960287/536870912 -2695821310245/2147483648 753026104977/1073741824 -191165744217/2147483648 -59521399113/536870912 -758109142461/268435456 -1889617433721/2147483648 1203742628175/2147483648
-999162056181/2147483648 -985363865937/2147483648 -526681190703/536870912 345484356987/2147483648 869355675909/2147483648 2510467287/536870912 -138928476375/536870912 -889062548475/2147483648 5181692251485/2147483648 1775701697691/2147483648 -932621514477/536870912 -338031286359/2147483648 -2793464634033/2147483648 1032539709915/2147483648 641722474749/2147483648 -353715793989/536870912 1437143913495/2147483648 -1200474216711/1073741824 -1197882833163/2147483648 865068723915/1073741824 556145777505/1073741824 -1886245270539/1073741824 256072658409/268435456 5888144733/268435456 4118516669373/2147483648 832188328413/1073741824 -129279793473/1073741824 1713132752595/2147483648 1261864472187/2147483648 -645053994831/1073741824 -82563811419/134217728 3592478609139/2147483648 -1072246270383/536870912 28822721901/1073741824 974652588135/536870912 -435889257021/2147483648 437449849479/268435456 3761242559877/2147483648 3266394929019/2147483648 8036076730971/2147483648 -8376586708383/2147483648 -261932263473/536870912 -3306536215683/2147483648 4906368919161/2147483648 -6416631422181/2147483648 -3669439902681/2147483648 -24991044651/268435456 3498819545769/2147483648 -616608555717/536870912 -2295011901429/1073741824 2667402690555/2147483648 1115144766423/2147483648 3448140179025/1073741824 -2136661964973/2147483648 2168042263035/1073741824 4861086593193/2147483648 -5461944534237/2147483648 1543109821713/2147483648 3820273653/536870912 -224864388657/2147483648 729716184477/1073741824 732304496511/268435456 -480285560031/536870912 -782133068235/536870912 355547031591/2147483648 -252892430481/268435456 4537397434737/2147483648 803669434263/2147483648 855143572509/1073741824 -41459769429/268435456 -322660707633/1073741824 3055168467243/1073741824 -2265232719483/1073741824 1703121345951/2147483648 -156302659305/67108864 -1628455073583/2147483648 -811591216041/1073741824 6916158722259/2147483648 311338487397/2147483648 195944094831/2147483648 169740069057/2147483648 1136314504917/536870912 467238361395/536870912 -1135379817231/536870912 694318499757/268435456 577755516339/2147483648 -80072680587/134217728 2468878491153/2147483648 9738555182253/2147483648 -1614466756767/536870912 -985072787931/2147483648 -226177294653/1073741824 -2920030399671/2147483648 -2131726037775/2147483648 2469411460407/2147483648 2839679861427/2147483648 -6803817698709/2147483648 336911520711/536870912 -312641229165/2147483648 951527452011/268435456 8495452525743/2147483648 364285200645/268435456 6432081806745/2147483648 -5919502110759/2147483648 124127015199/134217728 3002743370697/2147483648 -4015867563873/2147483648 -114071382819/134217728 -5307950799837/2147483648 -3713033905533/2147483648 -1872212023239/536870912 3604534462101/2147483648 3064756428351/2147483648 4212040290597/1073741824 -1687007088777/2147483648 -539579783337/268435456 1087429011027/536870912 412825417185/268435456 6717215041875/1073741824 -459837970641/2147483648
-2529611026149/2147483648 -827124077097/268435456 -2738434406691/2147483648 -2049048189327/2147483648 -306861958431/536870912 4064089851543/2147483648 312716435439/536870912 9960841467729/2147483648 -2320818323373/2147483648 -889342800525/1073741824 -1748969674569/536870912 -443565382473/268435456 9639679223241/2147483648 13035120855255/2147483648 -8770438742763/2147483648 12424716168099/2147483648 -652315774239/268435456 1565832860031/1073741824 -9223796481471/2147483648 12571321854201/2147483648 -75971719851/2147483648 -7135983353655/2147483648 -1909066128339/536870912 1034617650105/2147483648 648963873999/2147483648 39713074491/536870912 245190557685/1073741824 363612004623/268435456 43490143389/536870912 -305018059617/2147483648 -2668060317357/2147483648 3051096684909/1073741824 -5125444770417/2147483648 283270305135/268435456 2009239069083/1073741824 -4809651004671/1073741824 -5977808112237/2147483648 931700736669/2147483648 76021130937/16777216 -971509038765/1073741824 -5075817906501/2147483648 -3266644713447/536870912 46683762111/2147483648 -725564997873/268435456 -3438555237549/2147483648 -778152275301/2147483648 -54086818677/1073741824 1708483445067/536870912 -8877403828377/2147483648 9106258776849/2147483648 -2441508869133/2147483648 921675659055/536870912 -10223858141781/2147483648 -9312218971869/2147483648 -2369997311121/2147483648 644392367301/1073741824 7467548933475/2147483648 -2487371139591/1073741824 9480785321529/2147483648 -1748846311053/2147483648 13925809040175/2147483648 2768858769423/2147483648 3838408490457/1073741824 -4182547796229/1073741824 6835900851465/1073741824 -4918785950043/1073741824 13160048121/134217728 -5675517765261/2147483648 -1860643068279/1073741824 -5248661981463/2147483648 -3316351635837/1073741824 871733683521/1073741824 5681404114137/2147483648 -1212538833495/536870912 1344529733925/536870912 -3375461758971/1073741824 10576894214307/2147483648 311338487397/2147483648 12941640472551/2147483648 -2365718868285/1073741824 -324211544481/1073741824 7412176883763/2147483648 638513959515/1073741824 -5003064039951/2147483648 50022189423/16777216 -162631408371/268435456 938302636341/1073741824 -11294392922937/2147483648 1176138880185/536870912 -4012749503751/2147483648 6685145934681/2147483648 2504115518733/1073741824 491213449695/2147483648 6889920719283/2147483648 13326675192327/2147483648 6942659784825/2147483648 -611637265629/134217728 -3050837950443/2147483648 123055328631/536870912 4345314111/33554432 11699021642889/2147483648 -1054133329995/268435456 3148581131367/536870912 -18853959508971/2147483648 993698980065/2147483648 -295778408163/1073741824 -11644725320643/2147483648 18144509780019/2147483648 1535033891055/268435456 -205805429757/33554432 4008782427951/2147483648 2121891928131/2147483648 1435839091995/1073741824 -521652744633/2147483648 1375890395247/2147483648 -1378975921881/2147483648 759251414907/2147483648 -6699441188433/2147483648 2872388274303/2147483648 612961983675/1073741824
619193017377/1073741824 1507623701115/2147483648 1493436531321/2147483648 814582005657/1073741824 -474954854283/2147483648 -1216185920847/1073741824 -183063794367/2147483648 -608718757785/268435456 1728876552489/2147483648 1802070907167/2147483648 2350392031485/1073741824 94319492667/67108864 -248034319959/268435456 -1245649630047/536870912 3157329115935/2147483648 -2581089338439/1073741824 2228404210713/1073741824 31192781127/536870912 2990228756175/2147483648 -4771067743413/2147483648 -2073933457923/2147483648 1923397663581/1073741824 3665341031265/2147483648 98697084105/1073741824 -1899343663959/2147483648 -1357294232271/2147483648 -769307675853/2147483648 -2462108494743/2147483648 29924171499/134217728 915603473157/1073741824 -32594538261/536870912 -60970005987/33554432 5215251646263/2147483648 398905451265/2147483648 -1819920169665/2147483648 1407218342535/536870912 13587992553/33554432 -829040795601/536870912 -4634586087483/2147483648 2273781681237/2147483648 1730116368219/1073741824 8166798046953/2147483648 44034786249/536870912 425242777839/536870912 4034589380265/2147483648 662728932417/536870912 1079905654089/2147483648 -2629972829811/1073741824 2038498260297/1073741824 -2193577236399/1073741824 -55878298407/268435456 -25088708469/2147483648 5056921256271/2147483648 5682282119625/2147483648 -335346929217/1073741824 -782250777387/268435456 -1345942365447/1073741824 2523520770645/1073741824 -3563349457281/2147483648 311243189565/1073741824 -5950114422357/2147483648 -3293682906687/1073741824 -1716690853281/2147483648 5674837582251/2147483648 -2111173874757/536870912 838054145673/268435456 -713093721969/536870912 2113235824395/2147483648 1639554461589/2147483648 -339665635287/1073741824 3516763734651/1073741824 -1645382061513/2147483648 -3402168861/2097152 -1316070353631/2147483648 -1075647483735/1073741824 1409181587457/2147483648 -3041745363531/2147483648 195944094831/2147483648 -2365718868285/1073741824 3154011981585/1073741824 -538482884319/1073741824 -1582513536033/1073741824 3292344120795/2147483648 1484494460259/1073741824 -8733856573461/2147483648 -364803837579/2147483648 -487963928019/536870912 2875574528859/1073741824 -5116650955041/2147483648 3952082768109/2147483648 -6614541719121/2147483648 -774550472745/268435456 73083138453/1073741824 -1849370058819/1073741824 -7639336278885/2147483648 -8111343281901/2147483648 11470874613471/2147483648 354363316941/2147483648 981052956141/1073741824 -599865679845/2147483648 -5549064868635/2147483648 176789073333/536870912 -6114461173683/2147483648 9034190221095/2147483648 -179131848171/536870912 -485137402473/1073741824 8006114059077/2147483648 -9599769118275/2147483648 -5212191808305/2147483648 1487485028367/268435456 -126757442961/67108864 146911459881/268435456 -2393938314903/2147483648 2457462499425/2147483648 -189444340791/2147483648 -725384031567/1073741824 454015881807/1073741824 5297302800615/2147483648 -3079032651705/2147483648 -885169291113/2147483648
362523418311/2147483648 286412906073/1073741824 -215168696913/2147483648 -109345889415/536870912 39113691273/134217728 -98355988095/2147483648 -65831324829/536870912 -78763067883/2147483648 164986082943/1073741824 -10310005515/67108864 92970062205/536870912 -26750696649/2147483648 -146194271409/268435456 -425753124735/1073741824 831263387997/2147483648 -339317403699/1073741824 -93821509347/536870912 -785122650519/2147483648 23217082299/67108864 -833988179259/2147483648 721501500465/2147483648 307366013853/2147483648 -31464411861/2147483648 -11084890755/536870912 481229770833/2147483648 58909865337/134217728 -142323870471/2147483648 302248093905/1073741824 -5494745271/536870912 -377411027001/1073741824 771277127985/2147483648 72913951095/1073741824 -595999539831/1073741824 -959513646597/2147483648 17137857645/268435456 244959586917/2147483648 780916158615/2147483648 822926241345/2147483648 -25919867397/2147483648 -11159734527/2147483648 -134668541739/2147483648 -100308868329/2147483648 24711215961/1073741824 712118635905/2147483648 -490778249463/1073741824 -1087360449369/2147483648 -423527241837/2147483648 364555483617/2147483648 154959677457/1073741824 -217688414145/1073741824 441629025699/1073741824 -949473132615/2147483648 29785661703/134217728 -43132169739/268435456 1466684666931/2147483648 539624708307/536870912 -416074649361/1073741824 -629336213241/1073741824 -433956253293/1073741824 626951451051/2147483648 -385076483997/1073741824 490060004619/536870912 -1044967351623/2147483648 -199111860027/1073741824 13187184123/67108864 -350635626795/2147483648 600625452165/1073741824 728482993485/2147483648 -27224196141/1073741824 545847565191/2147483648 -598722768399/1073741824 43020024117/134217728 -39047018463/1073741824 819299752815/2147483648 -679348773507/2147483648 1245754810689/2147483648 -1156384170261/2147483648 169740069057/2147483648 -324211544481/1073741824 -538482884319/1073741824 644345830263/1073741824 -618676187637/2147483648 -765849572943/1073741824 -307192601697/2147483648 2301587371599/2147483648 46977998907/268435456 67574190807/1073741824 10043173917/268435456 1415398520499/2147483648 -359910799305/1073741824 315345307665/536870912 854913819135/1073741824 -541587240951/2147483648 -424180255467/2147483648 543630474099/2147483648 1196662312041/2147483648 -1334382387945/1073741824 267658953669/1073741824 -281752338909/536870912 415347513459/2147483648 10418273841/268435456 1249105320135/2147483648 -468235776387/2147483648 506145338427/1073741824 342504651/16777216 452453805279/2147483648 -184712040825/1073741824 -600704111001/2147483648 -746440041855/2147483648 -1918854610833/2147483648 852485976015/2147483648 -312420870237/536870912 88486779447/1073741824 -602723362959/2147483648 -91487828739/1073741824 977103516057/2147483648 -857498290425/2147483648 -372747663909/2147483648 540443585379/2147483648 188796615333/2147483648
-1220584718493/1073741824 -1184368816317/536870912 -3476843519649/2147483648 -71647977453/134217728 161093832237/2147483648 79399125267/67108864 294403636353/1073741824 2299562594835/1073741824 1833013132857/2147483648 -3084424749/2147483648 -6586485268065/2147483648 -1332597586737/1073741824 4021584462357/2147483648 8229092751153/2147483648 -4775870394159/2147483648 6421006782807/2147483648 -27782045979/33554432 502316212755/2147483648 -1647417228957/536870912 8958240316479/2147483648 132004403475/1073741824 -7013563993533/2147483648 -2965285572513/2147483648 637121351805/2147483648 49093037589/33554432 1463117960919/2147483648 59802378825/2147483648 2984746577919/2147483648 1229952701841/2147483648 -1251748926273/2147483648 -3047649145407/2147483648 6395078393061/2147483648 -5610766122285/2147483648 1246643068323/2147483648 5695940716233/2147483648 -5842590944541/2147483648 -729359666793/1073741824 1375218530691/1073741824 7558071228879/2147483648 4499355731181/2147483648 -8362357593453/2147483648 -7801429429605/2147483648 -598377726603/536870912 -156031657389/2147483648 -3007274699433/1073741824 -687595142583/536870912 135550731153/2147483648 3110435827971/1073741824 -7394058601137/2147483648 2042676994173/2147483648 -3853981965/268435456 3607091360175/2147483648 -618419868891/1073741824 -3889075951671/1073741824 367898159115/536870912 3830275073583/2147483648 442413627915/1073741824 -511174927581/536870912 6441586116561/2147483648 -1264825636371/2147483648 4624101869097/1073741824 2781744729183/1073741824 3205958379729/2147483648 -3394355659743/1073741824 4255296198873/1073741824 -3491662651665/1073741824 724843081455/536870912 -2667784710981/2147483648 -1435114956885/2147483648 -3307989849915/2147483648 -4777873623879/2147483648 2367566833773/1073741824 407677993107/1073741824 -1458492958767/2147483648 126392504259/2147483648 -4456864916955/2147483648 4650931355601/2147483648 1136314504917/536870912 7412176883763/2147483648 -1582513536033/1073741824 -618676187637/2147483648 4316515079097/1073741824 283795526367/268435456 -6253095347067/2147483648 1953335336313/536870912 -213167251665/2147483648 113849799135/1073741824 -4576234071039/2147483648 10086439964709/2147483648 -3544291168443/1073741824 2967516549675/2147483648 2146803239517/2147483648 -523554247983/536870912 543399874311/536870912 9812848367199/2147483648 5802235064499/2147483648 -2467922387781/536870912 -32163535425/67108864 188846407149/1073741824 1430841221097/536870912 13655952438459/2147483648 -102086864799/67108864 11995422898263/2147483648 -7903810016637/1073741824 620247475545/536870912 451327243569/1073741824 -4914743982615/1073741824 9665913359601/2147483648 2233284239649/1073741824 -9740410456965/2147483648 -3516257645229/2147483648 2160999529083/1073741824 4042287840387/2147483648 6575057924847/2147483648 -100472140209/2147483648 -4647808256373/2147483648 4028325189555/2147483648 -679621943193/1073741824 5829250914333/1073741824 -128792927901/2147483648
-496170470223/2147483648 -507714833937/536870912 -199961378697/536870912 244695090831/1073741824 -140625539283/536870912 -179839216653/1073741824 69048095469/268435456 -296930336775/1073741824 1537085001381/2147483648 603805827219/1073741824 62998555929/536870912 721348928985/2147483648 2207901874539/2147483648 765532264347/1073741824 -256521696411/536870912 678495278331/2147483648 2259200907621/2147483648 319888055157/536870912 -1983398704845/2147483648 2059579284477/2147483648 -129957163089/134217728 -819036561183/2147483648 268697010327/1073741824 18167779083/67108864 -16252177485/67108864 -269429724135/1073741824 -370978278579/1073741824 -263644958229/1073741824 1188309798849/2147483648 1187573230659/2147483648 -2237983347573/2147483648 173010107373/1073741824 1632448487817/2147483648 343058130729/536870912 831114090687/1073741824 346041508431/1073741824 -1324547254107/2147483648 -256624929129/268435456 792222115449/2147483648 3338932208757/2147483648 -903921824025/2147483648 450156416727/536870912 -832011589041/2147483648 -19899462855/536870912 947176210899/2147483648 1516415926143/2147483648 1039892486943/2147483648 -545933631555/1073741824 -163572679407/268435456 -69401304621/134217728 -586420869219/1073741824 2393563252473/2147483648 221327730567/268435456 -182591528187/2147483648 -401519321433/1073741824 -2096378504739/1073741824 -124150954215/1073741824 161520268851/134217728 828075265719/1073741824 -457080830463/2147483648 87794571831/134217728 -3350790775623/2147483648 1605052184877/2147483648 859272487809/2147483648 -307420607811/536870912 1194337269243/2147483648 -433775101569/536870912 -340695852873/2147483648 2322695889/2147483648 -3162376005873/2147483648 715424629251/536870912 251677899645/1073741824 -563580624249/1073741824 -91979713809/67108864 -319032823665/2147483648 -1800074569869/2147483648 150054544485/268435456 467238361395/536870912 638513959515/1073741824 3292344120795/2147483648 -765849572943/1073741824 283795526367/268435456 567114566637/268435456 -849483089865/2147483648 -1765540356243/1073741824 -684156548661/2147483648 -1222697681967/2147483648 985228267995/2147483648 163977261159/1073741824 -50789684595/1073741824 -3620665764417/2147483648 -3794615541789/2147483648 -280919438055/1073741824 -1089505793055/2147483648 -263063536935/2147483648 -928667888589/536870912 4880712172011/2147483648 -512108719197/1073741824 2296212606573/2147483648 1446801345123/2147483648 3021180305433/2147483648 -1320333705231/1073741824 116425695423/134217728 -2068012300539/2147483648 590536135047/2147483648 -938469083883/2147483648 926920722669/2147483648 -786310579833/2147483648 92860245387/2147483648 562007642565/268435456 -1064744972517/536870912 3233829236793/2147483648 40895955/134217728 4924007374905/2147483648 91684558557/536870912 -236661296925/134217728 707352879627/536870912 2955051794625/2147483648 2276287919343/2147483648 -656731119729/2147483648
440184994455/536870912 1495840666947/1073741824 2783081651055/2147483648 59405878719/134217728 -523462444377/2147483648 -1791578528601/2147483648 -114752331447/2147483648 -3256959647109/2147483648 -575475184761/536870912 -133668105159/2147483648 5426988922821/2147483648 2049377277855/2147483648 -1513580358339/2147483648 -5585925491649/2147483648 708405205443/536870912 -1967487846435/1073741824 1542606006885/2147483648 79445501793/268435456 66926062953/33554432 -1512565856889/536870912 -528310510317/1073741824 5504265370323/2147483648 440337576183/536870912 -39316541649/268435456 -1668032720991/1073741824 -1755882448251/2147483648 -44529839829/2147483648 -680122676127/536870912 -234797315445/536870912 776230184289/1073741824 111084447723/134217728 -5281993539807/2147483648 2815983755661/1073741824 -108050305635/536870912 -1126478010381/536870912 4326850265355/2147483648 -231256956849/2147483648 -3393459226545/2147483648 -2986925573637/1073741824 -4317576449901/2147483648 7622422336017/2147483648 771204700431/268435456 553483136247/536870912 -1145258248263/2147483648 3048923912061/1073741824 3332586780429/2147483648 154092215427/1073741824 -1356846505599/536870912 5336493095337/2147483648 -505296063573/2147483648 -532348406433/1073741824 -983295333069/1073741824 -57191125491/268435456 5898572107587/2147483648 -2561397746427/2147483648 -5149119670521/2147483648 781271512857/2147483648 1901376333741/2147483648 -483304829295/268435456 682648050867/2147483648 -6453266586789/2147483648 -6383779306803/2147483648 -1303877438175/2147483648 1455636264021/536870912 -6437935863357/2147483648 2878948640685/1073741824 -58274297115/33554432 1461311946351/2147483648 594366963855/2147483648 1786412104137/2147483648 4291093271913/2147483648 -19144919613/8388608 147852373101/1073741824 36370376835/2147483648 1193173712625/2147483648 2962151353611/2147483648 -2493312049107/2147483648 -1135379817231/536870912 -5003064039951/2147483648 1484494460259/1073741824 -307192601697/2147483648 -6253095347067/2147483648 -849483089865/2147483648 5440165842909/2147483648 -8005877366853/2147483648 -19598417793/268435456 -33150425055/536870912 2936164560879/2147483648 -9512814664773/2147483648 6622063007721/2147483648 -370728101199/268435456 -1320102224361/1073741824 1032134655651/1073741824 -36562116027/67108864 -7584196049721/2147483648 -1454406213681/536870912 5057234524803/1073741824 134812059165/2147483648 520993323249/2147483648 -5379044455191/2147483648 -5422280289933/1073741824 367183695093/1073741824 -4674110511591/1073741824 11677079900655/2147483648 -1941257319693/2147483648 -877276046421/1073741824 7988645689341/2147483648 -1580981366385/536870912 -403962077205/536870912 2251829606073/536870912 2969049671697/2147483648 -2842040491365/2147483648 -3470276971593/2147483648 -5148392930301/2147483648 429455841681/2147483648 3216333237771/2147483648 -363302471061/268435456 1022774084109/2147483648 -10828792237791/2147483648 -97897184061/1073741824
-2341387972611/2147483648 -2647319330553/2147483648 -263925495741/134217728 -2308870965729/2147483648 1749841561761/2147483648 3077392885785/2147483648 -161983755081/2147483648 1418695135719/536870912 510615286467/536870912 -1128505004877/2147483648 -8918215036959/2147483648 -1055640932919/536870912 30949799421/536870912 7228079108301/2147483648 -3510365612601/2147483648 2882004228129/1073741824 -4770301877115/2147483648 -643159136253/536870912 -4945340965509/2147483648 7818713062617/2147483648 1988579101149/1073741824 -8188944801897/2147483648 -873589303281/536870912 -3338238813/1073741824 1524893032635/536870912 2008214326521/1073741824 398769911739/2147483648 5036725294209/2147483648 774732100497/2147483648 -3898783217133/2147483648 -709013322651/2147483648 4192350608949/1073741824 -5679946435551/1073741824 -1103305677519/2147483648 6206890802013/2147483648 -1923944594595/536870912 221205351837/268435456 7342186762299/2147483648 8974720422591/2147483648 3634892595903/2147483648 -11305134960849/2147483648 -5886446377035/1073741824 -1281702436893/1073741824 2044551824319/2147483648 -5401083443607/1073741824 -3506130485931/1073741824 -25507650549/33554432 4940467876287/1073741824 -7755591367461/2147483648 2059600009875/2147483648 2867709222033/2147483648 361129291575/1073741824 -295763114511/536870912 -10086796361097/2147483648 5522659824219/2147483648 13402390576809/2147483648 -1261270584027/2147483648 -6556468958421/2147483648 1161207145155/536870912 -269499174963/1073741824 9113291211615/2147483648 14606963418393/2147483648 142289291841/1073741824 -5164606227423/1073741824 6093552704517/1073741824 -2710805034723/536870912 7970574083505/2147483648 -804743204703/1073741824 -582036432435/1073741824 6383509803/67108864 -10644528296637/2147483648 7610947761705/2147483648 330376155975/536870912 2902127612727/2147483648 -1367870624727/2147483648 -2400636903603/2147483648 2105028070737/2147483648 694318499757/268435456 50022189423/16777216 -8733856573461/2147483648 2301587371599/2147483648 1953335336313/536870912 -1765540356243/1073741824 -8005877366853/2147483648 18107859711405/2147483648 1130008087539/2147483648 1599187716207/2147483648 -5740958310957/2147483648 15976245933765/2147483648 -5611029421407/1073741824 8791554584217/2147483648 8984524774755/2147483648 -752279107299/536870912 2896862018697/2147483648 13503715477509/2147483648 13432129690143/2147483648 -22572886116891/2147483648 846346650837/2147483648 -3731509665099/2147483648 7559410696881/2147483648 7715451691971/1073741824 1614399021279/2147483648 6741813797259/1073741824 -16962509260731/2147483648 376169236791/268435456 1644402871329/1073741824 -3620097915693/536870912 11444587351065/2147483648 3200963074845/2147483648 -20101808533611/2147483648 -74510611005/1073741824 118636778127/268435456 1391695136091/536870912 432716817585/268435456 -511083572955/1073741824 -1295893612077/2147483648 1599109209693/2147483648 -291482473863/134217728 7940258561211/1073741824 35001055095/134217728
64509647985/1073741824 89902184895/268435456 -1234323843/536870912 64276489095/2147483648 397145835723/2147483648 -114666025293/1073741824 -256975351725/2147483648 -107211870573/268435456 659699021157/2147483648 71296905801/2147483648 11017709871/2147483648 379608009/33554432 -1558825971843/2147483648 -1205528417139/2147483648 258838879065/536870912 -1339486680831/2147483648 44337026001/536870912 -792833257005/2147483648 908903921379/2147483648 -1108359708873/2147483648 500932763259/2147483648 160071781161/2147483648 100550578761/268435456 -51537229719/536870912 323791911285/1073741824 406777858785/2147483648 5463774165/268435456 175487206731/2147483648 -17625714621/2147483648 -441492462573/2147483648 185222502123/1073741824 45354172761/2147483648 -555504127185/2147483648 -484845366789/2147483648 3036863619/134217728 9018696021/33554432 1207137733383/2147483648 226013328753/536870912 -467494010673/2147483648 185179374957/536870912 -645874284153/2147483648 586152836607/2147483648 -182035922049/1073741824 38356450059/67108864 -448028301531/1073741824 -829311231225/2147483648 -210416298063/2147483648 188953133067/2147483648 583448052717/2147483648 -1283157968229/2147483648 861850934007/2147483648 -599498362467/2147483648 399812106201/536870912 287693249655/2147483648 128619974751/268435456 1487159507025/2147483648 -1349287954551/2147483648 -2214063951/1073741824 -982085118297/2147483648 97511157579/1073741824 -71638964247/134217728 701906470299/1073741824 -150531432399/268435456 58224230331/2147483648 -709235113743/2147483648 110930769435/1073741824 988534292673/2147483648 346135720989/1073741824 491567581467/2147483648 501288005685/1073741824 -1049760129/8388608 614705898939/2147483648 -400762471473/1073741824 1274932990137/2147483648 -1046949326217/2147483648 797157807651/2147483648 -1431710336751/2147483648 577755516339/2147483648 -162631408371/268435456 -364803837579/2147483648 46977998907/268435456 -213167251665/2147483648 -684156548661/2147483648 -19598417793/268435456 1130008087539/2147483648 23509842567/134217728 -104859344799/2147483648 540076925559/1073741824 595325098191/1073741824 -364351803351/1073741824 13777150359/1073741824 19756249479/134217728 -434111412327/2147483648 -379228044057/1073741824 -149350953195/536870912 633499148409/2147483648 -1225780108275/2147483648 579774539217/2147483648 -16465496463/67108864 420676123971/1073741824 -5562038685/134217728 821002746345/1073741824 -372292069929/2147483648 252452984139/536870912 87121197153/2147483648 674614071123/2147483648 162917254419/2147483648 -804978103227/1073741824 -1772312514159/2147483648 -215506593201/1073741824 -717454834461/2147483648 -117624129147/1073741824 262647645045/2147483648 490235253207/2147483648 -381792670197/2147483648 64307394885/1073741824 120487581903/2147483648 513719596359/2147483648 185634594807/268435456 -21822652941/536870912
-50543020599/268435456 -346711095273/2147483648 -49130406867/1073741824 -66388628187/268435456 -180497030427/2147483648 864923720511/2147483648 58781340951/536870912 1813478691099/2147483648 -1699861368411/2147483648 -376772235789/1073741824 -606940787877/1073741824 -250972474461/536870912 1425028377831/2147483648 1831071050175/2147483648 -1530154582455/2147483648 1169779257213/1073741824 -1847504522955/2147483648 250596365655/1073741824 -474850155981/1073741824 1571463371199/2147483648 498458694525/2147483648 -771217037277/2147483648 -1698673193109/2147483648 -5413167537/134217728 -79170061923/1073741824 -35195794323/2147483648 174449022507/1073741824 46677944727/268435456 -376665298569/2147483648 -238447104051/2147483648 204105472041/2147483648 298882176915/1073741824 -835613497689/2147483648 16208068965/1073741824 -59385377811/1073741824 -2071600556583/2147483648 -1078175547477/2147483648 123224177367/2147483648 521548022901/1073741824 -1226989129287/1073741824 228988495839/1073741824 -1356354023175/1073741824 48843353847/134217728 -392976438597/536870912 -14904585429/2147483648 -31291184295/2147483648 -17056469925/134217728 569857313895/1073741824 -1020361733493/2147483648 646295279277/536870912 -65610665547/268435456 -21229701585/536870912 -3289754622405/2147483648 -361062914259/536870912 -865935660525/2147483648 857134353975/2147483648 1080874858335/1073741824 -1798325534703/2147483648 343300167315/536870912 -280771081731/2147483648 1035095560125/1073741824 798829800165/2147483648 1227110903445/2147483648 -1421798751651/2147483648 2878899531267/2147483648 -1953983856249/2147483648 -82760454573/2147483648 -136122475125/268435456 -900116489877/2147483648 36164839293/1073741824 -2028622185927/2147483648 -584800896477/2147483648 2069571741459/2147483648 -41834829981/536870912 442518527925/536870912 -641448659871/2147483648 448148299929/536870912 -80072680587/134217728 938302636341/1073741824 -487963928019/536870912 67574190807/1073741824 113849799135/1073741824 -1222697681967/2147483648 -33150425055/536870912 1599187716207/2147483648 -104859344799/2147483648 1092179189547/2147483648 -2612523546969/2147483648 -53122361391/268435456 84207437643/2147483648 2300585992251/2147483648 2072887456407/2147483648 608111130771/2147483648 238628552859/268435456 2278648588989/2147483648 2078111697423/2147483648 -2382914194785/2147483648 -58543186905/268435456 -498664220709/2147483648 -646086477003/1073741824 305595543561/2147483648 -1127816972607/2147483648 539217740067/1073741824 -2321541188751/2147483648 -185129449515/2147483648 -148235009715/1073741824 -1975901763657/2147483648 3902294943429/2147483648 3051733373055/2147483648 -1644347611227/1073741824 2815776097635/2147483648 -902419123017/2147483648 185506293963/2147483648 -76907722155/67108864 86819272989/536870912 1239824362977/2147483648 -1090351460847/2147483648 -38813848245/33554432 -1676828663535/2147483648 494251139751/2147483648
1863150773571/2147483648 2629287516051/1073741824 1621254173937/2147483648 2214817116903/2147483648 612755705913/1073741824 -3853329051957/2147483648 -1222677417915/2147483648 -9856962337953/2147483648 3963306776373/2147483648 2804635772109/2147483648 5390149590411/2147483648 1761578299479/1073741824 -2287994337135/536870912 -11227367437131/2147483648 1980906995691/536870912 -1467807856275/268435456 6248291868069/2147483648 -203189451009/134217728 935707417767/268435456 -10401103437531/2147483648 -85621534413/536870912 160422261429/67108864 7950463540839/2147483648 -640794178533/2147483648 127872001203/536870912 153489611451/2147483648 -11244561483/33554432 -2374599463131/2147483648 291391104375/1073741824 60262448769/536870912 623197781595/1073741824 -4482501630117/2147483648 4203388469361/2147483648 -1561313750481/2147483648 -474002283741/536870912 9131049251919/2147483648 6127361852799/2147483648 -834078925743/2147483648 -3981822051249/1073741824 5297647284921/2147483648 243414992787/268435456 12492290590755/2147483648 -1299665090841/2147483648 844464907833/268435456 1857470187513/2147483648 172336246179/1073741824 204059147727/536870912 -5496350524071/2147483648 7035234045945/2147483648 -1281444631587/268435456 318076768191/268435456 -2135343887811/2147483648 12121333030725/2147483648 8042531436345/2147483648 403971634761/268435456 -1489970378955/2147483648 -1082789725581/268435456 6188036304867/2147483648 -1015561090185/268435456 1415883343959/2147483648 -12006951542295/2147483648 -2275642572657/2147483648 -3565282731567/1073741824 896993495313/268435456 -13119907234005/2147483648 142716748995/33554432 56091455691/268435456 1333235608563/536870912 1939879415913/1073741824 3483315265977/2147483648 3620051622363/1073741824 430309023387/2147483648 -7206558904449/2147483648 1908587520051/1073741824 -6778748774469/2147483648 2510212677891/1073741824 -9633242867235/2147483648 2468878491153/2147483648 -11294392922937/2147483648 2875574528859/1073741824 10043173917/268435456 -4576234071039/2147483648 985228267995/2147483648 2936164560879/2147483648 -5740958310957/2147483648 540076925559/1073741824 -2612523546969/2147483648 2970869141139/536870912 -1358896223943/2147483648 467120974389/536870912 -7910930590449/2147483648 -6452462522715/2147483648 -822030776103/1073741824 -7453469456025/2147483648 -5849901954513/1073741824 -7124035040889/2147483648 4508042709345/1073741824 361836068529/268435456 277359596643/2147483648 2648280192045/2147483648 -7021411992639/2147483648 7555046546229/2147483648 -8975017949247/2147483648 14768438763891/2147483648 -121005713121/2147483648 974916936729/2147483648 10055983031085/2147483648 -17687166077679/2147483648 -12777111004137/2147483648 6500042336553/1073741824 -3829404698121/1073741824 207345456141/1073741824 -882281362425/1073741824 4868045909787/2147483648 -857663420001/1073741824 -1370267294127/2147483648 1605758558061/2147483648 4151205787197/1073741824 555461670285/536870912 -1572748380861/2147483648
-622643200407/536870912 -3285090131919/2147483648 -2433878638173/1073741824 -621918530577/1073741824 1945428540543/2147483648 2079565487445/2147483648 -466091767845/2147483648 1360699302813/1073741824 1541996154945/536870912 731830590849/2147483648 -8769987143829/2147483648 -2974056473655/2147483648 -837945837243/1073741824 373356607263/134217728 -447600512055/536870912 1338507468531/1073741824 -698378778021/1073741824 -1646018748303/1073741824 -615805470105/268435456 1803485337633/536870912 721094400015/536870912 -4372672850109/1073741824 -529165233825/2147483648 178259908341/2147483648 7391798167755/2147483648 508374499413/268435456 -38734009047/1073741824 2437951314759/1073741824 458845238313/536870912 -1781985873849/1073741824 -2297354949381/2147483648 2207581709439/536870912 -10667790229971/2147483648 -63996430977/268435456 2024938800615/536870912 -2572522782711/1073741824 457569774621/268435456 3885426534249/1073741824 8633265735219/2147483648 5012756636691/1073741824 -14808753088281/2147483648 -8137143149895/2147483648 -2398707510033/1073741824 1411061458329/536870912 -6209869800075/1073741824 -7594635082995/2147483648 -227260989429/536870912 9332518941765/2147483648 -1897331913093/536870912 -3013618177779/2147483648 3921389938287/2147483648 1052550266685/1073741824 2876329289697/1073741824 -281794886151/67108864 1843364914833/536870912 6040765808547/1073741824 -2736520789959/1073741824 -1394046054759/1073741824 930351104265/536870912 -467036224299/2147483648 7512492813135/2147483648 7028382715923/1073741824 -1067452391025/2147483648 -4630095041253/1073741824 8296421280075/2147483648 -8571216341115/2147483648 8738850915777/2147483648 -282689220837/2147483648 53141095821/268435456 -435152017443/1073741824 -7179410741505/2147483648 2535527232171/536870912 -1565137793055/1073741824 2860865718999/2147483648 -5202130266783/2147483648 -181810714797/134217728 37424900361/1073741824 9738555182253/2147483648 1176138880185/536870912 -5116650955041/2147483648 1415398520499/2147483648 10086439964709/2147483648 163977261159/1073741824 -9512814664773/2147483648 15976245933765/2147483648 595325098191/1073741824 -53122361391/268435456 -1358896223943/2147483648 19613653366203/2147483648 -13209785673825/2147483648 32631808413/16777216 146714866293/67108864 -2498202548859/1073741824 -135340205685/536870912 10980713152095/2147483648 5191744761993/1073741824 -1219039786467/134217728 676711662159/1073741824 -530965487391/536870912 5939508068169/1073741824 18601949321619/2147483648 2858338072389/2147483648 3723759440157/536870912 -8352314119293/1073741824 1931080926201/1073741824 1102052720913/536870912 -6370948187673/1073741824 5661391271709/2147483648 -143013879147/134217728 -7703447762739/1073741824 -7809424899999/2147483648 4519418046897/2147483648 1648854977505/536870912 5548724735613/1073741824 -939815217891/1073741824 -5741971723251/2147483648 5745131456517/2147483648 567392519403/2147483648 22838494158285/2147483648 -17454356877/134217728
939094149591/1073741824 2544081305751/2147483648 3254012062521/2147483648 820370939649/2147483648 -1107829273239/2147483648 -1780582212867/2147483648 270971926797/2147483648 -1342226957193/1073741824 -964112326611/536870912 -294603099135/2147483648 6753635910711/2147483648 2375929104285/2147483648 643927510551/2147483648 -2486334486267/1073741824 1819745469603/2147483648 -2624107036143/2147483648 787107932241/1073741824 2040034027719/2147483648 3858175006575/2147483648 -5581396478337/2147483648 -1070497656525/1073741824 3225586604841/1073741824 453154467327/1073741824 -94033649331/2147483648 -5104982529999/2147483648 -1249727721147/1073741824 -98968027533/1073741824 -424896162687/268435456 -1032106951599/2147483648 2390367449211/2147483648 1582872694701/2147483648 -1593104393637/536870912 7637038811607/2147483648 3577533381/134217728 -5386335516723/2147483648 4349213101227/2147483648 -2186975078727/2147483648 -2900776443891/1073741824 -3250099574703/1073741824 -6337726843503/2147483648 10500608259213/2147483648 6848546507265/2147483648 3343048805433/2147483648 -1664732836119/1073741824 1105033471587/268435456 668400171741/268435456 176806160703/536870912 -1751339555037/536870912 5564198141505/2147483648 157787262735/268435456 -2568245562843/2147483648 -1506181252221/2147483648 -2986743908949/2147483648 3296184097923/1073741824 -1131792143961/536870912 -267168494199/67108864 3169464313011/2147483648 2180393556303/2147483648 -2982235794543/2147483648 38932951119/134217728 -3071155462371/1073741824 -9878193874191/2147483648 18917717553/268435456 1736777643921/536870912 -6568882995735/2147483648 1677887160969/536870912 -5961319826127/2147483648 692183912259/2147483648 -250164607221/2147483648 53407086627/268435456 5390767797843/2147483648 -6850256737935/2147483648 1715786924235/2147483648 -502648220535/536870912 3036013948299/2147483648 2679501739461/2147483648 -111400423887/268435456 -1614466756767/536870912 -4012749503751/2147483648 3952082768109/2147483648 -359910799305/1073741824 -3544291168443/1073741824 -50789684595/1073741824 6622063007721/2147483648 -5611029421407/1073741824 -364351803351/1073741824 84207437643/2147483648 467120974389/536870912 -13209785673825/2147483648 9330737516619/2147483648 -3447455034213/2147483648 -1851565411317/1073741824 2858497626621/2147483648 -460755598599/2147483648 -8117298681141/2147483648 -2007901126509/536870912 14048463478725/2147483648 -777686980197/2147483648 1410354411687/2147483648 -1946820520149/536870912 -12819072646605/2147483648 -220747015833/268435456 -5416690109265/1073741824 12694048973121/2147483648 -2509951156773/2147483648 -3235565369265/2147483648 1192203134115/268435456 -2630536215969/1073741824 866008424715/2147483648 5836111943733/1073741824 2348342769807/1073741824 -3095930847999/2147483648 -2327633406057/1073741824 -6796246948521/2147483648 1169750285211/2147483648 3664681220109/2147483648 -973435412721/536870912 216375729213/1073741824 -7739347909503/1073741824 6536095953/2147483648
-1246642025703/2147483648 -563944967127/536870912 -346259074515/536870912 -936933978117/1073741824 5184097833/268435456 2931707031021/2147483648 318622798977/2147483648 1665304981281/536870912 -2515441434927/2147483648 -567216819885/536870912 -5025044142351/2147483648 -3122654867811/2147483648 885932602743/536870912 6640341996999/2147483648 -1076788906077/536870912 7052098951449/2147483648 -5505748360317/2147483648 206559407637/1073741824 -3989913141435/2147483648 3053630121819/1073741824 1071022471929/1073741824 -2024926495023/1073741824 -5187498525195/2147483648 -2750750793/536870912 684490642755/1073741824 529608472143/1073741824 893719635627/2147483648 651988043355/536870912 -774111784545/2147483648 -1626050175465/2147483648 164511496197/1073741824 2025339457653/1073741824 -1387538675151/536870912 -96703911525/2147483648 372689125749/536870912 -6805138651407/2147483648 -265385750613/268435456 101331412713/67108864 5732287467585/2147483648 -1846849446261/1073741824 -199711740141/134217728 -10191880845309/2147483648 72565064529/268435456 -1488240289413/1073741824 -236844162591/134217728 -1263035871609/1073741824 -1330331335203/2147483648 2810477643867/1073741824 -2322253126863/1073741824 6314464041753/2147483648 -44683440849/1073741824 4545150417/2147483648 -7432031443749/2147483648 -6297116714091/2147483648 10481033919/536870912 5878648359561/2147483648 137589723969/67108864 -6008992533069/2147483648 4437302463255/2147483648 -556472966079/2147483648 3753249817965/1073741824 1547381994933/536870912 1462656776313/1073741824 -6555305103435/2147483648 1276720584183/268435456 -1938036832785/536870912 619887802503/536870912 -745744383705/536870912 -1175588441877/1073741824 -61559222397/1073741824 -3769057347417/1073741824 628391507847/1073741824 2267118059949/1073741824 50734160679/536870912 411323675631/268435456 -2287880042655/2147483648 1234366436217/536870912 -985072787931/2147483648 6685145934681/2147483648 -6614541719121/2147483648 315345307665/536870912 2967516549675/2147483648 -3620665764417/2147483648 -370728101199/268435456 8791554584217/2147483648 13777150359/1073741824 2300585992251/2147483648 -7910930590449/2147483648 32631808413/16777216 -3447455034213/2147483648 4082472538257/1073741824 7160503660377/2147483648 403950584127/2147483648 5118994292745/2147483648 9089775688281/2147483648 8734753516437/2147483648 -6130739754369/1073741824 -728481489615/2147483648 -2199194103531/2147483648 -269145208173/1073741824 5550374920221/2147483648 -261145187841/268435456 839379386277/268435456 -10431367519065/2147483648 361734026547/2147483648 783182046999/2147483648 -8868553630569/2147483648 6039775252023/1073741824 7258042117149/2147483648 -210877958763/33554432 3074148444501/1073741824 -1554940035483/2147483648 1107075293937/1073741824 -1078675789875/536870912 260166916179/1073741824 579133504545/536870912 -490731726591/536870912 -7000111046313/2147483648 1276653772305/2147483648 343148723997/536870912
-448168120461/1073741824 -759099367917/1073741824 -1297156448199/2147483648 -1788076096689/2147483648 89782935261/536870912 583974613425/536870912 35067833175/536870912 5510450240511/2147483648 -1684483356597/2147483648 -2107034700369/2147483648 -2074274797059/1073741824 -2686665452733/2147483648 1049219624721/1073741824 2508827299071/1073741824 -3080255368185/2147483648 1326118303269/536870912 -2426386505115/1073741824 -178206366849/2147483648 -712023928407/536870912 4559229583197/2147483648 589638733167/536870912 -3389513108181/2147483648 -4224273988857/2147483648 -43258052481/1073741824 834401622417/1073741824 724194222255/1073741824 629745238959/2147483648 1263393965817/1073741824 -2375662239/8388608 -1774529656311/2147483648 643121654715/2147483648 882553288329/536870912 -5504000715471/2147483648 -639875745735/2147483648 735458074563/1073741824 -1410140642781/536870912 -258237781101/536870912 853200134931/536870912 4754640110625/2147483648 -2910786517383/2147483648 -3034065380283/2147483648 -8561848407717/2147483648 351603760977/2147483648 -215206771251/268435456 -2084175746031/1073741824 -185845649181/134217728 -704812539351/1073741824 5177981002989/2147483648 -58817591205/33554432 4839457022517/2147483648 653915814705/2147483648 -591471749919/2147483648 -5572756884651/2147483648 -5588045018631/2147483648 114954053295/268435456 1649605590873/536870912 2805975110733/2147483648 -2882352113355/1073741824 1497490804647/1073741824 -115980318969/1073741824 371870437503/134217728 6747349030389/2147483648 1845793304157/2147483648 -5772080386839/2147483648 2188111750233/536870912 -6928603525821/2147483648 2918780727069/2147483648 -1943186169429/2147483648 -430055562501/536870912 431469992253/2147483648 -3554722575525/1073741824 1645490016021/2147483648 3651904928535/2147483648 13675194417/33554432 1135834587231/1073741824 -1266520973115/2147483648 99863158185/67108864 -226177294653/1073741824 2504115518733/1073741824 -774550472745/268435456 854913819135/1073741824 2146803239517/2147483648 -3794615541789/2147483648 -1320102224361/1073741824 8984524774755/2147483648 19756249479/134217728 2072887456407/2147483648 -6452462522715/2147483648 146714866293/67108864 -1851565411317/1073741824 7160503660377/2147483648 7393362326979/2147483648 7241220675/268435456 3944990859171/2147483648 4015270909095/1073741824 8083290326697/2147483648 -12165026361693/2147483648 -176578700037/1073741824 -311371334193/268435456 66957983445/1073741824 4856894276853/2147483648 -51351399459/134217728 5580939512127/2147483648 -8141216316807/2147483648 44727642141/268435456 1142837468691/2147483648 -7822364879613/2147483648 9645802042755/2147483648 1318448281455/536870912 -12821286863277/2147483648 2639041660473/1073741824 -1055685324885/1073741824 1042707847383/1073741824 -3686267189763/2147483648 111645618969/1073741824 597656725737/536870912 -435654329943/536870912 -2879220619977/1073741824 1963630138833/2147483648 1177035416133/2147483648
312910188729/2147483648 111423930579/1073741824 76627466613/134217728 38890530585/536870912 -797855330055/2147483648 48157286241/536870912 28137862593/268435456 509593068033/1073741824 -2328476511963/2147483648 -677032334259/2147483648 449757736149/1073741824 57152674569/2147483648 377176728189/536870912 3876341919/33554432 -374493318099/1073741824 131597364705/268435456 -237147780765/536870912 603494348451/1073741824 123129674973/1073741824 -209678431413/1073741824 -182696227857/1073741824 653811095025/1073741824 -544225813155/1073741824 -67126029489/2147483648 -111236028363/134217728 -1303253949441/2147483648 101614848981/536870912 -471483362211/1073741824 -25932828249/67108864 859265397249/2147483648 601139674947/2147483648 -1510275385041/2147483648 232094230941/268435456 492641635383/2147483648 -1071857542317/1073741824 -378160068417/2147483648 -811050126285/1073741824 -605387479551/1073741824 -937086088875/2147483648 -1826446453179/1073741824 3137221990785/2147483648 -223761596871/1073741824 320682638235/536870912 -1245004990101/1073741824 313906802643/268435456 399706099977/536870912 -2898021921/536870912 -141178240221/268435456 1021638500517/2147483648 1235375823621/1073741824 -1212571978407/2147483648 -6828181533/33554432 -3487842902013/2147483648 297746279691/536870912 -2588566199013/2147483648 -1155318430221/1073741824 2661317432949/2147483648 -202879183473/2147483648 59264380761/2147483648 -155226103641/1073741824 53465255025/2147483648 -1415386169979/1073741824 1344220216029/2147483648 512926991229/1073741824 -3895196817/536870912 430414295931/2147483648 -1052989096599/1073741824 -876643309335/2147483648 -26855891127/134217728 344313400719/2147483648 552195036909/2147483648 -2662817788833/2147483648 1839091257729/2147483648 -378197818875/1073741824 595061644329/536870912 -333682869549/2147483648 49059702255/67108864 -2920030399671/2147483648 491213449695/2147483648 73083138453/1073741824 -541587240951/2147483648 -523554247983/536870912 -280919438055/1073741824 1032134655651/1073741824 -752279107299/536870912 -434111412327/2147483648 608111130771/2147483648 -822030776103/1073741824 -2498202548859/1073741824 2858497626621/2147483648 403950584127/2147483648 7241220675/268435456 253684663047/268435456 1670544797691/2147483648 -288868052679/536870912 -767618688705/2147483648 3088521426351/2147483648 -322803828969/1073741824 404375410899/2147483648 -3609560509605/2147483648 -2094361787445/1073741824 -1329722227317/2147483648 -1198980887781/1073741824 883496741487/1073741824 -567837530127/1073741824 -423905153037/1073741824 718945752321/1073741824 1506591343971/2147483648 2274265810791/2147483648 164178178857/268435456 3477769507137/2147483648 -670452833883/1073741824 -1328732668839/2147483648 -1071808495575/536870912 684195376071/2147483648 511309612707/536870912 -218753388093/268435456 -1851345659187/2147483648 -6129741599721/2147483648 444210538389/2147483648
-582509024205/1073741824 -2733319736205/2147483648 -572125687107/2147483648 -1130364670425/2147483648 -1014359943393/2147483648 2470406951181/2147483648 93333597717/268435456 774491050443/268435456 -3412192964601/2147483648 -805816316211/1073741824 -3657046955745/2147483648 -572274648393/536870912 5457906960921/2147483648 6776349410271/2147483648 -5071498592055/2147483648 7351201330281/2147483648 -4185141435939/2147483648 2017577905809/2147483648 -2161066843101/1073741824 3030666917949/1073741824 501546118245/2147483648 -1495472518263/1073741824 -2472557456835/1073741824 6460451691/67108864 -437978409801/2147483648 -572679950979/2147483648 93305277075/268435456 267062271339/536870912 -177812248359/536870912 1947133155/268435456 -454539481251/2147483648 586962152481/536870912 -2162888820663/2147483648 1204631073753/2147483648 360456901773/2147483648 -1474658397219/536870912 -939868914711/536870912 390769100805/2147483648 1140438072147/536870912 -4450143561897/2147483648 -173158345293/536870912 -2032193965743/536870912 1097271094815/2147483648 -1170268975929/536870912 -16463523657/67108864 253307504649/2147483648 -232937775639/1073741824 1716556057695/1073741824 -1980321658929/1073741824 3517387415205/1073741824 -1857388685013/2147483648 1134659017875/2147483648 -8470273561311/2147483648 -4325235354339/2147483648 -2807023274853/2147483648 333745793265/1073741824 2972159418429/1073741824 -895870955235/536870912 4798870832511/2147483648 -1097351720649/2147483648 7221544308087/2147483648 238779380403/536870912 2280275273877/1073741824 -68410242819/33554432 7958075973813/2147483648 -5616946658571/2147483648 -601151332557/2147483648 -3645645108273/2147483648 -569997658059/536870912 -189448135791/268435456 -4324783233009/2147483648 -797201052297/2147483648 2374638225747/1073741824 -2063670983181/2147483648 2313630873411/1073741824 -3497063632743/2147483648 6332428755849/2147483648 -2131726037775/2147483648 6889920719283/2147483648 -1849370058819/1073741824 -424180255467/2147483648 543399874311/536870912 -1089505793055/2147483648 -36562116027/67108864 2896862018697/2147483648 -379228044057/1073741824 238628552859/268435456 -7453469456025/2147483648 -135340205685/536870912 -460755598599/2147483648 5118994292745/2147483648 3944990859171/2147483648 1670544797691/2147483648 5498897618427/2147483648 6623988729993/2147483648 1129853924211/536870912 -1265700855957/536870912 -1556064040641/2147483648 -37785968925/536870912 -2532400310421/2147483648 717650559993/536870912 -590361181275/268435456 2479819491075/1073741824 -8825661771495/2147483648 -21031742457/268435456 -82193828199/268435456 -6047648400033/2147483648 11449299724761/2147483648 8283933348231/2147483648 -7834550614041/2147483648 5708185756593/2147483648 -582134552823/2147483648 745123711827/2147483648 -1076038266027/536870912 972182774715/2147483648 1580729307489/2147483648 -772830842493/1073741824 -5738583008415/2147483648 -1428825761703/1073741824 1053425489415/2147483648
-3137078225409/2147483648 -3361280991849/1073741824 -4627667016645/2147483648 -1470644472153/1073741824 -28124378919/1073741824 282996382473/134217728 1282823536941/2147483648 2567556920391/536870912 -1429353248085/2147483648 -1936299088617/2147483648 -9155391090705/2147483648 -4676782037619/2147483648 8449668366129/2147483648 13777024871661/2147483648 -9008575273827/2147483648 6532319093529/1073741824 -2965553452611/1073741824 1606454278605/2147483648 -2522304646095/536870912 14165423974263/2147483648 336715496091/536870912 -9422185710633/2147483648 -7978471916325/2147483648 35131591569/67108864 2873262683565/2147483648 2301522965013/2147483648 132134917605/2147483648 2269590402861/1073741824 979021127643/2147483648 -1931850817593/2147483648 -1420924693449/1073741824 4346124591225/1073741824 -4495897834203/1073741824 274524869427/536870912 6687351275463/2147483648 -86033285031/16777216 -2353350566229/1073741824 1428397033011/1073741824 5866684488777/1073741824 -71667332685/2147483648 -8286683332911/2147483648 -15268494360723/2147483648 -168490895031/536870912 -2079896286399/1073741824 -6714148721703/2147483648 -3212891781453/2147483648 -502905636063/2147483648 9392202007965/2147483648 -175400696511/33554432 4312398862227/1073741824 -661544099289/1073741824 3843231666867/2147483648 -4708133635245/1073741824 -12732436740597/2147483648 293942380911/1073741824 6443450187411/2147483648 5790866679513/2147483648 -7332657292197/2147483648 2602451203191/536870912 -734446266561/1073741824 15619931278953/2147483648 1017180026271/268435456 3276017854635/1073741824 -5499357512445/1073741824 8402187941979/1073741824 -12538069875363/2147483648 1548347608749/1073741824 -1280879560089/536870912 -4096965995445/2147483648 -313080399477/134217728 -10165117316025/2147483648 2243839374243/1073741824 2979828169179/1073741824 -1747296744855/1073741824 1069593310203/536870912 -6148778921691/2147483648 4690789327473/1073741824 2469411460407/2147483648 13326675192327/2147483648 -7639336278885/2147483648 543630474099/2147483648 9812848367199/2147483648 -263063536935/2147483648 -7584196049721/2147483648 13503715477509/2147483648 -149350953195/536870912 2278648588989/2147483648 -5849901954513/1073741824 10980713152095/2147483648 -8117298681141/2147483648 9089775688281/2147483648 4015270909095/1073741824 -288868052679/536870912 6623988729993/2147483648 2231097345351/268435456 338165686689/67108864 -17459593464657/2147483648 -1171627925115/1073741824 -615860456049/1073741824 1921491738645/1073741824 8580384730263/1073741824 -6984007563837/2147483648 16102961766351/2147483648 -23276538172101/2147483648 2673308902143/2147483648 -93903881457/1073741824 -15967634591607/2147483648 20294012066271/2147483648 12872858478249/2147483648 -1206466756527/134217728 1692279556509/1073741824 2355076281855/2147483648 4641113582307/2147483648 1571467822461/2147483648 105455013597/268435456 -1078050851787/1073741824 1182222121131/2147483648 -7391863433925/2147483648 4649686851633/1073741824 796916511399/2147483648
-2094867867003/2147483648 -1237643902923/1073741824 -1087207745715/1073741824 -373829327667/536870912 111268542795/536870912 1773684976971/1073741824 -124437633531/1073741824 6889898750001/2147483648 128656792869/2147483648 -861716074143/1073741824 -8868797388369/2147483648 -4118666452953/2147483648 35530116495/67108864 952647386565/268435456 -3973552825263/2147483648 3139083033819/1073741824 -5992928574987/2147483648 -1369916774943/2147483648 -4456317234069/2147483648 3548410578861/1073741824 1846774804209/1073741824 -3499633486395/1073741824 -2027687779311/1073741824 -430171779597/2147483648 4518679241979/2147483648 834181087203/1073741824 389474271645/536870912 3870430999797/2147483648 -787017687747/2147483648 -1381979353809/1073741824 -44265882813/2147483648 423345675315/134217728 -9042547458327/2147483648 -7314976743/1073741824 414639769815/268435456 -2070538659321/536870912 88212759315/268435456 3716244692187/1073741824 7981816548555/2147483648 166884281193/2147483648 -9395426882475/2147483648 -795155486307/134217728 -1831407589815/2147483648 71964782871/2147483648 -564270174819/134217728 -88071319089/33554432 -119759023491/134217728 9260837138415/2147483648 -1525836835017/536870912 4002973686387/2147483648 2243486655423/2147483648 54750398523/2147483648 -3732799547415/2147483648 -3947835306333/1073741824 597617518815/536870912 5421475167795/1073741824 1168814488401/2147483648 -2771275891227/1073741824 1105531011981/536870912 -321403532403/536870912 8979578397057/2147483648 2892950045565/536870912 1567691082093/2147483648 -9465866145003/2147483648 11395731740205/2147483648 -10352097006273/2147483648 6163290913329/2147483648 -3012644525781/2147483648 -885130652889/2147483648 208889968659/268435456 -1157875197267/268435456 4937322529239/2147483648 1955344749849/2147483648 796914538509/536870912 465062593203/2147483648 -1873481270973/1073741824 1050926641665/536870912 2839679861427/2147483648 6942659784825/2147483648 -8111343281901/2147483648 1196662312041/2147483648 5802235064499/2147483648 -928667888589/536870912 -1454406213681/536870912 13432129690143/2147483648 633499148409/2147483648 2078111697423/2147483648 -7124035040889/2147483648 5191744761993/1073741824 -2007901126509/536870912 8734753516437/2147483648 8083290326697/2147483648 -767618688705/2147483648 1129853924211/536870912 338165686689/67108864 6654957633603/1073741824 -18775706991591/2147483648 32650557285/2147483648 -2723967825831/2147483648 3927967525563/2147483648 10104417194343/2147483648 294990248247/536870912 11288893295523/2147483648 -7554189664221/1073741824 1162622078529/2147483648 3882557338467/2147483648 -6305490826029/1073741824 3034881992655/536870912 3600450483945/2147483648 -18438785225283/2147483648 2410132769895/2147483648 107207460819/2147483648 4949162819775/2147483648 -681551256591/2147483648 -417858393765/1073741824 272871192891/1073741824 230770028703/536870912 -6352337360871/2147483648 4957900029015/1073741824 1591458160287/2147483648
3077001826347/2147483648 1954774021455/1073741824 4630311575445/2147483648 332449420755/268435456 -379045136445/536870912 -1169470636245/536870912 444728149593/2147483648 -9095963371035/2147483648 -2391469675893/2147483648 453973911141/536870912 12688031134719/2147483648 5636000760309/2147483648 -79512974403/268435456 -5379604822221/1073741824 2602585250019/1073741824 -4221651728427/1073741824 7452715180353/2147483648 3022604607/2097152 6779528021595/2147483648 -5369407314027/1073741824 -5581212930669/2147483648 10997187889431/2147483648 2675327628531/1073741824 160142790837/2147483648 -7887733913379/2147483648 -4135685062107/2147483648 -1335415963185/2147483648 -3269685617487/1073741824 -20463372333/2147483648 4774241148177/2147483648 133256294085/536870912 -2717625418299/536870912 7439713475715/1073741824 91810338777/268435456 -3529008910743/1073741824 11252341642455/2147483648 -32379605223/33554432 -678705271029/134217728 -12524161990155/2147483648 -921022646553/536870912 7802321500521/1073741824 4366588292769/536870912 3319892264967/2147483648 -2200010299965/2147483648 14956491108495/2147483648 4764042901227/1073741824 654652037193/536870912 -13887079372167/2147483648 9965732626479/2147483648 -961805597853/536870912 -3991815003489/2147483648 -521718873357/2147483648 2630124892419/2147483648 12641199315975/2147483648 -3102214643943/1073741824 -8718608571483/1073741824 344943291951/1073741824 8415533881659/2147483648 -3065588762157/1073741824 1153573653159/2147483648 -6455908846515/1073741824 -18970781610525/2147483648 -601398169509/1073741824 7149201417633/1073741824 -8297103522309/1073741824 1889997258855/268435456 -5263665111087/1073741824 1593036331641/1073741824 1233062430891/2147483648 -487821919341/1073741824 6902786800833/1073741824 -9710286650997/2147483648 -1470756745971/2147483648 -4136712778605/2147483648 1434638124567/2147483648 4635716947257/2147483648 -1137589156521/536870912 -6803817698709/2147483648 -611637265629/134217728 11470874613471/2147483648 -1334382387945/1073741824 -2467922387781/536870912 4880712172011/2147483648 5057234524803/1073741824 -22572886116891/2147483648 -1225780108275/2147483648 -2382914194785/2147483648 4508042709345/1073741824 -1219039786467/134217728 14048463478725/2147483648 -6130739754369/1073741824 -12165026361693/2147483648 3088521426351/2147483648 -1265700855957/536870912 -17459593464657/2147483648 -18775706991591/2147483648 30152898397071/2147483648 -51436989429/134217728 4887315913623/2147483648 -2237398605783/536870912 -4736234839377/536870912 -1020392224875/1073741824 -4584066943431/536870912 22895178878493/2147483648 -1517377024971/1073741824 -5517590396721/2147483648 9711501018291/1073741824 -16302071454525/2147483648 -3984676932279/2147483648 27734680542843/2147483648 -42817003305/134217728 -60356901447/134217728 -7675544068215/2147483648 -43803963879/33554432 769517279475/1073741824 358452412893/1073741824 -535765898289/536870912 7196104027287/2147483648 -19327072467303/2147483648 -11552061249/16777216
423317719425/2147483648 875733691887/1073741824 71437739325/536870912 467317969995/2147483648 618082784781/2147483648 -760784423349/2147483648 -303806791125/1073741824 -71919193587/67108864 186524062185/268435456 673539773757/2147483648 435225534939/2147483648 138530835033/536870912 -3512450949243/2147483648 -1499488802037/1073741824 585584628057/536870912 -3271847475129/2147483648 498601663683/1073741824 -849687331443/1073741824 2216018995653/2147483648 -1453523715297/1073741824 934515778617/2147483648 50364210375/134217728 255349627299/268435456 -355156068441/2147483648 1115291083101/2147483648 248793238263/1073741824 69876182079/2147483648 -78662340051/2147483648 -32008217001/1073741824 -293066856597/1073741824 916324473417/2147483648 -264731841753/1073741824 -384971359365/2147483648 -769632282261/2147483648 -418312027377/2147483648 1854532328331/2147483648 2607634311831/2147483648 1381899576843/2147483648 -365503514751/536870912 437913186705/536870912 -454677744603/1073741824 522871040151/536870912 -655627656441/2147483648 327948925353/268435456 -19139285211/33554432 -317643981423/536870912 -291419462073/2147483648 -154579864473/1073741824 854237708691/1073741824 -1455494584161/1073741824 1481236251183/2147483648 -1078918392063/2147483648 3563060273445/2147483648 1678145831217/2147483648 1821085320849/2147483648 127561806933/134217728 -1495146190671/1073741824 965546089719/2147483648 -2632012281963/2147483648 513829735119/2147483648 -783183780399/536870912 425408979627/536870912 -2610146012733/2147483648 182373597903/536870912 -2681552982879/2147483648 1373305317303/2147483648 403140504111/536870912 767104305447/1073741824 326006800527/536870912 233412679197/268435456 172715155881/536870912 1175342922945/2147483648 -575151237657/536870912 35089869831/33554432 -638537917683/536870912 1426781416671/2147483648 -1488773002203/1073741824 336911520711/536870912 -3050837950443/2147483648 354363316941/2147483648 267658953669/1073741824 -32163535425/67108864 -512108719197/1073741824 134812059165/2147483648 846346650837/2147483648 579774539217/2147483648 -58543186905/268435456 361836068529/268435456 676711662159/1073741824 -777686980197/2147483648 -728481489615/2147483648 -176578700037/1073741824 -322803828969/1073741824 -1556064040641/2147483648 -1171627925115/1073741824 32650557285/2147483648 -51436989429/134217728 1602101416311/2147483648 -802665017379/2147483648 1569780971187/2147483648 -1304385128505/2147483648 1607781093669/1073741824 -1636216683759/2147483648 1549574336739/1073741824 52405138899/536870912 1135908337521/2147483648 79423410669/134217728 -4281572209635/2147483648 -2088453213513/1073741824 900319607487/2147483648 -886434083637/1073741824 -230861716905/2147483648 71359037745/2147483648 1050813768435/2147483648 -844140794553/2147483648 43264571325/536870912 38360323299/1073741824 1606239518469/2147483648 279712534815/268435456 -253528763061/2147483648
-22714093359/536870912 -218612622747/536870912 236918570325/2147483648 404310195321/2147483648 -305780584767/1073741824 -252680206197/2147483648 336737933043/2147483648 -167673703395/2147483648 -58999264173/2147483648 102287729439/536870912 719316478575/2147483648 223057302903/1073741824 1776076874337/2147483648 284475093321/1073741824 -713359861395/2147483648 433180254285/2147483648 1022016856941/2147483648 620012188191/1073741824 -365525133927/1073741824 560625096303/2147483648 -685973065809/1073741824 350278346397/2147483648 92263164411/1073741824 200522297889/2147483648 -1126856568417/2147483648 -234368431311/536870912 -214692292803/2147483648 -97281718305/268435456 285353348079/2147483648 1062108592071/2147483648 -474501882609/1073741824 -281333319345/1073741824 128584338513/134217728 933545564127/2147483648 -42188893785/536870912 234377795775/1073741824 -309677167941/536870912 -1747196993379/2147483648 -150097126599/1073741824 318667838697/2147483648 977610422127/2147483648 40372796529/67108864 -3019907457/67108864 -269259989163/536870912 116686138071/134217728 1832419919787/2147483648 594106158771/2147483648 -644552080041/1073741824 -31672179117/1073741824 86334371307/1073741824 -1114476775479/2147483648 601152694863/1073741824 -30263618613/268435456 348188239833/1073741824 -1724044655985/2147483648 -3471787065171/2147483648 956563803105/2147483648 431573688981/536870912 423042283323/1073741824 -356423514627/2147483648 326384232813/2147483648 -1682378273613/1073741824 1200139961295/2147483648 1128173743875/2147483648 -583334006367/1073741824 37200029385/67108864 -472984153569/536870912 -522704439897/2147483648 -56087524101/2147483648 -340320860691/536870912 981084127023/1073741824 -1035120214203/2147483648 77444301621/2147483648 -1715415975165/2147483648 205527885789/536870912 -934123340913/2147483648 506876487789/1073741824 -312641229165/2147483648 123055328631/536870912 981052956141/1073741824 -281752338909/536870912 188846407149/1073741824 2296212606573/2147483648 520993323249/2147483648 -3731509665099/2147483648 -16465496463/67108864 -498664220709/2147483648 277359596643/2147483648 -530965487391/536870912 1410354411687/2147483648 -2199194103531/2147483648 -311371334193/268435456 404375410899/2147483648 -37785968925/536870912 -615860456049/1073741824 -2723967825831/2147483648 4887315913623/2147483648 -802665017379/2147483648 242858357385/268435456 -740043595161/2147483648 -680822124345/2147483648 -998832255327/1073741824 -470302525287/2147483648 18490270167/1073741824 -9982720473/134217728 -209664124521/536870912 1496668041417/2147483648 -277156389495/2147483648 311344492581/1073741824 3756467257119/2147483648 -1061686396593/2147483648 1323261325281/2147483648 -491375955669/2147483648 593258020125/1073741824 44034502479/268435456 -375508485615/536870912 435575322873/1073741824 288663770121/536870912 -400332384099/536870912 -33798868881/536870912
-600128360325/1073741824 -1093000088277/2147483648 -164468910663/134217728 8734092237/134217728 154300007445/268435456 54481814601/536870912 -631504582257/2147483648 -244935333873/536870912 5663192585787/2147483648 842139922545/1073741824 -4384857132201/2147483648 -603609133041/2147483648 -3293955082809/2147483648 291874001949/536870912 713093950839/2147483648 -743613586011/1073741824 365408717031/536870912 -2891593046481/2147483648 -382548610269/536870912 139987158903/134217728 733873841493/1073741824 -4591140291393/2147483648 2130287844231/2147483648 7024799307/134217728 4905795492717/2147483648 2250895192527/2147483648 -127775718231/1073741824 1136626220883/1073741824 356375861511/536870912 -1842649248957/2147483648 -720771627231/1073741824 2236734636921/1073741824 -5359447821705/2147483648 -155679263025/1073741824 2423099224293/1073741824 -695161850457/2147483648 1994880216663/1073741824 1128315303231/536870912 928492141953/536870912 8920971608883/2147483648 -2394172747293/536870912 -46950183339/67108864 -3705968190819/2147483648 5694437594583/2147483648 -7621471984371/2147483648 -2280620508663/1073741824 -203045319381/2147483648 2172517615065/1073741824 -3239310605013/2147483648 -2527809924081/1073741824 3056628249519/2147483648 691794338895/1073741824 3758574842787/1073741824 -811497521211/536870912 2672063779485/1073741824 801268565787/268435456 -6225250492023/2147483648 1082388759819/2147483648 105048842547/536870912 -157890746979/2147483648 1842435416409/2147483648 7451672762829/2147483648 -613247740833/536870912 -3855096822003/2147483648 133733461683/268435456 -2669296846941/2147483648 5478723043251/2147483648 513300636027/1073741824 827788831269/1073741824 -28696538835/536870912 -386334995643/536870912 431598187161/134217728 -1188507017589/536870912 2367031557939/2147483648 -5548805816247/2147483648 -1354712554419/2147483648 -2124199906983/2147483648 951527452011/268435456 4345314111/33554432 -599865679845/2147483648 415347513459/2147483648 1430841221097/536870912 1446801345123/2147483648 -5379044455191/2147483648 7559410696881/2147483648 420676123971/1073741824 -646086477003/1073741824 2648280192045/2147483648 5939508068169/1073741824 -1946820520149/536870912 -269145208173/1073741824 66957983445/1073741824 -3609560509605/2147483648 -2532400310421/2147483648 1921491738645/1073741824 3927967525563/2147483648 -2237398605783/536870912 1569780971187/2147483648 -740043595161/2147483648 4632519384075/1073741824 2600590740765/536870912 1719095694363/1073741824 473983020321/134217728 -3744202355271/1073741824 2681448376347/2147483648 3098119883847/2147483648 -2683075061421/1073741824 -1446948078309/2147483648 -1335334492869/536870912 -5366169318543/2147483648 -8233038305901/2147483648 4030380380079/2147483648 957343975803/536870912 9654994933269/2147483648 -2048755244577/2147483648 -4863404741985/2147483648 305375348925/134217728 3321369124689/2147483648 3999964422699/536870912 -770331031011/2147483648
-3760657374843/2147483648 -910071982929/268435456 -6349484992173/2147483648 -1118648439063/1073741824 443613924021/1073741824 1867270512735/1073741824 414216165963/1073741824 1781777142399/536870912 935304805239/536870912 144794830299/2147483648 -2638325548779/536870912 -4190562959991/2147483648 5516490458901/2147483648 12882926361681/2147483648 -7176735851151/2147483648 9948412003605/2147483648 -1371210442473/1073741824 -87213210045/1073741824 -10352682319635/2147483648 14296506993699/2147483648 1016740189215/2147483648 -11534883883425/2147483648 -4709583953343/2147483648 1241911681257/2147483648 2928682672029/1073741824 3561347783973/2147483648 -453532104303/2147483648 5358294066747/2147483648 1268973872811/1073741824 -657055706187/536870912 -4672588228317/2147483648 10747754679963/2147483648 -1331820661071/268435456 1244267612217/2147483648 5070370189119/1073741824 -9147707641113/2147483648 -24724975149/33554432 1164863266833/536870912 12645005924193/2147483648 4105303189329/1073741824 -14241602418525/2147483648 -12651187496697/2147483648 -3810682996425/2147483648 727752123285/2147483648 -332986355571/67108864 -5368167730107/2147483648 32826609897/536870912 10491614208405/2147483648 -6127985504397/1073741824 1309277455113/1073741824 604850065767/2147483648 1316464626675/536870912 -531082178967/1073741824 -6600271953009/1073741824 4311041565093/2147483648 8086788049365/2147483648 59178880689/2147483648 -4378562231337/2147483648 9754365859005/2147483648 -765210583317/1073741824 14774668352577/2147483648 11010526399947/2147483648 2168548620045/1073741824 -11430616419549/2147483648 14215498012011/2147483648 -11693118767655/2147483648 5853197463363/2147483648 -3467083233567/2147483648 -589421118951/536870912 -5788085403399/2147483648 -8519986585683/2147483648 565422595947/134217728 498297095067/1073741824 -2397125856903/2147483648 -792681389583/2147483648 -3239327059131/1073741824 6505774964787/2147483648 8495452525743/2147483648 11699021642889/2147483648 -5549064868635/2147483648 10418273841/268435456 13655952438459/2147483648 3021180305433/2147483648 -5422280289933/1073741824 7715451691971/1073741824 -5562038685/134217728 305595543561/2147483648 -7021411992639/2147483648 18601949321619/2147483648 -12819072646605/2147483648 5550374920221/2147483648 4856894276853/2147483648 -2094361787445/1073741824 717650559993/536870912 8580384730263/1073741824 10104417194343/2147483648 -4736234839377/536870912 -1304385128505/2147483648 -680822124345/2147483648 2600590740765/536870912 5991219495543/536870912 -4353465401187/2147483648 5015947961871/536870912 -6372471284619/536870912 2219039754303/1073741824 792760211211/1073741824 -16606582141995/2147483648 15121538748519/2147483648 843655079685/268435456 -17551683285393/2147483648 -2851032422613/1073741824 6317900371887/2147483648 3295928859237/1073741824 2749311891237/536870912 -300295756593/2147483648 -3577291245675/1073741824 6052791336393/2147483648 -519491108013/536870912 20917071891057/2147483648 -181622895333/1073741824
1175292674319/2147483648 4735239818877/2147483648 680344065243/1073741824 1474231727877/2147483648 696641942289/1073741824 -972152502177/1073741824 -1659798444489/2147483648 -1468805429679/536870912 3826710846105/2147483648 300500682627/536870912 518280415887/1073741824 1329702574737/2147483648 -9440340618495/2147483648 -2014057797165/536870912 6589719098253/2147483648 -1135644135993/268435456 509717250081/536870912 -4332282331365/2147483648 3168456524577/1073741824 -8080812747741/2147483648 146915162925/134217728 2352155452995/2147483648 5653331935719/2147483648 -1198821541437/2147483648 679494379425/536870912 748009645113/2147483648 269764875795/1073741824 -382780115265/2147483648 -76327911921/268435456 -677073077889/1073741824 1195372028367/1073741824 -394969691223/536870912 -203324658123/536870912 -972170700573/1073741824 -1575086840253/2147483648 4759754554185/2147483648 3524653888803/1073741824 275359576701/134217728 -4287960280095/2147483648 244925580027/134217728 -604656343107/536870912 2646958985193/1073741824 -944327040987/1073741824 1730820828999/536870912 -1679623102545/1073741824 -3368790609807/2147483648 -255282035397/536870912 -677612147613/2147483648 5090949844581/2147483648 -492511739709/134217728 552831032877/268435456 -1757584556841/1073741824 9771993025905/2147483648 2385924535455/1073741824 4476591146421/2147483648 687915183003/268435456 -7978358664645/2147483648 630557095845/536870912 -3552132142107/1073741824 444305174841/1073741824 -517203142101/134217728 584901359463/268435456 -6944084379993/2147483648 568389404559/536870912 -3658429730007/1073741824 3524037984291/2147483648 1051895679081/536870912 1959929514027/1073741824 58988594613/33554432 751676522121/268435456 447495474225/536870912 2444939738199/2147483648 -6063461372145/2147483648 6838369176627/2147483648 -6412516436331/2147483648 1857752377377/1073741824 -1979855091537/536870912 364285200645/268435456 -1054133329995/268435456 176789073333/536870912 1249105320135/2147483648 -102086864799/67108864 -1320333705231/1073741824 367183695093/1073741824 1614399021279/2147483648 821002746345/1073741824 -1127816972607/2147483648 7555046546229/2147483648 2858338072389/2147483648 -220747015833/268435456 -261145187841/268435456 -51351399459/134217728 -1329722227317/2147483648 -590361181275/268435456 -6984007563837/2147483648 294990248247/536870912 -1020392224875/1073741824 1607781093669/1073741824 -998832255327/1073741824 1719095694363/1073741824 -4353465401187/2147483648 2436633043119/536870912 -4573490287443/2147483648 2242048035063/536870912 -292298682795/2147483648 3927193520565/2147483648 1944253163769/1073741824 -11851545109155/2147483648 -11894853569247/2147483648 2045555490825/2147483648 -4524686452899/2147483648 -1095955439331/2147483648 323081643993/1073741824 867729135537/1073741824 -274318864473/268435456 829475512605/2147483648 898056654249/2147483648 3827071651203/2147483648 2740670458569/1073741824 -166198218807/2147483648
-3637066814499/2147483648 -438335700675/134217728 -4775384196903/2147483648 -925748766285/1073741824 -99185034639/2147483648 2155025676303/1073741824 333602662989/1073741824 8997159012873/2147483648 529803388923/536870912 -557526100833/2147483648 -5587815403815/1073741824 -2255636687697/1073741824 3125038325685/1073741824 13660389981267/2147483648 -7933808169189/2147483648 10951676015169/2147483648 -1145663363007/536870912 96508356093/536870912 -624176809593/134217728 6991116121773/1073741824 791199303603/1073741824 -2750111554155/536870912 -5669402827809/2147483648 417739514679/1073741824 1267509506655/536870912 1982883505869/2147483648 545759874921/2147483648 598640499219/268435456 1165140679029/2147483648 -254370113505/268435456 -3733746962319/2147483648 4948922344017/1073741824 -4956047593659/1073741824 1957991650083/2147483648 3898122452109/1073741824 -2624100238047/536870912 -524231707443/536870912 5419792088145/2147483648 6300453323043/1073741824 2493510327525/1073741824 -13353960654129/2147483648 -7373403916341/1073741824 -3178939358991/2147483648 -880068069585/2147483648 -1259860183095/268435456 -601320178689/268435456 -503236242075/2147483648 10900402856433/2147483648 -1419990836355/268435456 2453070413715/1073741824 96076451685/536870912 4399859698551/2147483648 -1933685888475/1073741824 -11925311636175/2147483648 513487134261/536870912 1904125827597/536870912 1109010127971/1073741824 -2213757238785/1073741824 9515992329069/2147483648 -1075068065487/1073741824 7616689861767/1073741824 10042813169595/2147483648 5285587668267/2147483648 -11723653041651/2147483648 3679897672479/536870912 -6219241848057/1073741824 654754671459/268435456 -603832807773/268435456 -528386829387/536870912 -4202419618653/2147483648 -8659204074447/2147483648 7414654599879/2147483648 1933007596719/2147483648 -1740877135353/2147483648 413439170583/1073741824 -7675139595873/2147483648 2089660483359/536870912 6432081806745/2147483648 3148581131367/536870912 -6114461173683/2147483648 -468235776387/2147483648 11995422898263/2147483648 116425695423/134217728 -4674110511591/1073741824 6741813797259/1073741824 -372292069929/2147483648 539217740067/1073741824 -8975017949247/2147483648 3723759440157/536870912 -5416690109265/1073741824 839379386277/268435456 5580939512127/2147483648 -1198980887781/1073741824 2479819491075/1073741824 16102961766351/2147483648 11288893295523/2147483648 -4584066943431/536870912 -1636216683759/2147483648 -470302525287/2147483648 473983020321/134217728 5015947961871/536870912 -4573490287443/2147483648 9550112138367/1073741824 -24863734430109/2147483648 194041619223/134217728 75394867365/67108864 -2059107103509/268435456 8535488480835/1073741824 3731571369567/1073741824 -4626503929995/536870912 -676985654715/536870912 5070434348103/2147483648 6306569407299/2147483648 3403702851633/1073741824 -144706158537/1073741824 -2497197082533/1073741824 4815742361217/2147483648 -2118116343795/1073741824 4090569403155/536870912 585355793793/2147483648
5070536007849/2147483648 10034511859551/2147483648 1568671540833/536870912 1448391041511/1073741824 648260394885/2147483648 -807511624101/268435456 -377169804915/536870912 -6857960578863/1073741824 70202948889/2147483648 746610685359/1073741824 7483412517021/1073741824 3290486134941/1073741824 -5608527492237/1073741824 -20061229400637/2147483648 790969695549/134217728 -17485331588439/2147483648 3648359677275/1073741824 -258024591537/268435456 14719855884855/2147483648 -20393732793891/2147483648 -801280634859/1073741824 457412854257/67108864 2402065137951/536870912 -658494532053/1073741824 -5183713987779/2147483648 -1025852622531/1073741824 -210250196139/536870912 -3025555549893/1073741824 -1296914193423/2147483648 278902194765/268435456 39490820919/16777216 -13021222863729/2147483648 12286828698915/2147483648 -2967467344161/2147483648 -9754786400679/2147483648 1940197907301/268435456 5417933582841/2147483648 -2739367634841/1073741824 -17141985148977/2147483648 -776090708163/536870912 15172161861255/2147483648 2682685615803/268435456 711460094217/536870912 2187765709485/1073741824 11026642656711/2147483648 4758143120727/2147483648 384823067697/2147483648 -14168499278823/2147483648 4004304181761/536870912 -5034454664157/1073741824 1346480330697/2147483648 -6533270637057/2147483648 2529186322185/536870912 17009515664481/2147483648 -195125048949/1073741824 -32405788611/8388608 -6528546315975/2147483648 3561615271527/1073741824 -1849043667765/268435456 770797326867/536870912 -11188043820225/1073741824 -5572808509803/1073741824 -9169030116687/2147483648 1985448184953/268435456 -21949566129543/2147483648 8709637101705/1073741824 -614419300185/268435456 7784338276821/2147483648 4308000554217/2147483648 3274257170703/1073741824 6184178060547/1073741824 -1918910327751/536870912 -5661556975065/2147483648 2015640199425/1073741824 -4243978493097/2147483648 5473831015035/1073741824 -13670551673823/2147483648 -5919502110759/2147483648 -18853959508971/2147483648 9034190221095/2147483648 506145338427/1073741824 -7903810016637/1073741824 -2068012300539/2147483648 11677079900655/2147483648 -16962509260731/2147483648 252452984139/536870912 -2321541188751/2147483648 14768438763891/2147483648 -8352314119293/1073741824 12694048973121/2147483648 -10431367519065/2147483648 -8141216316807/2147483648 883496741487/1073741824 -8825661771495/2147483648 -23276538172101/2147483648 -7554189664221/1073741824 22895178878493/2147483648 1549574336739/1073741824 18490270167/1073741824 -3744202355271/1073741824 -6372471284619/536870912 2242048035063/536870912 -24863734430109/2147483648 35024450654667/2147483648 -3898219673235/2147483648 -701101665705/1073741824 22605140555295/2147483648 -6758720091543/536870912 -466750089393/67108864 6304060794195/536870912 -69751011627/536870912 -3123745236495/1073741824 -7683925302051/2147483648 -2958879903069/1073741824 -110072486559/536870912 5675123680935/2147483648 -4747213246635/2147483648 4170546755883/1073741824 -2156772558987/268435456 -8383588983/16777216
-75619921095/268435456 -886972058697/2147483648 -677610517665/1073741824 -87463555479/536870912 28398797877/134217728 35075027949/268435456 32957016645/536870912 249765649107/2147483648 70274982861/134217728 99871729611/536870912 -1511931139725/2147483648 -519088612953/2147483648 103297022667/1073741824 666687581013/1073741824 -23721540477/67108864 449885168265/1073741824 312028299879/2147483648 -470696637813/2147483648 -1435837723395/2147483648 243259935039/268435456 110555945925/1073741824 -1913509715187/2147483648 -148686389037/2147483648 277548653463/2147483648 1303844988909/2147483648 493904431065/1073741824 -347972705127/2147483648 107667619113/268435456 797064176373/2147483648 -143137350057/536870912 -427312294785/1073741824 1825307527155/2147483648 -114391211991/134217728 -1007374185/33554432 2076626745003/2147483648 -852273126237/2147483648 286900621893/2147483648 663734895033/2147483648 854928834969/1073741824 2276051662239/2147483648 -2464075702437/2147483648 -991278061815/2147483648 -931724635977/2147483648 182962663887/536870912 -870735141939/1073741824 -879311541483/2147483648 23564032041/1073741824 659377357725/1073741824 -2287515888057/2147483648 -200151807291/2147483648 -57620789763/2147483648 668002697085/1073741824 151669630995/536870912 -529360383267/536870912 1312504942545/2147483648 817796136819/1073741824 -441387893181/1073741824 -369148802109/2147483648 1312051959039/2147483648 -28400831817/536870912 848609167941/1073741824 2078715197451/2147483648 -10145303949/2147483648 -1550971524693/2147483648 1610228359203/2147483648 -1399434091485/2147483648 1225753012935/2147483648 -42134473089/2147483648 -186957030723/2147483648 -14393575257/33554432 -307588433733/536870912 1880194368909/2147483648 -253000290873/2147483648 -37419964275/536870912 -723727491627/2147483648 -520390599681/2147483648 2527850775/536870912 124127015199/134217728 993698980065/2147483648 -179131848171/536870912 342504651/16777216 620247475545/536870912 590536135047/2147483648 -1941257319693/2147483648 376169236791/268435456 87121197153/2147483648 -185129449515/2147483648 -121005713121/2147483648 1931080926201/1073741824 -2509951156773/2147483648 361734026547/2147483648 44727642141/268435456 -567837530127/1073741824 -21031742457/268435456 2673308902143/2147483648 1162622078529/2147483648 -1517377024971/1073741824 52405138899/536870912 -9982720473/134217728 2681448376347/2147483648 2219039754303/1073741824 -292298682795/2147483648 194041619223/134217728 -3898219673235/2147483648 1600023127701/2147483648 -330622728903/2147483648 -2924294543037/2147483648 1792330157349/2147483648 808245074319/2147483648 -2098380975105/2147483648 -1731308154375/2147483648 1306823184333/2147483648 74503930419/134217728 2888748410733/2147483648 -39827678979/536870912 -937844599983/1073741824 662954542029/1073741824 345904053891/2147483648 2286199144023/1073741824 -33192671301/134217728
-48949053585/536870912 443780098251/2147483648 77657678901/1073741824 521033146035/2147483648 119495400825/1073741824 144499151937/1073741824 -887406753321/2147483648 209799863187/2147483648 676688521029/536870912 246535001193/2147483648 -1271504507763/1073741824 -50147914407/268435456 -3058218582531/2147483648 -15597960801/134217728 166104024033/268435456 -1825275258513/2147483648 -716746148205/2147483648 -953622944853/1073741824 812004521469/2147483648 -745281095151/2147483648 878223357519/1073741824 -716234934981/1073741824 652130939895/1073741824 -627644143281/2147483648 1281736496985/1073741824 30018143199/268435456 808467514659/2147483648 962002623063/2147483648 -583195308315/2147483648 -14877301905/33554432 312506700495/1073741824 47468569869/67108864 -2829264293637/2147483648 -57557603787/1073741824 351638430813/2147483648 -80828230617/268435456 1579559045463/1073741824 2203862648133/1073741824 86994188445/134217728 1482356331825/1073741824 -2591472924651/1073741824 -1918794314397/2147483648 -1865122597017/2147483648 1636780914501/1073741824 -4852970668275/2147483648 -3191365229469/2147483648 -497957857545/1073741824 2845711931559/2147483648 408982621887/2147483648 -5336758935/4194304 1488711958989/1073741824 -662767448409/1073741824 4106589583977/2147483648 40588478475/2147483648 2270939297871/2147483648 2347199305425/1073741824 -1608673705689/1073741824 261289548891/1073741824 -1567482705057/2147483648 -242810167401/2147483648 -109018245171/1073741824 299440432353/134217728 -59413467063/67108864 -2171047237983/2147483648 -55961088147/2147483648 -52929543165/67108864 3642617322423/2147483648 308405015859/2147483648 1784455052247/2147483648 2474209348971/2147483648 -1013604414957/2147483648 3072252760875/2147483648 -3022022785317/2147483648 3303909202881/2147483648 -1525504432731/1073741824 -768422310063/2147483648 -610229605431/1073741824 3002743370697/2147483648 -295778408163/1073741824 -485137402473/1073741824 452453805279/2147483648 451327243569/1073741824 -938469083883/2147483648 -877276046421/1073741824 1644402871329/1073741824 674614071123/2147483648 -148235009715/1073741824 974916936729/2147483648 1102052720913/536870912 -3235565369265/2147483648 783182046999/2147483648 1142837468691/2147483648 -423905153037/1073741824 -82193828199/268435456 -93903881457/1073741824 3882557338467/2147483648 -5517590396721/2147483648 1135908337521/2147483648 -209664124521/536870912 3098119883847/2147483648 792760211211/1073741824 3927193520565/2147483648 75394867365/67108864 -701101665705/1073741824 -330622728903/2147483648 979444528857/536870912 -1742480114595/2147483648 -1937857730391/2147483648 -5345516744943/2147483648 -1021416462603/536870912 -338328889929/268435456 283733052201/1073741824 971276164635/1073741824 239264224821/268435456 -374938502271/536870912 -246804615027/2147483648 98658196239/134217728 652899508251/2147483648 6124810397739/2147483648 685269699519/2147483648
788451420429/536870912 5768531911737/2147483648 2044043704785/1073741824 571750565469/536870912 -1382474139/33554432 -4412165369511/2147483648 -637380441513/2147483648 -9517954586451/2147483648 -187585744827/2147483648 761721255207/1073741824 5207722566465/1073741824 1202202641601/536870912 -90138283179/33554432 -12506449704513/2147483648 3805559732643/1073741824 -5471535127959/1073741824 5909960935791/2147483648 -235041086631/2147483648 8801973600873/2147483648 -3151027092831/536870912 -2461543952889/2147483648 9807223476789/2147483648 3199946936109/1073741824 -531799048707/2147483648 -2228536073079/1073741824 -131452633011/134217728 -776784346257/2147483648 -4675516354299/2147483648 -477060439647/2147483648 2360814972213/2147483648 2291289581847/2147483648 -4527981552735/1073741824 9954721076343/2147483648 -1107222842979/2147483648 -193288795215/67108864 1342825203969/268435456 1095952504347/1073741824 -5691429586365/2147483648 -11549045814783/2147483648 -796570146921/1073741824 5461902414609/1073741824 15268549640721/2147483648 1068877745877/1073741824 2049333057411/2147483648 4525419956133/1073741824 2331373898007/1073741824 1231734229161/2147483648 -5213967767517/1073741824 5288559024885/1073741824 -6786292123377/2147483648 -92663984157/2147483648 -1651873354155/1073741824 6668551422759/2147483648 5810648924463/1073741824 -1567271180349/2147483648 -8958847472289/2147483648 -54652595589/33554432 386942184879/134217728 -8736741528339/2147483648 7090509657/8388608 -885437681817/134217728 -5310412510161/1073741824 -4787953715649/2147483648 11542143016533/2147483648 -961004466723/134217728 6350401491579/1073741824 -1289803680765/536870912 4721020017561/2147483648 1249492426431/1073741824 2529617991537/2147483648 10245385497303/2147483648 -1465690442991/536870912 -1887468632355/1073741824 78588315807/268435456 -565421178195/536870912 6213505899999/2147483648 -7749559792947/2147483648 -4015867563873/2147483648 -11644725320643/2147483648 8006114059077/2147483648 -184712040825/1073741824 -4914743982615/1073741824 926920722669/2147483648 7988645689341/2147483648 -3620097915693/536870912 162917254419/2147483648 -1975901763657/2147483648 10055983031085/2147483648 -6370948187673/1073741824 1192203134115/268435456 -8868553630569/2147483648 -7822364879613/2147483648 718945752321/1073741824 -6047648400033/2147483648 -15967634591607/2147483648 -6305490826029/1073741824 9711501018291/1073741824 79423410669/134217728 1496668041417/2147483648 -2683075061421/1073741824 -16606582141995/2147483648 1944253163769/1073741824 -2059107103509/268435456 22605140555295/2147483648 -2924294543037/2147483648 -1742480114595/2147483648 16598211761157/2147483648 -4585446204999/536870912 -70889614863/16777216 9978658258389/1073741824 -1530798206133/2147483648 -311807334267/268435456 -5689581348951/2147483648 -2478710761503/2147483648 23845403157/2147483648 1198188126759/1073741824 -298467027717/268435456 104079033915/33554432 -6130048777863/1073741824 -936094377381/2147483648
-914203034895/536870912 -8509218269799/2147483648 -237456031773/134217728 -3503067039939/2147483648 -188252964513/268435456 3112214423871/1073741824 2052630748059/2147483648 7526441317365/1073741824 -5802759346689/2147483648 -3515507409651/2147483648 -10365352840479/2147483648 -6092257174215/2147483648 6929193927699/1073741824 18389061205593/2147483648 -13076675499333/2147483648 9409475794233/1073741824 -9166853833821/2147483648 2199582476067/1073741824 -6390122933697/1073741824 17816335880547/2147483648 103775303955/268435456 -626642248839/134217728 -2990263327167/536870912 1162567695291/2147483648 345990892365/1073741824 260521012593/1073741824 232768985067/536870912 2103703956171/1073741824 -144659264223/2147483648 -900907401699/2147483648 -3011852977623/2147483648 2175528113085/536870912 -3957016958223/1073741824 2580217211481/2147483648 4959036629733/2147483648 -3745341304605/536870912 -4446176821299/1073741824 1511094267273/2147483648 13525925907495/2147483648 -3125008286781/1073741824 -5485995220347/2147483648 -20203529109729/2147483648 475034508759/1073741824 -4925906410419/1073741824 -249720510885/134217728 -95788916571/268435456 -89294678451/268435456 10085569667985/2147483648 -13113117504105/2147483648 15607888112295/2147483648 -1048806691695/536870912 4818215526003/2147483648 -9082831537743/1073741824 -3548731124649/536870912 -2056978967391/1073741824 1820753308395/1073741824 1559488132389/268435456 -2332618162845/536870912 3488146979841/536870912 -2638305179247/2147483648 1258591254105/134217728 5286642852177/2147483648 5473859397387/1073741824 -6230527820763/1073741824 5377236397635/536870912 -7648967762535/1073741824 309821316021/2147483648 -4235677273131/1073741824 -3014748469149/1073741824 -2941344189603/1073741824 -6054072643077/1073741824 1098678908511/2147483648 10820343413517/2147483648 -2868728840901/1073741824 2437837171641/536870912 -8664203277051/2147483648 7470627812619/1073741824 -114071382819/134217728 18144509780019/2147483648 -9599769118275/2147483648 -600704111001/2147483648 9665913359601/2147483648 -786310579833/2147483648 -1580981366385/536870912 11444587351065/2147483648 -804978103227/1073741824 3902294943429/2147483648 -17687166077679/2147483648 5661391271709/2147483648 -2630536215969/1073741824 6039775252023/1073741824 9645802042755/2147483648 1506591343971/2147483648 11449299724761/2147483648 20294012066271/2147483648 3034881992655/536870912 -16302071454525/2147483648 -4281572209635/2147483648 -277156389495/2147483648 -1446948078309/2147483648 15121538748519/2147483648 -11851545109155/2147483648 8535488480835/1073741824 -6758720091543/536870912 1792330157349/2147483648 -1937857730391/2147483648 -4585446204999/536870912 7290849773199/536870912 10326562248273/1073741824 -21560627585439/2147483648 9724881666723/2147483648 988530158199/2147483648 3991568754987/2147483648 -4515433551849/2147483648 146882322183/134217728 4472933415/1073741824 -828498346425/2147483648 -3085579898637/536870912 77608361583/134217728 1752875690091/2147483648
-1980943774371/2147483648 -11167256583/4194304 -2253696695997/2147483648 -2825555243115/2147483648 -1341230965251/2147483648 1870791378759/1073741824 2284069072395/2147483648 9575966044797/2147483648 -28702987251/8388608 -2839883040447/2147483648 -3528640787313/2147483648 -861249714567/536870912 12347989531317/2147483648 2975171851479/536870912 -609193206195/134217728 3527550223971/536870912 -5520201557583/2147483648 5123678615289/2147483648 -8784701540757/2147483648 5935518493125/1073741824 -1399784666637/2147483648 -2167065051873/1073741824 -2338669611045/536870912 1344933444003/2147483648 -2823279586197/2147483648 -171420104037/2147483648 -131004373767/2147483648 1483147980591/2147483648 119977122987/1073741824 544204344039/2147483648 -2311223133855/2147483648 3464696653197/2147483648 -799839723891/1073741824 857065930977/1073741824 1111698702429/1073741824 -4451919816837/1073741824 -147897325119/33554432 -505829358105/268435456 3367336500963/1073741824 -4193365332267/1073741824 375367748091/268435456 -11037758731587/2147483648 3172938791919/2147483648 -10283438990793/2147483648 1632688982733/1073741824 785864227515/536870912 642963504471/2147483648 3173957526063/2147483648 -2042056733895/536870912 6647813841069/1073741824 -732454004067/268435456 983355250341/536870912 -16706703823509/2147483648 -2212470839919/536870912 -5496081994383/2147483648 -3084287622723/2147483648 6043698967653/1073741824 -215601320457/67108864 10479743076831/2147483648 -1326601460475/2147483648 1620165861339/268435456 -2283677100261/2147483648 579664615803/134217728 -5366660559405/2147483648 13906511264109/2147483648 -7827442359117/2147483648 -4167125298597/2147483648 -5837182415763/2147483648 -1500768698985/536870912 -1559703475587/536870912 -6622232786691/2147483648 -1663589765463/1073741824 1332728903787/268435456 -3652145745507/1073741824 2512223786235/536870912 -2277719556417/1073741824 698478325479/134217728 -5307950799837/2147483648 1535033891055/268435456 -5212191808305/2147483648 -746440041855/2147483648 2233284239649/1073741824 92860245387/2147483648 -403962077205/536870912 3200963074845/2147483648 -1772312514159/2147483648 3051733373055/2147483648 -12777111004137/2147483648 -143013879147/134217728 866008424715/2147483648 7258042117149/2147483648 1318448281455/536870912 2274265810791/2147483648 8283933348231/2147483648 12872858478249/2147483648 3600450483945/2147483648 -3984676932279/2147483648 -2088453213513/1073741824 311344492581/1073741824 -1335334492869/536870912 843655079685/268435456 -11894853569247/2147483648 3731571369567/1073741824 -466750089393/67108864 808245074319/2147483648 -5345516744943/2147483648 -70889614863/16777216 10326562248273/1073741824 19239925974003/2147483648 -1178859035907/268435456 159418457643/33554432 -529369282881/2147483648 13110956853/268435456 -3138535103199/1073741824 3241656496179/2147483648 139613804949/268435456 -1457728330011/1073741824 -2291405083245/536870912 -3717607824105/1073741824 676937892063/2147483648
1636912313763/1073741824 2763458259363/1073741824 2085937362327/1073741824 2985645212205/2147483648 -225539615097/1073741824 -5624145220875/2147483648 -118684455531/1073741824 -12058704172473/2147483648 513135565731/2147483648 2938553818923/2147483648 800365669425/134217728 6207178610145/2147483648 -4999126096335/2147483648 -13928794897083/2147483648 4009703350179/1073741824 -3095046023175/536870912 1146784256985/268435456 779402725719/2147483648 8899366051557/2147483648 -13357057964781/2147483648 -2328242104281/1073741824 5497859912901/1073741824 8159414269587/2147483648 -69967778817/1073741824 -720485848803/268435456 -2826336657171/2147483648 -1605988819911/2147483648 -6096262863531/2147483648 512534119275/2147483648 58205001765/33554432 457755128667/1073741824 -10536123166131/2147483648 6732120399957/1073741824 -239243797521/2147483648 -769467945723/268435456 13433056516995/2147483648 362149677759/536870912 -9011047445061/2147483648 -13497615924861/2147483648 393550073937/2147483648 6546215126343/1073741824 20213881033725/2147483648 1829758213395/2147483648 1762870417587/2147483648 3103029045345/536870912 3734870217693/1073741824 1208372616195/1073741824 -13780911583101/2147483648 10999560346443/2147483648 -2065927318173/536870912 -987119795139/1073741824 -623055517005/1073741824 8353048469103/2147483648 13739510750721/2147483648 -359070991767/268435456 -14392071346047/2147483648 -1983588388263/1073741824 9628202970231/2147483648 -4390857574647/1073741824 51757475181/67108864 -16065659764251/2147483648 -7875597430545/1073741824 -2276281479909/1073741824 3671326040565/536870912 -4864785276177/536870912 16393941129153/2147483648 -3910400892765/1073741824 2626228588617/1073741824 1411903391961/1073741824 509747631609/2147483648 14330446366449/2147483648 -876996472623/268435456 -76418553693/33554432 -802773531771/1073741824 -314785241457/268435456 790607021469/268435456 -8514371528277/2147483648 -3713033905533/2147483648 -205805429757/33554432 1487485028367/268435456 -1918854610833/2147483648 -9740410456965/2147483648 562007642565/268435456 2251829606073/536870912 -20101808533611/2147483648 -215506593201/1073741824 -1644347611227/1073741824 6500042336553/1073741824 -7703447762739/1073741824 5836111943733/1073741824 -210877958763/33554432 -12821286863277/2147483648 164178178857/268435456 -7834550614041/2147483648 -1206466756527/134217728 -18438785225283/2147483648 27734680542843/2147483648 900319607487/2147483648 3756467257119/2147483648 -5366169318543/2147483648 -17551683285393/2147483648 2045555490825/2147483648 -4626503929995/536870912 6304060794195/536870912 -2098380975105/2147483648 -1021416462603/536870912 9978658258389/1073741824 -21560627585439/2147483648 -1178859035907/268435456 28465105305633/2147483648 -4757665507425/2147483648 -459656254077/2147483648 -7039157495835/2147483648 771216973785/2147483648 283247063151/1073741824 -354761863773/2147483648 -799423343859/2147483648 9948580669809/2147483648 -419883947727/67108864 -2062094326401/2147483648
12355668417/67108864 -257263419189/2147483648 653755929369/1073741824 -748451254161/1073741824 -944287873575/2147483648 1581727691031/2147483648 391468148193/1073741824 2657323259049/1073741824 -6905460205917/2147483648 -1503715797717/1073741824 713449533705/2147483648 -1418332908009/2147483648 2574819129351/1073741824 3116111442441/2147483648 -3506685290979/2147483648 1482973649229/536870912 -1212079104729/536870912 2601656323545/2147483648 -612416535153/1073741824 987766583379/1073741824 198805207119/1073741824 356331564177/536870912 -2696367249471/1073741824 -599412789/2147483648 -3398279699085/2147483648 -994856922051/2147483648 299099380827/1073741824 -296561286177/2147483648 -412009120503/536870912 489839071341/2147483648 28372061049/33554432 -42238921887/67108864 778903429887/2147483648 -21329766741/268435456 -813678258951/536870912 -3837695413527/2147483648 -2436912210321/1073741824 -536615500407/536870912 447949760085/2147483648 -671471924943/134217728 6744081419457/2147483648 -5420993292411/2147483648 1971149934033/1073741824 -7119993280785/2147483648 4473327903783/2147483648 2488845778599/2147483648 -776523429195/2147483648 -103159253001/1073741824 -228249252483/1073741824 4540640957829/1073741824 -1447085780559/1073741824 -1207099692279/2147483648 -1530541879833/268435456 -1508450128053/2147483648 -4416534742455/2147483648 -1275445070577/2147483648 8298546500535/2147483648 -2633193210765/1073741824 1242530044485/1073741824 -43344484053/2147483648 1610195072937/1073741824 -1156968458619/1073741824 1927296785895/1073741824 -246592369827/536870912 5970527044149/2147483648 -2839699770663/2147483648 -3149501394597/2147483648 -672681540573/536870912 -96967793751/67108864 -34594033107/2147483648 -243039819417/134217728 -5272069495545/2147483648 945716422071/268435456 -260845234101/268435456 909719534019/268435456 -35600228631/1073741824 4870671401901/2147483648 -1872212023239/536870912 4008782427951/2147483648 -126757442961/67108864 852485976015/2147483648 -3516257645229/2147483648 -1064744972517/536870912 2969049671697/2147483648 -74510611005/1073741824 -717454834461/2147483648 2815776097635/2147483648 -3829404698121/1073741824 -7809424899999/2147483648 2348342769807/1073741824 3074148444501/1073741824 2639041660473/1073741824 3477769507137/2147483648 5708185756593/2147483648 1692279556509/1073741824 2410132769895/2147483648 -42817003305/134217728 -886434083637/1073741824 -1061686396593/2147483648 -8233038305901/2147483648 -2851032422613/1073741824 -4524686452899/2147483648 -676985654715/536870912 -69751011627/536870912 -1731308154375/2147483648 -338328889929/268435456 -1530798206133/2147483648 9724881666723/2147483648 159418457643/33554432 -4757665507425/2147483648 3105446020809/536870912 -639191901177/268435456 -2021289136197/2147483648 -2963404529091/536870912 1844347232889/2147483648 6204650226651/2147483648 -6154572532167/2147483648 -8030709431331/2147483648 -13596210750879/2147483648 748910189565/1073741824
-1160115713811/2147483648 -2092138790811/2147483648 -1514463585159/2147483648 287327644695/2147483648 -149166100161/2147483648 432093985137/2147483648 55144126761/536870912 202478413077/2147483648 2339209486965/2147483648 583740530433/1073741824 -2530669477809/2147483648 -146466844683/1073741824 526931699217/1073741824 1333898517927/1073741824 -351661580139/536870912 305277106629/536870912 1142816841/2097152 41979844593/2147483648 -1305630139995/1073741824 3272603325585/2147483648 -312191159121/1073741824 -1460996564385/1073741824 46871933301/268435456 100512338985/536870912 183637476141/268435456 173513371335/2147483648 -212703606123/2147483648 157425680841/536870912 1044242365557/2147483648 4344308781/134217728 -1054937469633/1073741824 19161558195/16777216 -1264088284965/2147483648 17930674755/33554432 2857693851267/2147483648 -995504697609/2147483648 2875504569/134217728 579713639559/2147483648 656461521015/536870912 4658753749701/2147483648 -4512486372081/2147483648 -261724714533/536870912 -1734562875009/2147483648 20526016545/33554432 -2329801430679/2147483648 -712118664633/2147483648 159120742761/536870912 843065430939/1073741824 -2664499163463/2147483648 -377355467901/536870912 53839654617/2147483648 18194669511/16777216 313952190021/268435456 -2045558424819/2147483648 765576229737/2147483648 -93163313409/1073741824 -656571698013/1073741824 1697345842791/2147483648 1126692316719/1073741824 -671452632495/2147483648 2949359846349/2147483648 730979142915/2147483648 840969156135/2147483648 -1745018592483/2147483648 976681693761/2147483648 -1219104128067/2147483648 831583612515/2147483648 -166485272271/536870912 252732605439/2147483648 -2044430651121/2147483648 565200527943/2147483648 1331051111211/1073741824 -1742931216903/2147483648 -1075859826957/2147483648 -372301602009/536870912 -2481462402165/2147483648 629941911207/1073741824 3604534462101/2147483648 2121891928131/2147483648 146911459881/268435456 -312420870237/536870912 2160999529083/1073741824 3233829236793/2147483648 -2842040491365/2147483648 118636778127/268435456 -117624129147/1073741824 -902419123017/2147483648 207345456141/1073741824 4519418046897/2147483648 -3095930847999/2147483648 -1554940035483/2147483648 -1055685324885/1073741824 -670452833883/1073741824 -582134552823/2147483648 2355076281855/2147483648 107207460819/2147483648 -60356901447/134217728 -230861716905/2147483648 1323261325281/2147483648 4030380380079/2147483648 6317900371887/2147483648 -1095955439331/2147483648 5070434348103/2147483648 -3123745236495/1073741824 1306823184333/2147483648 283733052201/1073741824 -311807334267/268435456 988530158199/2147483648 -529369282881/2147483648 -459656254077/2147483648 -639191901177/268435456 4060025065017/2147483648 1689065499897/2147483648 1510937290761/536870912 -396015264285/2147483648 -1047089421525/536870912 422177062329/268435456 2007420577551/2147483648 1822473954705/536870912 -134813523399/536870912
-1110241198803/2147483648 -1695843321921/2147483648 -1487969985885/2147483648 -42666910821/268435456 300926678763/2147483648 166162021497/268435456 -146050811295/2147483648 1094824404903/1073741824 104543881989/134217728 -28165721109/1073741824 -66295169793/33554432 -1486130121153/2147483648 164360192565/2147483648 3423632632251/2147483648 -47095201683/67108864 263538023373/268435456 -1436846611887/2147483648 -873551692785/2147483648 -303384704109/268435456 3538126709757/2147483648 1232412480177/2147483648 -930532591023/536870912 -924905097471/2147483648 2566250817/268435456 2592523025583/2147483648 428874994191/1073741824 230242487145/1073741824 1816258511313/2147483648 177116466351/2147483648 -1136322733449/2147483648 -108281985051/268435456 885563006547/536870912 -125116821093/67108864 235892646459/2147483648 2656188276843/2147483648 -3036061512507/2147483648 211897408011/536870912 1745673590349/1073741824 30011185395/16777216 1354673094099/1073741824 -5916842509197/2147483648 -4653994086801/2147483648 -1785975135813/2147483648 664269664155/1073741824 -604332466695/268435456 -680973070107/536870912 -144906464487/536870912 4205461555635/2147483648 -1660701414729/1073741824 75167889693/1073741824 620299991595/1073741824 965174215245/2147483648 711921891291/2147483648 -1824092248317/1073741824 454948683021/536870912 4464165023799/2147483648 -239034287073/536870912 -150433818555/268435456 2130699335655/2147483648 -284566946991/1073741824 3992604900285/2147483648 5107820260911/2147483648 372123182931/2147483648 -2060562163173/1073741824 4114290326013/2147483648 -4102568875869/2147483648 1553218914477/1073741824 -498789890163/1073741824 51172668495/2147483648 16033856229/536870912 -1546228551585/1073741824 1689769542201/1073741824 -82191296469/268435456 606301343523/1073741824 -1144065337071/2147483648 -1047955215123/1073741824 344005960287/536870912 3064756428351/2147483648 1435839091995/1073741824 -2393938314903/2147483648 88486779447/1073741824 4042287840387/2147483648 40895955/134217728 -3470276971593/2147483648 1391695136091/536870912 262647645045/2147483648 185506293963/2147483648 -882281362425/1073741824 1648854977505/536870912 -2327633406057/1073741824 1107075293937/1073741824 1042707847383/1073741824 -1328732668839/2147483648 745123711827/2147483648 4641113582307/2147483648 4949162819775/2147483648 -7675544068215/2147483648 71359037745/2147483648 -491375955669/2147483648 957343975803/536870912 3295928859237/1073741824 323081643993/1073741824 6306569407299/2147483648 -7683925302051/2147483648 74503930419/134217728 971276164635/1073741824 -5689581348951/2147483648 3991568754987/2147483648 13110956853/268435456 -7039157495835/2147483648 -2021289136197/2147483648 1689065499897/2147483648 3038860883607/2147483648 3065667423831/2147483648 -356930411607/1073741824 -30184926969/33554432 575207737083/536870912 -834221621085/2147483648 1896734665125/536870912 305062467693/2147483648
-587766151761/1073741824 -1945511790411/2147483648 -3045347255787/2147483648 557700157875/2147483648 1135102641297/2147483648 -76110647841/268435456 -207543086385/2147483648 -371401534929/268435456 6716649117969/2147483648 2710793578983/2147483648 -2542154468439/2147483648 347599601457/2147483648 -2313904174917/2147483648 453409908993/2147483648 1083694719315/2147483648 -1212752983257/1073741824 4062652883601/2147483648 -904985761983/1073741824 -486284149611/536870912 2180402663379/2147483648 -321989597469/1073741824 -3876601846491/2147483648 3402966310461/2147483648 49532599503/268435456 986501571945/536870912 31041787545/33554432 -136843586595/268435456 1463270900961/2147483648 2497692279285/2147483648 -871903204347/2147483648 -3007722367347/2147483648 3684966584139/2147483648 -2792445063189/2147483648 329858502837/2147483648 5675245264869/2147483648 1363905490599/2147483648 3168919832631/2147483648 249741685071/268435456 1377658927959/1073741824 713310551685/134217728 -2153721938163/536870912 70009205631/67108864 -517611523365/268435456 5872253604483/2147483648 -2814768130515/1073741824 -1388405268957/1073741824 391772982735/1073741824 254530441845/268435456 -1474088119593/1073741824 -108688463745/33554432 2172820126935/2147483648 2836608487719/2147483648 4957411559157/1073741824 -578659642311/536870912 2376071381481/1073741824 537783470577/536870912 -845583426273/268435456 3470881125249/2147483648 97941672135/268435456 -112201655835/2147483648 822205113663/2147483648 3803234438661/2147483648 -1924862060175/2147483648 -1660191115209/2147483648 -1621193634549/2147483648 -59571263589/2147483648 3528515209065/2147483648 798757574955/1073741824 845593203789/1073741824 -574940784597/536870912 719738834409/1073741824 3252120726741/1073741824 -5751853020219/2147483648 147542442687/1073741824 -1498501410819/536870912 -321323388843/536870912 -2695821310245/2147483648 4212040290597/1073741824 -521652744633/2147483648 2457462499425/2147483648 -602723362959/2147483648 6575057924847/2147483648 4924007374905/2147483648 -5148392930301/2147483648 432716817585/268435456 490235253207/2147483648 -76907722155/67108864 4868045909787/2147483648 5548724735613/1073741824 -6796246948521/2147483648 -1078675789875/536870912 -3686267189763/2147483648 -1071808495575/536870912 -1076038266027/536870912 1571467822461/2147483648 -681551256591/2147483648 -43803963879/33554432 1050813768435/2147483648 593258020125/1073741824 9654994933269/2147483648 2749311891237/536870912 867729135537/1073741824 3403702851633/1073741824 -2958879903069/1073741824 2888748410733/2147483648 239264224821/268435456 -2478710761503/2147483648 -4515433551849/2147483648 -3138535103199/1073741824 771216973785/2147483648 -2963404529091/536870912 1510937290761/536870912 3065667423831/2147483648 861542210043/134217728 -1680672500433/2147483648 -7598381811363/2147483648 3377838426135/1073741824 422866135851/134217728 16297516275399/2147483648 -1581946447149/2147483648
-91397655615/2147483648 -372909293235/1073741824 -90598675311/2147483648 -119806067301/536870912 -33704974533/268435456 318196599633/2147483648 246645165753/1073741824 519018672831/1073741824 -1530268143483/2147483648 -526293523233/2147483648 702587871663/2147483648 -202466752101/2147483648 2222257224201/2147483648 1214318622225/2147483648 -314167063353/536870912 961694848461/1073741824 -539181756255/2147483648 1252705153335/2147483648 -472129507725/1073741824 292970493405/536870912 -761135816217/2147483648 2177720679/16777216 -89450837385/134217728 135279755655/1073741824 -630725441889/1073741824 -184229211579/2147483648 -98717966355/1073741824 -66813559533/1073741824 36992056275/1073741824 372506607417/2147483648 -192998996301/1073741824 -233734861305/2147483648 836818086387/2147483648 282025951005/2147483648 -166118982615/2147483648 -160987808973/536870912 -1994558793081/2147483648 -97140357273/134217728 59436128007/1073741824 -1886569456665/2147483648 2128103355561/2147483648 -215008951323/1073741824 428461503177/1073741824 -1063838635443/1073741824 1786963050909/2147483648 1174385346477/2147483648 139923031869/1073741824 -351697668081/1073741824 -75151982499/268435456 2088133286961/2147483648 -1415917807767/2147483648 140949224511/536870912 -1408863127995/1073741824 -696106818831/2147483648 -703714133505/1073741824 -29315751501/33554432 1166393998551/1073741824 -474025100715/1073741824 1293740827647/2147483648 -48156242991/2147483648 1280714624775/2147483648 -1776648421167/2147483648 805679031027/1073741824 135507435861/1073741824 1336833525873/2147483648 -114527461287/1073741824 -803030583861/1073741824 -165694431519/536870912 -1112227155525/2147483648 -1284568776885/2147483648 -80746893717/536870912 -1451473801719/2147483648 1986096539169/2147483648 -851829706473/1073741824 1981562445705/2147483648 -73389479799/2147483648 753026104977/1073741824 -1687007088777/2147483648 1375890395247/2147483648 -189444340791/2147483648 -91487828739/1073741824 -100472140209/2147483648 91684558557/536870912 429455841681/2147483648 -511083572955/1073741824 -381792670197/2147483648 86819272989/536870912 -857663420001/1073741824 -939815217891/1073741824 1169750285211/2147483648 260166916179/1073741824 111645618969/1073741824 684195376071/2147483648 972182774715/2147483648 105455013597/268435456 -417858393765/1073741824 769517279475/1073741824 -844140794553/2147483648 44034502479/268435456 -2048755244577/2147483648 -300295756593/2147483648 -274318864473/268435456 -144706158537/1073741824 -110072486559/536870912 -39827678979/536870912 -374938502271/536870912 23845403157/2147483648 146882322183/134217728 3241656496179/2147483648 283247063151/1073741824 1844347232889/2147483648 -396015264285/2147483648 -356930411607/1073741824 -1680672500433/2147483648 291163603017/536870912 164190781431/1073741824 -857612424783/2147483648 -571337063901/1073741824 -778162443729/536870912 29213962485/1073741824
272043259629/536870912 2131364647479/2147483648 1956601032261/2147483648 -10968162309/134217728 -217159586055/2147483648 -81182502435/2147483648 -285031089393/2147483648 139123095537/536870912 -1535178680571/1073741824 -354194262585/536870912 1009810532721/1073741824 53055217017/1073741824 -166865885241/536870912 -1016518446111/1073741824 906386733429/2147483648 -65219449365/268435456 -1912376011167/2147483648 135490262733/2147483648 622576936905/536870912 -3002621484165/2147483648 106589949747/268435456 711768888723/536870912 -14331615063/33554432 -460183518237/2147483648 -1688963695155/2147483648 -180659174415/536870912 651614878383/2147483648 -744939509055/2147483648 -1560234616917/2147483648 13302439029/536870912 2442873658941/2147483648 -2581781447133/2147483648 649420614069/1073741824 -52157703573/134217728 -443999023305/268435456 299767462863/2147483648 -12504737355/67108864 -217010165331/1073741824 -2379798839073/2147483648 -5821530305745/2147483648 4682424715089/2147483648 -42585297003/536870912 542646854061/536870912 -1936325303529/2147483648 1211716765839/1073741824 722885599773/2147483648 -638499379203/2147483648 -159621220695/268435456 731455204863/536870912 1181913395259/1073741824 -114040286109/2147483648 -2702066519613/2147483648 -3690088770447/2147483648 2255730664641/2147483648 -187863860979/268435456 21547216581/1073741824 2224234401807/2147483648 -915768115347/1073741824 -2050013464761/2147483648 429240528051/2147483648 -2398346130921/2147483648 -512323609239/1073741824 -375403231599/2147483648 1412593456515/2147483648 -110166663471/536870912 785299334775/2147483648 -1045405083057/2147483648 30361738359/2147483648 -175716406497/1073741824 1194356351745/1073741824 -167129940417/536870912 -791956898265/536870912 66510445353/67108864 566497536585/1073741824 2071219543119/2147483648 1837251678147/2147483648 -191165744217/2147483648 -539579783337/268435456 -1378975921881/2147483648 -725384031567/1073741824 977103516057/2147483648 -4647808256373/2147483648 -236661296925/134217728 3216333237771/2147483648 -1295893612077/2147483648 64307394885/1073741824 1239824362977/2147483648 -1370267294127/2147483648 -5741971723251/2147483648 3664681220109/2147483648 579133504545/536870912 597656725737/536870912 511309612707/536870912 1580729307489/2147483648 -1078050851787/1073741824 272871192891/1073741824 358452412893/1073741824 43264571325/536870912 -375508485615/536870912 -4863404741985/2147483648 -3577291245675/1073741824 829475512605/2147483648 -2497197082533/1073741824 5675123680935/2147483648 -937844599983/1073741824 -246804615027/2147483648 1198188126759/1073741824 4472933415/1073741824 139613804949/268435456 -354761863773/2147483648 6204650226651/2147483648 -1047089421525/536870912 -30184926969/33554432 -7598381811363/2147483648 164190781431/1073741824 1292550531363/536870912 -4067391979083/2147483648 -3062484562791/2147483648 -8500344540909/2147483648 794948371335/2147483648
-921956571543/2147483648 -772452352959/1073741824 -671606293251/1073741824 256217156187/1073741824 172467446775/2147483648 230922171813/2147483648 -26901803421/536870912 -549723567633/2147483648 829895454573/536870912 1196967305745/2147483648 -2578439338485/2147483648 -225995075415/2147483648 -362285539893/1073741824 371167707861/536870912 -78426313641/2147483648 -226691506293/1073741824 1377468794115/2147483648 -657385667625/2147483648 -418762863735/536870912 1038034703877/1073741824 -234008367717/2147483648 -2830006067667/2147483648 335934300171/536870912 11257925637/268435456 2281484293749/2147483648 376817999721/2147483648 -28135493139/2147483648 831315299565/2147483648 841745638905/2147483648 -312266511081/2147483648 -1810917348681/2147483648 2398478947281/2147483648 -846240858015/1073741824 737138390475/2147483648 2839862995419/2147483648 -378954957435/2147483648 1443922008513/2147483648 1019816293293/1073741824 2106416249547/2147483648 5582286166485/2147483648 -2748674308383/1073741824 -383455498929/2147483648 -316441533411/268435456 1361379737013/1073741824 -1836381243705/1073741824 -1690582170957/2147483648 234543591753/2147483648 1025510317767/1073741824 -2118676320309/2147483648 -2850426879909/2147483648 270880870515/536870912 1747090828953/2147483648 4500856885803/2147483648 -197642466285/268435456 895837989681/1073741824 322232940255/536870912 -3019160414265/2147483648 1892248931967/2147483648 1049497556493/2147483648 -81645846531/268435456 427456815705/536870912 1157774982519/1073741824 -255654689127/2147483648 -813871185801/1073741824 3342890529/536870912 -258360169383/536870912 1933965644145/2147483648 40909661745/2147483648 64589330421/134217728 -22640479953/67108864 225516703731/1073741824 837812061927/536870912 -1482752018145/1073741824 278055970011/1073741824 -1371312637713/1073741824 -230392117191/268435456 -59521399113/536870912 1087429011027/536870912 759251414907/2147483648 454015881807/1073741824 -857498290425/2147483648 4028325189555/2147483648 707352879627/536870912 -363302471061/268435456 1599109209693/2147483648 120487581903/2147483648 -1090351460847/2147483648 1605758558061/2147483648 5745131456517/2147483648 -973435412721/536870912 -490731726591/536870912 -435654329943/536870912 -218753388093/268435456 -772830842493/1073741824 1182222121131/2147483648 230770028703/536870912 -535765898289/536870912 38360323299/1073741824 435575322873/1073741824 305375348925/134217728 6052791336393/2147483648 898056654249/2147483648 4815742361217/2147483648 -4747213246635/2147483648 662954542029/1073741824 98658196239/134217728 -298467027717/268435456 -828498346425/2147483648 -1457728330011/1073741824 -799423343859/2147483648 -6154572532167/2147483648 422177062329/268435456 575207737083/536870912 3377838426135/1073741824 -857612424783/2147483648 -4067391979083/2147483648 4408239752721/2147483648 2782824137625/2147483648 4405571540661/1073741824 -123330194205/536870912
1021169946825/2147483648 130519335021/134217728 185094846369/1073741824 1572018493899/2147483648 740204761923/2147483648 -338640776361/268435456 -632694343245/2147483648 -6679257548679/2147483648 2151339356295/1073741824 2421170690127/2147483648 3630116668827/2147483648 2627463259467/2147483648 -5039631149187/2147483648 -6474740659089/2147483648 4836977488767/2147483648 -7470949662039/2147483648 1325515683339/536870912 -425495373873/536870912 3800121525345/2147483648 -5667812020137/2147483648 -146296973781/268435456 169736955009/134217728 5487360714393/2147483648 -7146209745/268435456 449225853063/2147483648 116829421479/1073741824 -983030335443/2147483648 -701642781351/1073741824 574058418993/1073741824 508576984191/2147483648 -333821172909/2147483648 -1202674715907/1073741824 185184308133/134217728 -522044423619/2147483648 26176911009/536870912 6349410771897/2147483648 918401504073/536870912 -524043090549/1073741824 -527757778575/268435456 48948567993/16777216 -20472098997/536870912 4527272169783/1073741824 -1688027354415/2147483648 1251445226427/536870912 18450967215/67108864 143855061819/1073741824 860999889243/2147483648 -118087832649/67108864 1874217426765/1073741824 -7864990315689/2147483648 823564439115/1073741824 -281713435365/2147483648 9789086874075/2147483648 4813351838157/2147483648 2384144059815/2147483648 -581941164753/536870912 -6412610063805/2147483648 5158779415863/2147483648 -2309202160677/1073741824 861147988263/2147483648 -3539441550621/1073741824 -1158044929089/1073741824 -4108473291495/2147483648 599376895611/268435456 -282166241991/67108864 3138137952753/1073741824 38853717021/1073741824 3564764903085/2147483648 1336930993635/1073741824 135234842211/536870912 2902322562747/1073741824 1306396141035/2147483648 -716569885323/268435456 1165314544167/2147483648 -1297143782295/536870912 321096800919/268435456 -758109142461/268435456 412825417185/268435456 -6699441188433/2147483648 5297302800615/2147483648 -372747663909/2147483648 -679621943193/1073741824 2955051794625/2147483648 1022774084109/2147483648 -291482473863/134217728 513719596359/2147483648 -38813848245/33554432 4151205787197/1073741824 567392519403/2147483648 216375729213/1073741824 -7000111046313/2147483648 -2879220619977/1073741824 -1851345659187/2147483648 -5738583008415/2147483648 -7391863433925/2147483648 -6352337360871/2147483648 7196104027287/2147483648 1606239518469/2147483648 288663770121/536870912 3321369124689/2147483648 -519491108013/536870912 3827071651203/2147483648 -2118116343795/1073741824 4170546755883/1073741824 345904053891/2147483648 652899508251/2147483648 104079033915/33554432 -3085579898637/536870912 -2291405083245/536870912 9948580669809/2147483648 -8030709431331/2147483648 2007420577551/2147483648 -834221621085/2147483648 422866135851/134217728 -571337063901/1073741824 -3062484562791/2147483648 2782824137625/2147483648 7635553322301/2147483648 1938664636605/1073741824 -1466099135349/2147483648
-1421543016285/1073741824 -1475264160153/1073741824 -5188035673107/2147483648 -199282270647/2147483648 261811598553/268435456 89767633581/134217728 -911928379551/2147483648 162709014441/1073741824 2340356421375/536870912 2296716086253/2147483648 -9889793257203/2147483648 -146834310735/134217728 -4395690176319/2147483648 4671094437837/2147483648 -31796125485/268435456 -215634520683/2147483648 384043047351/1073741824 -2337930435687/1073741824 -2165768567583/1073741824 1583839007697/536870912 2957120684883/2147483648 -9795547267371/2147483648 564173741217/536870912 45188108391/2147483648 4622828338905/1073741824 253694251263/134217728 -21766592793/1073741824 2388860505543/1073741824 2357271929085/2147483648 -3636222737307/2147483648 -1515653903079/1073741824 9541014256521/2147483648 -5584068461727/1073741824 -113105735661/2147483648 4636914643191/1073741824 -3659310843849/2147483648 6274643209023/2147483648 2314290047679/536870912 4270250029953/1073741824 15018208750221/2147483648 -18559617096927/2147483648 -3089153296185/1073741824 -3358715968617/1073741824 9132393871509/2147483648 -14815468106229/2147483648 -8884363661535/2147483648 -72329323443/268435456 9774350820645/2147483648 -908461098837/268435456 -7291188331341/2147483648 1347634238559/536870912 653701600431/536870912 11483300997885/2147483648 -7990047023943/2147483648 4578358700961/1073741824 6437366600415/1073741824 -4785438332535/1073741824 136346243583/1073741824 156044383587/134217728 -839366575287/2147483648 388519050675/134217728 3805640338719/536870912 -731818494531/536870912 -9040571498115/2147483648 1321538058723/536870912 -3719412279207/1073741824 10332880250865/2147483648 676167712437/2147483648 1144333051137/1073741824 -145632332085/1073741824 -2522179805925/1073741824 6330308813997/1073741824 -7038559399827/2147483648 536609476287/268435456 -4355458491387/1073741824 -3622307264055/2147483648 -1889617433721/2147483648 6717215041875/1073741824 2872388274303/2147483648 -3079032651705/2147483648 540443585379/2147483648 5829250914333/1073741824 2276287919343/2147483648 -10828792237791/2147483648 7940258561211/1073741824 185634594807/268435456 -1676828663535/2147483648 555461670285/536870912 22838494158285/2147483648 -7739347909503/1073741824 1276653772305/2147483648 1963630138833/2147483648 -6129741599721/2147483648 -1428825761703/1073741824 4649686851633/1073741824 4957900029015/1073741824 -19327072467303/2147483648 279712534815/268435456 -400332384099/536870912 3999964422699/536870912 20917071891057/2147483648 2740670458569/1073741824 4090569403155/536870912 -2156772558987/268435456 2286199144023/1073741824 6124810397739/2147483648 -6130048777863/1073741824 77608361583/134217728 -3717607824105/1073741824 -419883947727/67108864 -13596210750879/2147483648 1822473954705/536870912 1896734665125/536870912 16297516275399/2147483648 -778162443729/536870912 -8500344540909/2147483648 4405571540661/1073741824 1938664636605/1073741824 29724726791595/2147483648 -879605341749/2147483648
-140273169375/2147483648 -130012226397/1073741824 271501938159/2147483648 -75633945825/1073741824 -68096459037/536870912 17015797743/67108864 -3173010945/134217728 87878031915/134217728 -529882272273/2147483648 -444408231363/2147483648 -431343127461/1073741824 -219922066971/1073741824 297391255491/1073741824 564269542017/1073741824 -685483201191/2147483648 544992549159/1073741824 -79128091269/134217728 103614622227/1073741824 -375959729631/2147483648 335064681339/1073741824 27309544443/134217728 -383894098755/2147483648 -866225209833/2147483648 -83561649621/1073741824 9328938465/2147483648 -276078153993/2147483648 200700787155/1073741824 62939609877/536870912 -487234657269/2147483648 -38678338125/1073741824 325154868861/2147483648 354056544063/2147483648 -612799614909/2147483648 165509849709/2147483648 -214987767099/1073741824 -315574892661/536870912 -313481462301/2147483648 782308627329/2147483648 804899765721/2147483648 -293526217053/536870912 -174610611333/1073741824 -945542602293/1073741824 50895914961/536870912 -637939581465/2147483648 -576850664175/2147483648 -347520113097/2147483648 -416068582665/2147483648 893897630889/2147483648 -111440576139/1073741824 296399979201/536870912 168371065707/2147483648 -384294006945/2147483648 -700915453101/1073741824 -425722265475/2147483648 -452156709453/2147483648 722347950423/2147483648 497779340319/1073741824 -179052831621/536870912 404447748915/2147483648 -170130873057/2147483648 1127760064281/2147483648 160416919347/536870912 617092415385/2147483648 -1064014257261/2147483648 1444624391877/2147483648 -1253663096979/2147483648 76163887227/536870912 -737742091065/2147483648 -175169831277/2147483648 162279116013/1073741824 -461675881215/1073741824 -56581875555/2147483648 295690754205/1073741824 41621848587/536870912 78539722071/268435456 -715314625521/2147483648 1203742628175/2147483648 -459837970641/2147483648 612961983675/1073741824 -885169291113/2147483648 188796615333/2147483648 -128792927901/2147483648 -656731119729/2147483648 -97897184061/1073741824 35001055095/134217728 -21822652941/536870912 494251139751/2147483648 -1572748380861/2147483648 -17454356877/134217728 6536095953/2147483648 343148723997/536870912 1177035416133/2147483648 444210538389/2147483648 1053425489415/2147483648 796916511399/2147483648 1591458160287/2147483648 -11552061249/16777216 -253528763061/2147483648 -33798868881/536870912 -770331031011/2147483648 -181622895333/1073741824 -166198218807/2147483648 585355793793/2147483648 -8383588983/16777216 -33192671301/134217728 685269699519/2147483648 -936094377381/2147483648 1752875690091/2147483648 676937892063/2147483648 -2062094326401/2147483648 748910189565/1073741824 -134813523399/536870912 305062467693/2147483648 -1581946447149/2147483648 29213962485/1073741824 794948371335/2147483648 -123330194205/536870912 -1466099135349/2147483648 -879605341749/2147483648 185752951647/536870912


==> anc/solution-Q_4.blockA <==
1012963977297/134217728 9370099315029/2147483648 2583829937619/268435456 3479359518789/1073741824 8181303304299/2147483648 368342140689/536870912 1265843471895/2147483648 2973985015635/1073741824 19934031832485/2147483648 3053328366153/1073741824 -89603117817/268435456 94937465175/2147483648 4395119802369/1073741824 7273119557793/2147483648 5194419524553/1073741824 -965131683129/2147483648 -564463965627/2147483648 7720386933219/1073741824 12828486306039/2147483648 10730529026001/2147483648 -1709437764273/1073741824 829073826237/1073741824 -161411383773/67108864 -1277380064259/2147483648 4119522467301/2147483648 4104446727639/2147483648 7601966296149/2147483648 -2941759325271/1073741824 -450250311177/1073741824 9288916529253/2147483648 -644981223705/2147483648 -3855567716073/2147483648 -3200058526245/2147483648 5207736860385/1073741824 5207542122057/1073741824 68515464021/33554432 -1469047831611/2147483648 368254947849/2147483648 2657111449629/2147483648 5825031108135/2147483648 -1430736436137/1073741824 8160946295175/2147483648 -739344969105/536870912 3925811600565/2147483648 -5811273876975/2147483648 1764415722975/2147483648 1077459139665/1073741824 -11369131680951/2147483648 1803696134847/1073741824 4068904685373/2147483648 10576211613645/2147483648 -560142742245/2147483648 -378901898883/536870912 -5508698346027/1073741824 3763043676219/2147483648 7515156071613/1073741824 5495152741341/2147483648 -244751511189/268435456 -6537635791767/2147483648 -1648501908621/1073741824 -737527305717/1073741824 -2557935728481/2147483648 -727123865949/268435456 -2092030855665/536870912 -5304291225795/1073741824 499280799471/134217728 -4462138251537/536870912 -2402936293875/536870912 -7612630825977/2147483648 -3014500296705/268435456 3572173910217/1073741824 -5492764405641/2147483648 3000725253795/2147483648 -1197139741917/134217728 396945903957/536870912
9370099315029/2147483648 38387074805235/2147483648 9236573823897/1073741824 -412694592291/1073741824 -159444326973/536870912 -3534280157691/1073741824 -690763612887/2147483648 8112255581739/1073741824 12058509042309/2147483648 5099396833785/1073741824 -2724495057057/1073741824 7255203788115/1073741824 3233810751213/1073741824 3928645579155/2147483648 1144550406849/1073741824 2354929379667/2147483648 9586850741355/2147483648 4199990464041/1073741824 641148672591/2147483648 4760965120227/2147483648 -860267700297/268435456 -1295413969605/1073741824 20878508676507/2147483648 -11095848944685/2147483648 -62552029455/2147483648 -629782745667/536870912 332119234965/134217728 -218735031399/134217728 -386707110375/1073741824 3498445283517/1073741824 23878476918057/2147483648 1397109094695/2147483648 6097686168951/1073741824 2395379072577/536870912 -15795460807557/2147483648 -5628640394577/2147483648 1545258029115/1073741824 366299091819/67108864 185110927491/134217728 5718875155095/2147483648 276384046629/536870912 -2326481005311/2147483648 -1142032717317/2147483648 2244901713855/1073741824 -1148925181977/1073741824 -2690519839005/1073741824 6797353520037/1073741824 2058665544213/2147483648 680756452545/536870912 -8740640494167/2147483648 3659113353441/536870912 157384698507/33554432 6369795265377/1073741824 -2891939112819/1073741824 -20752105119/536870912 736544483427/268435456 -7554578649/268435456 -399749437977/536870912 -2721612233055/1073741824 -200162545647/1073741824 2746284363189/2147483648 -8855652256029/2147483648 -6092263065339/536870912 650552718465/1073741824 -1401596923545/268435456 -7728132902649/2147483648 12398397296031/2147483648 3091752878223/1073741824 7990852900539/2147483648 -7429073934435/2147483648 779451678039/536870912 -2228860389201/1073741824 -7255684504311/1073741824 -10803195873/4194304 -5054310289869/2147483648
2583829937619/268435456 9236573823897/1073741824 57228929130417/2147483648 1674443147565/536870912 2700568303365/536870912 -746246477517/536870912 22163312091/2147483648 8841228131805/1073741824 68283933372381/2147483648 6592263389919/2147483648 -1222955297277/536870912 501847428225/268435456 359512947831/134217728 7194364378521/2147483648 25582533547803/2147483648 2192870873847/2147483648 -6887003777961/2147483648 23617121240319/2147483648 25246427008821/2147483648 18009715770771/2147483648 -7660429798299/2147483648 533095027605/2147483648 -1430188893927/268435456 -1412276113521/1073741824 5659354822587/2147483648 -429203361867/1073741824 21618780994713/2147483648 14569753635669/2147483648 -11972351470707/2147483648 6300638354649/2147483648 -5912615673561/2147483648 -6282904901109/1073741824 -67596060777/33554432 3166167826569/536870912 7017693921087/536870912 9421593413757/1073741824 1294870373895/1073741824 -2708711295501/1073741824 4295841328713/1073741824 357347133651/268435456 -8579719469733/2147483648 25818925762029/2147483648 319771001877/134217728 1567364648493/2147483648 -1440210565239/2147483648 5927566995621/2147483648 6933940302261/1073741824 -15010049166597/2147483648 -3140597393847/2147483648 1455385469673/1073741824 4093849724961/536870912 2168543417487/2147483648 -1872057792279/2147483648 -3715114932705/1073741824 455399103123/2147483648 29542615097511/2147483648 8517461295813/1073741824 -5112640006065/1073741824 -2062184493789/1073741824 -1290516307749/2147483648 -17276042103/8388608 6434544991995/2147483648 -98331613179/16777216 -604201575681/268435456 -2061200976375/536870912 144550631421/536870912 -18889344625491/2147483648 -5111232592659/2147483648 -1348721935713/2147483648 -10582569333537/1073741824 -516950098893/2147483648 2897329977315/2147483648 613836720675/536870912 -3981620630037/536870912 -2972143425717/536870912
3479359518789/1073741824 -412694592291/1073741824 1674443147565/536870912 10381727648259/2147483648 5593325424177/2147483648 2783358993825/2147483648 232889847129/536870912 -293335777551/536870912 31058150955/33554432 156553427289/2147483648 7607815656555/2147483648 -4657477034481/2147483648 3558382468989/2147483648 187961653533/2147483648 4581078268743/2147483648 -795913963137/2147483648 -27318121293/33554432 4961125502379/1073741824 1528077714831/536870912 1008295650987/536870912 -1080081250389/1073741824 1255188657735/536870912 -8042890242741/2147483648 1654512664995/2147483648 3957647367237/2147483648 257621534475/134217728 852100899807/536870912 -999999545967/1073741824 -470819993835/536870912 7126200251511/2147483648 -7935101973129/2147483648 -6491134133847/2147483648 -3481804045257/2147483648 3696762379953/2147483648 3436268279961/2147483648 1105407096879/2147483648 -1396338133731/2147483648 -1720219161849/1073741824 -186919716087/134217728 -1315968440937/2147483648 -680253545349/536870912 7058121454599/2147483648 -2447233207077/2147483648 -3112568517513/2147483648 -7229786697867/2147483648 925452421233/536870912 -717778139349/2147483648 -7682734555947/2147483648 -3132458049645/1073741824 6118616689485/2147483648 -896872907433/2147483648 -2279391309591/1073741824 -2049543113031/2147483648 -176953942581/268435456 1816904162157/1073741824 6140806445103/1073741824 5180606361735/2147483648 -511354788009/2147483648 -298636551657/2147483648 -2807526754887/1073741824 -1294445659935/2147483648 -500599386621/536870912 3173674939371/2147483648 -8464934562963/2147483648 2301631748967/1073741824 3186310043211/1073741824 -17036234118927/2147483648 -2141506843869/536870912 -126655357437/16777216 -1506998883843/268435456 5045881955061/2147483648 -2453286179049/1073741824 515378014965/134217728 -7233498960933/2147483648 14328583164135/2147483648
8181303304299/2147483648 -159444326973/536870912 2700568303365/536870912 5593325424177/2147483648 2388087999867/536870912 81755290473/268435456 568833792837/1073741824 -713787408807/1073741824 8524185284877/2147483648 1421771111973/1073741824 2095357531725/1073741824 492580445859/268435456 126151941/262144 5413549745445/2147483648 1155342070035/268435456 3843702136641/2147483648 -767630983533/1073741824 8050028781405/2147483648 7580574008547/2147483648 167399422227/67108864 -676484636931/2147483648 5116000956153/2147483648 -6291222326901/2147483648 -886990644273/2147483648 46560948621/268435456 3263708050605/2147483648 1602032208105/1073741824 -2716108324383/536870912 -87976018659/134217728 1504444666935/1073741824 -426408765615/2147483648 -6241636918083/2147483648 -538156406535/1073741824 3344235525639/2147483648 3889930157757/1073741824 921548982249/1073741824 -1493029982211/1073741824 2031659401149/2147483648 1668928502451/1073741824 3922922141409/536870912 -343840633119/1073741824 7308841705485/2147483648 -415677997149/1073741824 -344770893075/2147483648 -212758761555/536870912 3863133889983/2147483648 -2300825446383/2147483648 -10514642854137/2147483648 -3555265406301/2147483648 -486078041733/1073741824 2909320191891/2147483648 583549289631/536870912 -1895942875353/1073741824 -2825266546413/2147483648 -1649034331863/2147483648 3909186034605/2147483648 3507254723925/2147483648 -7455282991689/2147483648 -646773093513/536870912 -3797906260221/2147483648 8323983565629/2147483648 4644578814339/1073741824 -15757651599/67108864 -787878713331/2147483648 -2530823148165/1073741824 9634160984265/2147483648 -12577761232491/2147483648 -15035279691759/2147483648 -2396501162301/536870912 -1629845576037/268435456 1542629083635/2147483648 1616344412949/2147483648 407396739393/536870912 -13052628933381/2147483648 1569684822627/268435456
368342140689/536870912 -3534280157691/1073741824 -746246477517/536870912 2783358993825/2147483648 81755290473/268435456 4664819143467/268435456 1156012726029/2147483648 -5723173125987/2147483648 -4878636895269/2147483648 -793200653217/536870912 -517925154471/2147483648 -7566912588471/2147483648 1102933674813/2147483648 11956692960099/2147483648 -1968401069277/2147483648 -3457090007721/2147483648 8006479079199/1073741824 -1097722767933/536870912 -5950102703853/2147483648 10936183310475/2147483648 1039376629395/134217728 129551739759/67108864 -2152610831895/1073741824 655272564237/536870912 -1160489354937/536870912 5858079638667/2147483648 -10897071098145/2147483648 -4484744585175/2147483648 8895085030611/2147483648 -1182235587099/536870912 4119341628345/2147483648 1497656170479/1073741824 -865558402785/536870912 -9952943046921/2147483648 -7824576723711/1073741824 -1439309236275/2147483648 2134053934533/2147483648 2387652839037/2147483648 -693251026659/134217728 545608792905/536870912 1831689705543/1073741824 62999322507/268435456 -1085332195329/536870912 4858659727293/2147483648 2805760736565/1073741824 463138733985/1073741824 -5286854013351/2147483648 1880431106415/1073741824 2238927290553/2147483648 -4820746903485/1073741824 -7792159696317/2147483648 -8500210051227/2147483648 -6606971156997/2147483648 3512344922565/1073741824 310247753751/536870912 44358487515/268435456 -13247531744061/2147483648 -1573697774355/268435456 13912977627135/2147483648 -25741598904387/2147483648 -954284076153/268435456 -11696813665791/2147483648 5230300228359/2147483648 -643861132413/268435456 -452253587265/67108864 5747179321449/2147483648 -1451064002271/1073741824 -2749269083145/1073741824 -7436597592189/2147483648 2121224108931/1073741824 -187976193987/67108864 -4332534613911/2147483648 908093490669/2147483648 -3348957144585/536870912 415064677347/2147483648
1265843471895/2147483648 -690763612887/2147483648 22163312091/2147483648 232889847129/536870912 568833792837/1073741824 1156012726029/2147483648 316686973851/134217728 -1376754895767/2147483648 -950085317379/2147483648 -81560412819/1073741824 647649823635/1073741824 -1246383443289/2147483648 1708569280473/1073741824 80670244689/1073741824 -45366229911/536870912 -1153054611687/1073741824 -630342665841/1073741824 11168919693/134217728 1981677047247/1073741824 1862304471087/2147483648 67279165605/33554432 1293221066127/2147483648 -136590024075/536870912 522889143027/1073741824 61093069017/2147483648 2730434289987/2147483648 1974318762837/1073741824 -2772532912569/2147483648 1572259322079/536870912 5612432321301/2147483648 -138876781131/2147483648 865729790931/2147483648 -2402806990815/1073741824 -167001798063/2147483648 -52236068169/268435456 1894495173795/1073741824 -853135514313/2147483648 -154106496951/1073741824 3284137255107/2147483648 8008754147655/2147483648 2883729809607/2147483648 -1404230604957/2147483648 -121605555675/268435456 -2339337059877/2147483648 -2614419114819/1073741824 202420533687/1073741824 -4673970274317/2147483648 581293099677/1073741824 135327284499/2147483648 -464226348477/2147483648 138170192937/134217728 -3195658326999/2147483648 -2402289089847/2147483648 592134049659/2147483648 1098257336967/2147483648 -171366524553/2147483648 764956875969/2147483648 -4040358880269/2147483648 1438999427475/1073741824 -4408065001035/2147483648 1152291640581/2147483648 1309104298323/2147483648 15587107349745/2147483648 -4937257743675/2147483648 8135551997187/2147483648 6453232903047/2147483648 -4214844598287/1073741824 -4198087588035/1073741824 -9154775850963/2147483648 -134704989363/2147483648 -1166869585935/1073741824 -15952466025/134217728 78986932515/134217728 -6122402381391/1073741824 -6916111469019/2147483648
2973985015635/1073741824 8112255581739/1073741824 8841228131805/1073741824 -293335777551/536870912 -713787408807/1073741824 -5723173125987/2147483648 -1376754895767/2147483648 7075868517591/536870912 12074422085739/1073741824 5988992127201/1073741824 304158827019/1073741824 15572521107/8388608 7913146500693/2147483648 -6076995791535/2147483648 5608114967967/1073741824 -1813145931447/2147483648 -607989623037/1073741824 10354860258213/2147483648 2285924420655/1073741824 793656212193/536870912 -13700182429209/2147483648 -7872939829911/2147483648 6297572478999/1073741824 -3555521351067/2147483648 -1588855936413/2147483648 -6081823476303/2147483648 9573012538281/2147483648 24716011066971/2147483648 4369332989019/1073741824 4015031943801/1073741824 13751191621437/2147483648 1680731966817/1073741824 14793582206001/2147483648 5292301827045/1073741824 6561674983911/2147483648 1553835942363/268435456 3470775195657/536870912 -6089253397005/2147483648 1314912119709/536870912 -7791166153383/2147483648 -15391335312423/2147483648 3205320954171/1073741824 -4147265654805/1073741824 1428708821145/1073741824 -13265259425463/2147483648 -2523171929631/1073741824 1057489760775/134217728 2788213574733/536870912 14728114383321/2147483648 -571715221095/2147483648 3329944413423/536870912 2229742498131/1073741824 8300307069897/1073741824 -261329114223/2147483648 2824962527379/2147483648 2117246831877/536870912 1411391379753/268435456 7278315531813/1073741824 -5692759428987/2147483648 12540789251373/2147483648 -2026199679753/536870912 -3318475785315/1073741824 -4605838494687/1073741824 -492947561175/134217728 5517062418807/2147483648 -6926891625909/2147483648 6357118548585/1073741824 15315967690641/2147483648 1594924878039/2147483648 3079243995507/1073741824 5122914443043/2147483648 -1305389128539/1073741824 -5385804258459/2147483648 1014688359657/536870912 -5069184710241/536870912
19934031832485/2147483648 12058509042309/2147483648 68283933372381/2147483648 31058150955/33554432 8524185284877/2147483648 -4878636895269/2147483648 -950085317379/2147483648 12074422085739/1073741824 142892541467811/2147483648 4590352034739/2147483648 -10674339646935/2147483648 -288479985441/268435456 6166912696887/2147483648 244244747553/2147483648 37976511390099/2147483648 -2505973488813/1073741824 -19695489404415/2147483648 1659950943279/134217728 4663068127557/268435456 22785458004201/2147483648 -10585515153249/2147483648 -1767238116903/2147483648 -11054603979819/1073741824 -1420670923887/2147483648 363167729019/67108864 -4773412810581/1073741824 36347555651217/2147483648 40391881114191/2147483648 -17916353221647/2147483648 1282404271545/2147483648 -7838584884999/1073741824 -17647739982939/2147483648 -9414367407645/2147483648 5396299536021/2147483648 16696055094087/536870912 27788941021785/1073741824 1380648874125/536870912 -6741517069863/1073741824 11849765762505/2147483648 -5806698239655/536870912 -4608963972039/536870912 43168785056703/2147483648 16603828429299/2147483648 -1759708604601/536870912 2251642340829/2147483648 3918793190307/2147483648 33989322053667/2147483648 -729257999337/134217728 354611799165/536870912 930309786249/536870912 26192301513795/2147483648 -170949943479/268435456 1748845455537/1073741824 50587217385/33554432 76447449393/67108864 53237629017489/2147483648 11305201293327/1073741824 -278877759327/67108864 -6782934664971/2147483648 7200057503727/2147483648 -30091745301417/2147483648 2915012100315/1073741824 -9178153919109/2147483648 -11936283027/4194304 -1643206084263/2147483648 -6064855338645/2147483648 -1615651166703/268435456 2658306079155/268435456 5138118990015/1073741824 -1197126450891/268435456 -3338859075411/1073741824 644892419535/134217728 1261412657283/2147483648 -569371876839/536870912 -56506232494131/2147483648
3053328366153/1073741824 5099396833785/1073741824 6592263389919/2147483648 156553427289/2147483648 1421771111973/1073741824 -793200653217/536870912 -81560412819/1073741824 5988992127201/1073741824 4590352034739/2147483648 9476556482517/1073741824 43745053281/134217728 6757445103099/1073741824 9491371730439/2147483648 575576907411/2147483648 1368828331191/536870912 41356303293/268435456 288386957961/134217728 1884846983475/536870912 -98455202247/134217728 -572880898437/1073741824 -5377347190389/2147483648 104703303483/268435456 12354366907257/2147483648 -7159965157719/2147483648 -137305095279/33554432 -867841030599/536870912 -243179210721/268435456 -20544622863/2147483648 3833893741467/536870912 709302743475/268435456 9572543768481/1073741824 740318338047/1073741824 11745619219275/2147483648 3573679482357/1073741824 -212597872749/67108864 -1522120131693/1073741824 7599791123301/2147483648 5799097431189/2147483648 -1407711641271/1073741824 -2434970871657/1073741824 -6290857041141/2147483648 424668539115/2147483648 -2891344828497/1073741824 2968091317899/1073741824 -2658692526555/2147483648 -7412566611537/2147483648 14123358684243/2147483648 7898257438395/2147483648 201045046581/33554432 -3238623415425/1073741824 15485017262763/2147483648 9080510307687/2147483648 11253432872289/2147483648 -1186963843095/2147483648 984621091233/1073741824 2890293267627/2147483648 2336138667117/2147483648 8924292934299/2147483648 -4022533055487/1073741824 -988534000515/2147483648 -1471097963103/536870912 -3287212134459/2147483648 -14461928121345/2147483648 -663677948259/536870912 -475233685305/536870912 491332962327/268435456 10651657012293/2147483648 4699910383533/1073741824 1323920620563/1073741824 -12428738973849/2147483648 5835092621355/1073741824 -2140121072823/2147483648 -163342561791/268435456 -3864899241813/2147483648 -12996809484279/2147483648
-89603117817/268435456 -2724495057057/1073741824 -1222955297277/536870912 7607815656555/2147483648 2095357531725/1073741824 -517925154471/2147483648 647649823635/1073741824 304158827019/1073741824 -10674339646935/2147483648 43745053281/134217728 27049555279713/2147483648 1061220226953/1073741824 751169833557/1073741824 -5047764611733/2147483648 3501351202089/2147483648 2603376390081/536870912 4892881616673/1073741824 2655656966019/2147483648 -3559653869475/2147483648 -2103665339799/2147483648 -656097706911/536870912 6300978900711/1073741824 -292145734017/268435456 5294183565261/2147483648 -2647145146839/2147483648 1353251019561/2147483648 -4906412193135/2147483648 670199374617/536870912 13595846877471/2147483648 5869968858471/1073741824 2723308295505/2147483648 257486365497/536870912 249025251387/134217728 362467243173/536870912 4113907243557/2147483648 493664014701/536870912 9733931479527/2147483648 456967440849/134217728 -1973544379323/2147483648 21349410255897/2147483648 -3128967542475/2147483648 8950164415185/2147483648 -12660897982323/2147483648 3101265185607/1073741824 -14089945844415/2147483648 61520231691/134217728 2037508040565/2147483648 -568359217725/1073741824 -1816063504965/1073741824 -308561493759/268435456 -1850645279679/2147483648 -3636891436347/2147483648 -366938257173/2147483648 10687125748635/2147483648 -511523588169/2147483648 426078356169/2147483648 -192502283589/134217728 3328842676089/2147483648 9486007717539/2147483648 -1213818604479/268435456 8422774354593/1073741824 4506678314025/1073741824 156674592879/67108864 -9780787641375/2147483648 5425435512879/536870912 13396999614399/2147483648 560089325541/536870912 -8530318416195/1073741824 -13753071691461/1073741824 1188152933745/536870912 1936434600195/2147483648 -1253373806487/1073741824 -2935967233863/2147483648 -1790131884021/1073741824 19430162254179/1073741824
94937465175/2147483648 7255203788115/1073741824 501847428225/268435456 -4657477034481/2147483648 492580445859/268435456 -7566912588471/2147483648 -1246383443289/2147483648 15572521107/8388608 -288479985441/268435456 6757445103099/1073741824 1061220226953/1073741824 8770316022711/536870912 -5524441196715/2147483648 1766818900365/1073741824 4133472047007/1073741824 12647210829429/2147483648 1748078314161/268435456 401744928327/536870912 -4287844864599/2147483648 -2492480319171/2147483648 -1087879743879/2147483648 1257397412157/1073741824 19894307319441/2147483648 -756610337547/134217728 -12616121234151/2147483648 -7340343010875/2147483648 -2892843964797/2147483648 -5568944157153/1073741824 6862209928887/2147483648 359793733857/2147483648 1608324214113/134217728 -6077658491751/2147483648 18559844751273/2147483648 -838749996171/2147483648 -1030308950535/268435456 -7316536136775/2147483648 3671157169785/1073741824 18656628718305/2147483648 2307391729137/2147483648 19888057390977/2147483648 1677727080945/2147483648 2107296026049/1073741824 1711841293863/2147483648 487040123823/134217728 91505254863/67108864 -4586346671313/2147483648 16006491212847/2147483648 3726185913267/1073741824 2389997901147/1073741824 -20936378838225/2147483648 4973775526233/1073741824 22111789362729/2147483648 5873420712663/2147483648 10453296453903/2147483648 -10876941555189/2147483648 -3704781261603/1073741824 1502547433593/1073741824 -56184871983/1073741824 -3606953149413/1073741824 -56497791933/2147483648 4246573897167/536870912 4036526901615/536870912 -13599990043203/1073741824 8951948642661/2147483648 -1675948266375/1073741824 -1479701335671/1073741824 26967395732475/2147483648 1425763996059/2147483648 4461869194485/2147483648 6373835256393/2147483648 172197063759/2147483648 5844009149133/1073741824 -6135147987633/1073741824 673991618637/268435456 9019105618701/2147483648
4395119802369/1073741824 3233810751213/1073741824 359512947831/134217728 3558382468989/2147483648 126151941/262144 1102933674813/2147483648 1708569280473/1073741824 7913146500693/2147483648 6166912696887/2147483648 9491371730439/2147483648 751169833557/1073741824 -5524441196715/2147483648 28854184751361/2147483648 -1675205384103/2147483648 765936234009/1073741824 -13489538546997/2147483648 2749767033357/2147483648 5124755861409/2147483648 791031758229/2147483648 1646021583633/2147483648 -2930180423991/1073741824 2527663301169/2147483648 -562208873667/2147483648 375295366443/268435456 2997401139075/2147483648 453861035451/1073741824 6714036215187/2147483648 8393136897159/1073741824 1099632270351/134217728 3263015346843/536870912 -330060672657/536870912 8559669400395/2147483648 -1531013913063/536870912 1085932922643/268435456 1676523711777/1073741824 3864470120223/2147483648 -518055859827/536870912 -1808621590203/536870912 -6276750007497/1073741824 -8421503549649/2147483648 -12267285553953/2147483648 -1192323359013/268435456 -5771494845843/2147483648 3608190406941/2147483648 -13161205136745/2147483648 -5509866919161/2147483648 4646148540039/1073741824 2086932812535/1073741824 3641268381699/536870912 168847654803/33554432 25255229076417/2147483648 -5804568884427/1073741824 10153374053955/2147483648 -11459470759983/2147483648 7404223644393/1073741824 5199290107077/1073741824 -153736229607/268435456 8791755205299/2147483648 -17233844675883/2147483648 -10015138598565/2147483648 -6605623083639/536870912 -17818220071323/2147483648 2783477082351/1073741824 -23092371483051/2147483648 -2578631931225/536870912 8745024488331/2147483648 -12249742683009/2147483648 9125849544297/1073741824 6085523944893/2147483648 -5230500935463/536870912 5695073514351/1073741824 -1076414330121/134217728 283673415963/268435456 -2393089589277/268435456 -22621759157763/1073741824
7273119557793/2147483648 3928645579155/2147483648 7194364378521/2147483648 187961653533/2147483648 5413549745445/2147483648 11956692960099/2147483648 80670244689/1073741824 -6076995791535/2147483648 244244747553/2147483648 575576907411/2147483648 -5047764611733/2147483648 1766818900365/1073741824 -1675205384103/2147483648 21313076248275/2147483648 -4495867745001/2147483648 5942999964855/2147483648 13142169698991/2147483648 -926600628591/2147483648 -1939985823939/2147483648 7832651411955/2147483648 8894937554187/2147483648 3156059612727/1073741824 -2910612743757/2147483648 -6526459239483/2147483648 -6353910114213/2147483648 4855116738519/2147483648 -2285139306771/1073741824 -19651780500771/2147483648 209849643327/1073741824 -1136788482675/536870912 4780488398985/1073741824 1528501311885/2147483648 -3734110628913/2147483648 415328270547/2147483648 -506509909995/134217728 -7943333199603/2147483648 -994862509317/2147483648 4792868021079/1073741824 2534883796101/2147483648 6909708758913/2147483648 1385220169947/536870912 7053667804365/2147483648 955696877847/2147483648 9562385470251/2147483648 17034042422901/2147483648 -167532948231/1073741824 -2507835429585/1073741824 -3849344577663/536870912 -170848304487/134217728 -8799308500917/2147483648 -47590423209/1073741824 480195469131/536870912 -2570966038119/2147483648 -4815376381971/2147483648 -1398046403499/1073741824 -1259676304857/2147483648 -4247923325391/2147483648 -2204305883781/268435456 -221767911885/2147483648 -2407374231975/536870912 4033425907053/1073741824 525800760303/1073741824 -11999010204903/2147483648 10388142235875/2147483648 -9638672957883/1073741824 8894248811139/2147483648 -1838836422357/2147483648 -8427496197561/1073741824 3854908132575/2147483648 -17672019982041/2147483648 -4861567621065/2147483648 610106505879/2147483648 -4589552892435/2147483648 -3751359412293/536870912 7768351593027/1073741824
5194419524553/1073741824 1144550406849/1073741824 25582533547803/2147483648 4581078268743/2147483648 1155342070035/268435456 -1968401069277/2147483648 -45366229911/536870912 5608114967967/1073741824 37976511390099/2147483648 1368828331191/536870912 3501351202089/2147483648 4133472047007/1073741824 765936234009/1073741824 -4495867745001/2147483648 47268699890175/2147483648 4068801537519/1073741824 -2610650047713/536870912 3265107954615/536870912 13900438430343/2147483648 2432053773021/536870912 -4325897604483/2147483648 -102417149757/1073741824 479875871103/2147483648 1018392825675/2147483648 132281924013/67108864 -2703230860563/2147483648 5847989126073/1073741824 10396655132655/1073741824 -4073541078405/2147483648 96730342233/33554432 -6160525967613/2147483648 -5367593517945/1073741824 3730238029755/2147483648 9134312958993/2147483648 20677554878331/1073741824 2047128386937/268435456 471903455907/1073741824 -5309256844791/2147483648 2147023210863/536870912 14988768237951/2147483648 -6826014670065/2147483648 5956642686237/1073741824 -494588437395/2147483648 -1879099105401/1073741824 -2063665875111/536870912 393019539741/134217728 774935060385/268435456 -1818270998721/1073741824 -407485371435/2147483648 -447258839805/536870912 6965815907709/2147483648 6272304142215/2147483648 -3477734213289/2147483648 -17782106775/536870912 -756330431661/268435456 15271030579335/2147483648 12346177797009/2147483648 1301309014407/1073741824 -6642230056815/2147483648 5218107629199/1073741824 7205109257055/2147483648 18445822153275/2147483648 -4273828179747/1073741824 -567865699095/268435456 1812193867395/2147483648 -2413359343563/2147483648 -2295498424353/1073741824 -7598354447205/2147483648 -9347861204469/2147483648 8979108974121/2147483648 -9870010308159/2147483648 97209290265/33554432 -197712726825/67108864 -2175551658129/2147483648 1561104396783/1073741824
-965131683129/2147483648 2354929379667/2147483648 2192870873847/2147483648 -795913963137/2147483648 3843702136641/2147483648 -3457090007721/2147483648 -1153054611687/1073741824 -1813145931447/2147483648 -2505973488813/1073741824 41356303293/268435456 2603376390081/536870912 12647210829429/2147483648 -13489538546997/2147483648 5942999964855/2147483648 4068801537519/1073741824 21955685229051/2147483648 13334020621269/2147483648 -105712899501/67108864 -6463539907245/2147483648 -1753613763/2147483648 1191895958691/1073741824 5732018455509/2147483648 2441679547563/2147483648 -4262091670239/2147483648 -4113399518355/1073741824 245220979053/1073741824 -3605888010909/1073741824 -11923325613609/2147483648 -5069470958823/2147483648 -3591859713321/2147483648 6345266181417/1073741824 1236741716937/2147483648 12460796654625/2147483648 1538316749427/2147483648 -7118965875/268435456 -7158701728653/2147483648 3183662434419/1073741824 9080965009977/1073741824 5288676873915/1073741824 209716822797/16777216 5419252404195/2147483648 12024682923675/2147483648 -163450866141/134217728 6651160447683/2147483648 5451951058275/1073741824 1335105333231/2147483648 -102409850487/67108864 -11364180045177/2147483648 -3176906558919/536870912 -14299896308847/2147483648 -8591707370379/2147483648 8620145713401/2147483648 -1342574939685/536870912 4738864423131/2147483648 -13100401993731/2147483648 -1366986311283/536870912 -772054178703/2147483648 -7616694199383/2147483648 2932458106299/536870912 909138592761/1073741824 34486594206375/2147483648 2396090286375/268435456 -12356049275889/2147483648 15127926831513/2147483648 6637096905573/2147483648 -892956319077/536870912 15924456270141/2147483648 -26634544595505/2147483648 -4897211059425/2147483648 7462149827019/2147483648 -12075054357777/2147483648 10252152084921/2147483648 -650146376259/134217728 3302981524551/2147483648 26217555002397/1073741824
-564463965627/2147483648 9586850741355/2147483648 -6887003777961/2147483648 -27318121293/33554432 -767630983533/1073741824 8006479079199/1073741824 -630342665841/1073741824 -607989623037/1073741824 -19695489404415/2147483648 288386957961/134217728 4892881616673/1073741824 1748078314161/268435456 2749767033357/2147483648 13142169698991/2147483648 -2610650047713/536870912 13334020621269/2147483648 25417827853335/1073741824 -3992989494123/2147483648 -20144312395599/2147483648 1323763211349/2147483648 4292822309817/2147483648 3078050132541/1073741824 13710611194401/2147483648 -1340100591039/536870912 -7371413524329/1073741824 1570007489433/2147483648 -16064722442229/2147483648 -3301114435437/1073741824 15564055026537/2147483648 -2213620167135/2147483648 25886947647933/2147483648 10285991124453/2147483648 14863313537019/2147483648 -45351237447/536870912 -28339034739747/2147483648 -4869071083197/1073741824 1346528995191/268435456 10667004611325/1073741824 -5359678147287/2147483648 13674238649997/2147483648 632209020111/536870912 -858574689399/1073741824 -2321183190705/536870912 21980514707307/2147483648 10054862763087/2147483648 -385141397535/134217728 695047103739/268435456 -3032227513593/2147483648 1653108213969/1073741824 -17538033262575/2147483648 -239613670257/2147483648 758096571441/536870912 615360924759/1073741824 2650979649405/1073741824 -3587055107355/2147483648 -3626734266021/1073741824 -8581011875787/2147483648 -3542289973941/536870912 6302484090093/2147483648 -19441013114589/2147483648 13401211163781/2147483648 -4373629722723/1073741824 -11840357329311/1073741824 6349089665595/2147483648 -3265346334867/1073741824 5886935018547/2147483648 10508568810201/1073741824 -4721490416007/1073741824 240153184065/268435456 1589975148411/2147483648 -7790760903075/2147483648 -2756029549461/1073741824 -14889255807885/2147483648 -6107396578113/2147483648 13380960869883/1073741824
7720386933219/1073741824 4199990464041/1073741824 23617121240319/2147483648 4961125502379/1073741824 8050028781405/2147483648 -1097722767933/536870912 11168919693/134217728 10354860258213/2147483648 1659950943279/134217728 1884846983475/536870912 2655656966019/2147483648 401744928327/536870912 5124755861409/2147483648 -926600628591/2147483648 3265107954615/536870912 -105712899501/67108864 -3992989494123/2147483648 4163130559293/268435456 2197290992181/268435456 3648992629245/1073741824 -1953209397627/536870912 2945462495457/2147483648 -5118988329291/2147483648 1186474986447/2147483648 4956875677395/2147483648 465146884419/2147483648 8705370156459/2147483648 4352736822849/2147483648 10839435224523/2147483648 6818381091843/1073741824 -5918892807621/2147483648 -9037328299707/1073741824 -1947183481863/536870912 12059642150619/2147483648 13245725933871/2147483648 14738173068471/2147483648 449348047299/1073741824 -1567207275903/536870912 2056323599067/2147483648 -2768649063951/1073741824 -1413858090681/1073741824 5778376367199/1073741824 -5043781122333/2147483648 9806780366931/2147483648 -10004730816867/2147483648 1895678192697/536870912 1881276666843/536870912 -12746512067985/2147483648 851930281407/268435456 5295286200741/1073741824 539192798403/268435456 397639329771/268435456 -4653239852565/2147483648 -3373215777255/2147483648 10805823715329/2147483648 13622577277821/2147483648 190286278587/33554432 -100991313063/268435456 -13864127983983/2147483648 295074778803/268435456 -9479393340669/2147483648 1216972737717/1073741824 -5184942175251/1073741824 -2350561767207/536870912 5576766757845/1073741824 12253681124577/1073741824 -30529454494863/2147483648 -5663960470149/2147483648 -6523710816627/536870912 -15427330005555/2147483648 4667052990405/2147483648 -7247194951989/2147483648 7030184738649/1073741824 -14202267226923/2147483648 10484023345119/2147483648
12828486306039/2147483648 641148672591/2147483648 25246427008821/2147483648 1528077714831/536870912 7580574008547/2147483648 -5950102703853/2147483648 1981677047247/1073741824 2285924420655/1073741824 4663068127557/268435456 -98455202247/134217728 -3559653869475/2147483648 -4287844864599/2147483648 791031758229/2147483648 -1939985823939/2147483648 13900438430343/2147483648 -6463539907245/2147483648 -20144312395599/2147483648 2197290992181/268435456 33772887816303/2147483648 5578830456879/1073741824 -8229972457017/2147483648 -2288044819557/1073741824 -17241194584263/2147483648 4882086337119/2147483648 2915864879997/536870912 2934397027701/2147483648 17105913473535/2147483648 5593236354477/2147483648 -13874908683855/2147483648 9563866500837/2147483648 -3969359687931/536870912 -320178528861/67108864 -11204233798461/2147483648 259785926025/134217728 14604309071079/1073741824 20329558224939/2147483648 -1367749760931/1073741824 -1241432297637/134217728 1918615924377/268435456 468475929525/268435456 -3423013043685/2147483648 9400275438513/2147483648 3045382459527/2147483648 -1091128914561/536870912 -20836788405849/2147483648 419440159335/134217728 -3450655708899/2147483648 -5416207818639/2147483648 2737322085057/2147483648 6158979011385/1073741824 36780337011/33554432 -137080382487/134217728 -2934677849247/1073741824 -2705278359987/1073741824 316682249259/1073741824 21943625436021/2147483648 4702515362583/536870912 -115545638235/268435456 -3465709962729/2147483648 996133900947/268435456 -820230932493/2147483648 3517394942133/2147483648 3981396083211/536870912 -6378717839133/1073741824 7509561306891/2147483648 4221959638005/2147483648 -27148212022299/2147483648 -5761220352615/1073741824 -298209335199/33554432 -1139589930273/134217728 9973425277359/1073741824 507956184129/536870912 2467827141999/536870912 -11333824119351/2147483648 -9499042874367/2147483648
10730529026001/2147483648 4760965120227/2147483648 18009715770771/2147483648 1008295650987/536870912 167399422227/67108864 10936183310475/2147483648 1862304471087/2147483648 793656212193/536870912 22785458004201/2147483648 -572880898437/1073741824 -2103665339799/2147483648 -2492480319171/2147483648 1646021583633/2147483648 7832651411955/2147483648 2432053773021/536870912 -1753613763/2147483648 1323763211349/2147483648 3648992629245/1073741824 5578830456879/1073741824 7361294291283/1073741824 1116545971563/536870912 -110754661089/2147483648 -3340261788753/1073741824 -177966644265/2147483648 4055738955351/2147483648 4006348289205/2147483648 6849622240911/2147483648 -296497962669/268435456 -6092434827603/2147483648 2260891654953/2147483648 -313285439709/1073741824 -3094329764955/2147483648 -1073051084355/1073741824 1848990639147/2147483648 5022712834941/1073741824 8686987175577/2147483648 -489685226343/1073741824 2510703932655/2147483648 1360344596925/536870912 322569933831/67108864 -1714856142033/2147483648 10064275093167/2147483648 1601071966713/2147483648 1146202630149/2147483648 -236067136509/1073741824 1300628072877/1073741824 -859293473349/1073741824 -8554052163705/2147483648 -1955276132151/2147483648 -3662129074545/2147483648 1760589212481/2147483648 -2663008685289/2147483648 -2221018743087/1073741824 -734148658887/1073741824 -1692512060031/2147483648 15246201739875/2147483648 1557844820445/2147483648 -7746830516589/2147483648 7378739680119/2147483648 -9154128145239/2147483648 693560588073/2147483648 -2480366912079/2147483648 5384440503573/2147483648 -3729477595473/2147483648 -1220256271797/536870912 299662517421/536870912 -5742835593285/1073741824 -5862315398259/1073741824 -1893379473477/536870912 -7134326727597/2147483648 -1666838712885/2147483648 1601491531947/2147483648 10585556871/67108864 -3664280903535/536870912 1463940348801/2147483648
-1709437764273/1073741824 -860267700297/268435456 -7660429798299/2147483648 -1080081250389/1073741824 -676484636931/2147483648 1039376629395/134217728 67279165605/33554432 -13700182429209/2147483648 -10585515153249/2147483648 -5377347190389/2147483648 -656097706911/536870912 -1087879743879/2147483648 -2930180423991/1073741824 8894937554187/2147483648 -4325897604483/2147483648 1191895958691/1073741824 4292822309817/2147483648 -1953209397627/536870912 -8229972457017/2147483648 1116545971563/536870912 13222088354427/1073741824 1048232697579/268435456 -1458020324445/2147483648 -29902716861/536870912 -2153799067035/1073741824 4378176065493/2147483648 -4248981330225/1073741824 -13757470534077/2147483648 10554877103811/2147483648 -3232880300187/2147483648 3787338734577/2147483648 -1194011024379/2147483648 -8721852491565/2147483648 -4985602318173/1073741824 -724889090025/134217728 -5647247766843/2147483648 -5074931384433/2147483648 14512010810337/2147483648 93358965555/1073741824 8337886218603/1073741824 15218739470505/2147483648 -859689319029/2147483648 4204911106959/2147483648 1300259000421/2147483648 16626669527757/2147483648 3585841185957/2147483648 -12422808187551/2147483648 -5838020183523/2147483648 -614881539759/134217728 -6602615130927/1073741824 -10675690376637/2147483648 -921255624579/536870912 -13290039424863/2147483648 8688773209449/2147483648 -1869088069257/2147483648 -8491797091545/2147483648 -8285878044147/1073741824 -6946967563119/1073741824 6524446652295/1073741824 -13515973754607/2147483648 3235276896765/1073741824 4737968435289/2147483648 19473699763905/2147483648 1490868879393/536870912 6279014464635/2147483648 6273716488635/2147483648 -1689218903433/536870912 -18922533851199/2147483648 -10975215934089/2147483648 17003388917361/2147483648 -24745731816225/2147483648 2472325765341/1073741824 1515529259409/1073741824 -14826643428897/2147483648 15709921235913/2147483648
829073826237/1073741824 -1295413969605/1073741824 533095027605/2147483648 1255188657735/536870912 5116000956153/2147483648 129551739759/67108864 1293221066127/2147483648 -7872939829911/2147483648 -1767238116903/2147483648 104703303483/268435456 6300978900711/1073741824 1257397412157/1073741824 2527663301169/2147483648 3156059612727/1073741824 -102417149757/1073741824 5732018455509/2147483648 3078050132541/1073741824 2945462495457/2147483648 -2288044819557/1073741824 -110754661089/2147483648 1048232697579/268435456 10596852658425/1073741824 -1382352278973/2147483648 995572463703/2147483648 -4423157083173/2147483648 892879880265/1073741824 -1902804991911/536870912 -527719735143/268435456 17573751787851/2147483648 6962381437011/2147483648 4020714508023/2147483648 -1820415570027/2147483648 -11214991624305/2147483648 -415177117677/268435456 -5027186741061/2147483648 -4724823282105/2147483648 580650078765/1073741824 9130834715043/2147483648 -9462655122033/2147483648 3924624189177/536870912 635926237329/268435456 2436136422249/1073741824 -621518417961/536870912 11834376908613/2147483648 5982682940439/2147483648 1486171209609/2147483648 2274400779879/2147483648 -4120809761025/1073741824 -3151529425341/1073741824 -2491017636369/1073741824 1311630850197/1073741824 -499478781129/268435456 -6253484654103/2147483648 3145999023309/1073741824 87410135403/33554432 -665142410523/2147483648 -16037535548133/2147483648 -7409846309835/2147483648 -1156353896919/1073741824 -8753571934119/1073741824 2589017496015/2147483648 1294824068349/1073741824 -1107811736115/2147483648 -2794697394507/2147483648 1897758887451/536870912 24573739988937/2147483648 -2015375262309/536870912 -1412333407071/268435456 -15456665704083/2147483648 -10591100663691/2147483648 -3474654271989/2147483648 -3929595789741/2147483648 1126560805557/2147483648 -1804519387671/268435456 1431520203483/134217728
-161411383773/67108864 20878508676507/2147483648 -1430188893927/268435456 -8042890242741/2147483648 -6291222326901/2147483648 -2152610831895/1073741824 -136590024075/536870912 6297572478999/1073741824 -11054603979819/1073741824 12354366907257/2147483648 -292145734017/268435456 19894307319441/2147483648 -562208873667/2147483648 -2910612743757/2147483648 479875871103/2147483648 2441679547563/2147483648 13710611194401/2147483648 -5118988329291/2147483648 -17241194584263/2147483648 -3340261788753/1073741824 -1458020324445/2147483648 -1382352278973/2147483648 28654495995387/1073741824 -5398199191953/1073741824 -3982265329119/1073741824 -7607555344197/2147483648 -15319310764167/2147483648 -5932603495689/2147483648 19091669864205/2147483648 1827695388891/2147483648 16143910581165/1073741824 2419843519323/2147483648 15522242623629/2147483648 4423856409309/2147483648 -12140338515825/1073741824 -12142588424469/2147483648 7180985602629/2147483648 14968692245511/2147483648 -376589606367/268435456 -48777928419/33554432 6791870920353/2147483648 -6154378436187/536870912 -6981541281111/2147483648 6247748446287/2147483648 -1037300470275/1073741824 -5813430208299/1073741824 6421178893341/1073741824 28665540657327/2147483648 21087233408487/2147483648 -18183922480029/2147483648 6473958252993/2147483648 23160960303567/2147483648 14361361011225/2147483648 1274100085215/536870912 -2119370353971/1073741824 -22012680691029/2147483648 -7637139634641/1073741824 7406253406449/2147483648 -1863005456817/536870912 3887759360721/1073741824 -1159942943169/1073741824 -15364542766353/2147483648 -36238006784907/2147483648 14445630643281/2147483648 -1233695611857/536870912 7471227059757/2147483648 36556773704967/2147483648 1211309941149/134217728 6245529667131/2147483648 13736292154365/2147483648 1048819730289/536870912 -1216290099993/2147483648 -7084714197333/536870912 13184430016143/2147483648 -6713334695499/1073741824
-1277380064259/2147483648 -11095848944685/2147483648 -1412276113521/1073741824 1654512664995/2147483648 -886990644273/2147483648 655272564237/536870912 522889143027/1073741824 -3555521351067/2147483648 -1420670923887/2147483648 -7159965157719/2147483648 5294183565261/2147483648 -756610337547/134217728 375295366443/268435456 -6526459239483/2147483648 1018392825675/2147483648 -4262091670239/2147483648 -1340100591039/536870912 1186474986447/2147483648 4882086337119/2147483648 -177966644265/2147483648 -29902716861/536870912 995572463703/2147483648 -5398199191953/1073741824 11686317922659/2147483648 6815801436945/2147483648 2286452121909/2147483648 -1640170488957/2147483648 11009415538275/2147483648 1690983111609/2147483648 3614360643597/2147483648 -16434185035719/2147483648 1496837634333/2147483648 -1450672316685/268435456 -1140440973363/2147483648 5027638330395/1073741824 6617041395297/2147483648 -3042762492243/2147483648 -8082455406615/2147483648 -1721701084239/1073741824 2487482596941/1073741824 48382166061/134217728 -5157340486779/2147483648 -1811774878497/1073741824 1838585238399/2147483648 -10157452267797/2147483648 4645921396101/2147483648 -3667982522829/1073741824 1600573184631/2147483648 2568762523035/2147483648 11167155382461/2147483648 -3306096775569/2147483648 -2555111720061/536870912 -9961893565005/2147483648 -2342231352405/2147483648 2529364894359/1073741824 -1324954307769/2147483648 -4265707217679/2147483648 1308885808683/1073741824 1245922230885/1073741824 -3630399371841/2147483648 -1947013397385/1073741824 -1062750167367/2147483648 13477084736073/2147483648 -674404912233/134217728 4169418667935/2147483648 8023298305299/2147483648 -7242046918995/1073741824 -2272276666755/2147483648 -4261441552323/1073741824 823217044281/2147483648 1585349248821/1073741824 -2734037991843/1073741824 5015147259375/2147483648 -1207996928811/536870912 -2027689248177/2147483648
4119522467301/2147483648 -62552029455/2147483648 5659354822587/2147483648 3957647367237/2147483648 46560948621/268435456 -1160489354937/536870912 61093069017/2147483648 -1588855936413/2147483648 363167729019/67108864 -137305095279/33554432 -2647145146839/2147483648 -12616121234151/2147483648 2997401139075/2147483648 -6353910114213/2147483648 132281924013/67108864 -4113399518355/1073741824 -7371413524329/1073741824 4956875677395/2147483648 2915864879997/536870912 4055738955351/2147483648 -2153799067035/1073741824 -4423157083173/2147483648 -3982265329119/1073741824 6815801436945/2147483648 16722184152951/2147483648 517526171763/536870912 8276842355337/2147483648 6944274332187/2147483648 -3717500844141/536870912 3604246121979/2147483648 -4810238940417/536870912 -5438456124561/2147483648 -9318072111027/2147483648 2635040464683/2147483648 19049006502297/2147483648 7413027332247/2147483648 -4858682600085/1073741824 -722214530133/134217728 2110913535465/2147483648 -1718147403405/2147483648 222637844457/536870912 -5031399523515/2147483648 667339549731/536870912 -9683718495435/2147483648 -12290365157931/2147483648 2806764373335/1073741824 -5088431461773/2147483648 -3717977100993/2147483648 -28894142127/33554432 13804385776863/2147483648 -1766866238631/2147483648 -5656844961507/2147483648 -1626798462747/1073741824 -923702856819/268435456 3083106757701/2147483648 4741030425723/1073741824 157584523515/268435456 2492966052033/2147483648 -1951876306803/2147483648 7210219832943/2147483648 -2985707051775/1073741824 -2352235109673/1073741824 7632733251609/2147483648 -4025467044729/1073741824 -1513667214543/536870912 -573955939659/268435456 -17521530551205/2147483648 2213865548241/2147483648 -1272472930107/536870912 -115829630283/268435456 1018072888677/536870912 -2511511283793/1073741824 1114064902521/2147483648 556097495703/2147483648 -1396113212637/536870912
4104446727639/2147483648 -629782745667/536870912 -429203361867/1073741824 257621534475/134217728 3263708050605/2147483648 5858079638667/2147483648 2730434289987/2147483648 -6081823476303/2147483648 -4773412810581/1073741824 -867841030599/536870912 1353251019561/2147483648 -7340343010875/2147483648 453861035451/1073741824 4855116738519/2147483648 -2703230860563/2147483648 245220979053/1073741824 1570007489433/2147483648 465146884419/2147483648 2934397027701/2147483648 4006348289205/2147483648 4378176065493/2147483648 892879880265/1073741824 -7607555344197/2147483648 2286452121909/2147483648 517526171763/536870912 3717187362483/1073741824 -886805521701/2147483648 -6554206734099/1073741824 -352459526199/268435456 2198441136183/2147483648 -1443760300977/1073741824 2418811501347/2147483648 -4466558885721/2147483648 305678967057/536870912 -1275446290113/536870912 -3627803775723/2147483648 -4734860258763/2147483648 134443423041/2147483648 3334975380009/2147483648 3015848150007/536870912 2409643056771/1073741824 -690750545211/1073741824 -1209163761969/1073741824 -1394882348019/2147483648 -852950069625/2147483648 374775815379/268435456 -13048176517383/2147483648 -9171167444259/2147483648 -3076132897095/1073741824 2344448028291/2147483648 -5188725605805/2147483648 -6137712158703/2147483648 -7101972198687/2147483648 -3167166827127/1073741824 401013348033/2147483648 33272450889/134217728 -413414733933/536870912 -3687104906133/1073741824 185068165407/67108864 -5756123880243/2147483648 8427012458067/2147483648 -1337415332043/2147483648 13308197999151/2147483648 -2484579942687/2147483648 -653000932059/1073741824 4341607024449/2147483648 -15199090400295/2147483648 -19108622393571/2147483648 -1202402322945/268435456 -2375130794373/536870912 -154653615849/1073741824 -3218151639831/2147483648 3930999341967/2147483648 -7399796463183/1073741824 15009239795085/2147483648
7601966296149/2147483648 332119234965/134217728 21618780994713/2147483648 852100899807/536870912 1602032208105/1073741824 -10897071098145/2147483648 1974318762837/1073741824 9573012538281/2147483648 36347555651217/2147483648 -243179210721/268435456 -4906412193135/2147483648 -2892843964797/2147483648 6714036215187/2147483648 -2285139306771/1073741824 5847989126073/1073741824 -3605888010909/1073741824 -16064722442229/2147483648 8705370156459/2147483648 17105913473535/2147483648 6849622240911/2147483648 -4248981330225/1073741824 -1902804991911/536870912 -15319310764167/2147483648 -1640170488957/2147483648 8276842355337/2147483648 -886805521701/2147483648 35546030443527/2147483648 8267049133803/2147483648 -4054593705759/1073741824 10983868783929/2147483648 -13279854376851/2147483648 -2604517213281/1073741824 -2712600657711/2147483648 2477475134295/1073741824 25334364302913/2147483648 17740959955257/2147483648 2380393222977/2147483648 -6620982570207/1073741824 1864868909631/1073741824 862708008441/1073741824 -4553006304837/1073741824 5459896695717/536870912 5375407713651/2147483648 -3536574335805/536870912 -13331827541565/2147483648 1511281366047/1073741824 9329103486771/2147483648 -5481523677735/2147483648 -2296731724371/1073741824 2246577756753/536870912 8241608835141/1073741824 -6120511711365/2147483648 2396893063923/1073741824 -1300133009133/1073741824 3351059125011/2147483648 19598477023533/2147483648 21132155163015/2147483648 2592284566245/2147483648 -3351684975435/2147483648 3582508045455/2147483648 -2997617376393/1073741824 5963547779061/1073741824 17531402003157/2147483648 -16668002135043/2147483648 2991004105995/2147483648 -6230438755581/1073741824 -15444628366539/2147483648 5750999819787/2147483648 1938518002833/2147483648 861682683249/1073741824 -11791477196541/2147483648 3554934086235/2147483648 3941265724671/1073741824 -9676233838737/2147483648 -14787299494245/1073741824
-2941759325271/1073741824 -218735031399/134217728 14569753635669/2147483648 -999999545967/1073741824 -2716108324383/536870912 -4484744585175/2147483648 -2772532912569/2147483648 24716011066971/2147483648 40391881114191/2147483648 -20544622863/2147483648 670199374617/536870912 -5568944157153/1073741824 8393136897159/1073741824 -19651780500771/2147483648 10396655132655/1073741824 -11923325613609/2147483648 -3301114435437/1073741824 4352736822849/2147483648 5593236354477/2147483648 -296497962669/268435456 -13757470534077/2147483648 -527719735143/268435456 -5932603495689/2147483648 11009415538275/2147483648 6944274332187/2147483648 -6554206734099/1073741824 8267049133803/2147483648 112279047161925/2147483648 7748134028547/2147483648 4277404863585/2147483648 -20521009905633/2147483648 1604142066951/1073741824 -3621397705323/2147483648 -34999293183/67108864 30872439393471/2147483648 19427829266769/1073741824 976841033223/268435456 -544833549087/33554432 -1825145223765/536870912 -41947876939047/2147483648 -6650998196997/536870912 627194071383/536870912 1718216883939/2147483648 -130590343323/2147483648 -15737275240671/2147483648 -1867873396983/2147483648 3025692097635/268435456 20160921208557/2147483648 11336850290559/2147483648 16786201488297/2147483648 5904720195795/1073741824 -3674447484897/536870912 6500188465887/1073741824 8439148323225/2147483648 11449173552963/2147483648 25705967077887/2147483648 15236517827517/2147483648 1547225640033/134217728 -14651319686991/2147483648 6841421218083/1073741824 -41611545702057/2147483648 -22027192604085/2147483648 866156426715/536870912 -10258373981871/1073741824 24428960315439/2147483648 -13892081314359/2147483648 7970562810801/2147483648 2888957460831/134217728 1258140685299/268435456 24180305949843/2147483648 1304699401083/2147483648 -7884758327619/2147483648 1128820737753/2147483648 26815793337465/2147483648 -29371378165383/1073741824
-450250311177/1073741824 -386707110375/1073741824 -11972351470707/2147483648 -470819993835/536870912 -87976018659/134217728 8895085030611/2147483648 1572259322079/536870912 4369332989019/1073741824 -17916353221647/2147483648 3833893741467/536870912 13595846877471/2147483648 6862209928887/2147483648 1099632270351/134217728 209849643327/1073741824 -4073541078405/2147483648 -5069470958823/2147483648 15564055026537/2147483648 10839435224523/2147483648 -13874908683855/2147483648 -6092434827603/2147483648 10554877103811/2147483648 17573751787851/2147483648 19091669864205/2147483648 1690983111609/2147483648 -3717500844141/536870912 -352459526199/268435456 -4054593705759/1073741824 7748134028547/2147483648 17937313445271/536870912 22756387940139/2147483648 23318463872799/2147483648 3826819192461/2147483648 -9208874225163/2147483648 1890575854089/2147483648 -8254080121719/1073741824 3649336472055/2147483648 15934007817183/2147483648 734423449911/536870912 -15005847794589/2147483648 11557297215039/2147483648 5288306898705/2147483648 -1852042008777/1073741824 -5712039818151/536870912 28513184028477/2147483648 -10224433003269/2147483648 -4298302680363/2147483648 5479035850221/1073741824 11557012353477/2147483648 13917933153933/1073741824 -6939080981799/2147483648 13967733821505/2147483648 -1331429273715/2147483648 4944595137213/2147483648 13482359937231/2147483648 2374541255877/268435456 -11738305391619/1073741824 -1205039591517/134217728 1045101932469/536870912 -10055760533913/2147483648 -8765835416829/1073741824 -12010307135067/2147483648 1492323117/16777216 3555362075475/2147483648 -4447202251329/536870912 22245640123695/2147483648 48286892037717/2147483648 -2307518876481/2147483648 2073866598795/2147483648 -15772295980389/1073741824 12716374225233/2147483648 -6353624969247/1073741824 -14652217537431/2147483648 603472769235/2147483648 -27602307729915/2147483648 -366213707703/268435456
9288916529253/2147483648 3498445283517/1073741824 6300638354649/2147483648 7126200251511/2147483648 1504444666935/1073741824 -1182235587099/536870912 5612432321301/2147483648 4015031943801/1073741824 1282404271545/2147483648 709302743475/268435456 5869968858471/1073741824 359793733857/2147483648 3263015346843/536870912 -1136788482675/536870912 96730342233/33554432 -3591859713321/2147483648 -2213620167135/2147483648 6818381091843/1073741824 9563866500837/2147483648 2260891654953/2147483648 -3232880300187/2147483648 6962381437011/2147483648 1827695388891/2147483648 3614360643597/2147483648 3604246121979/2147483648 2198441136183/2147483648 10983868783929/2147483648 4277404863585/2147483648 22756387940139/2147483648 3368734929501/268435456 276042019815/1073741824 616897913451/2147483648 -6501387110931/2147483648 8057728025823/2147483648 3410218182603/1073741824 2594736745677/1073741824 2145840075291/536870912 -2576001335313/1073741824 -1876370551311/1073741824 17211554167581/2147483648 687603451959/1073741824 1481753202549/536870912 -6805987620165/1073741824 6719687439261/2147483648 -14093633246073/1073741824 192129414921/1073741824 6072564944139/2147483648 3644648094213/2147483648 10088050155681/2147483648 1702978698969/536870912 7108087226883/1073741824 -2810126965527/1073741824 228934842393/1073741824 -1516949449257/2147483648 10432622176083/2147483648 3292042364763/1073741824 284894284785/1073741824 11687369847189/2147483648 -2652685908381/1073741824 -4757182078731/2147483648 1702686534735/2147483648 6620779521/536870912 1229874419187/268435456 -27013690709649/2147483648 12451611721119/2147483648 469162531899/67108864 -14992045474737/2147483648 -7502647909671/2147483648 -28056653189613/2147483648 -5865606503589/2147483648 268990225371/134217728 -11093343982005/2147483648 3326500508073/2147483648 -10817931915069/1073741824 1348245607875/536870912
-644981223705/2147483648 23878476918057/2147483648 -5912615673561/2147483648 -7935101973129/2147483648 -426408765615/2147483648 4119341628345/2147483648 -138876781131/2147483648 13751191621437/2147483648 -7838584884999/1073741824 9572543768481/1073741824 2723308295505/2147483648 1608324214113/134217728 -330060672657/536870912 4780488398985/1073741824 -6160525967613/2147483648 6345266181417/1073741824 25886947647933/2147483648 -5918892807621/2147483648 -3969359687931/536870912 -313285439709/1073741824 3787338734577/2147483648 4020714508023/2147483648 16143910581165/1073741824 -16434185035719/2147483648 -4810238940417/536870912 -1443760300977/1073741824 -13279854376851/2147483648 -20521009905633/2147483648 23318463872799/2147483648 276042019815/1073741824 57487129269687/2147483648 3188622787383/536870912 15453800637645/1073741824 -216380349759/1073741824 -35292417898161/2147483648 -16272534175479/2147483648 510830404419/67108864 21840492850317/2147483648 4990501963311/1073741824 29085330237999/2147483648 2336145280401/2147483648 -1593786751257/536870912 -1345796092767/268435456 15024261193425/2147483648 187650690489/67108864 -12409257190971/2147483648 547112422257/134217728 8750375809029/2147483648 4376462927583/1073741824 -4079326404387/268435456 3956597443875/2147483648 17672706354087/2147483648 19275866219697/2147483648 670136000445/134217728 -2150657069919/536870912 -1759696118151/268435456 -26155225719/4194304 -2785199915457/2147483648 6148000068633/2147483648 -1923289390863/2147483648 11872941178665/1073741824 -734554034295/536870912 -12708526505217/2147483648 12147320024661/2147483648 2402919244305/2147483648 -657675615585/536870912 9926015470719/536870912 -2319117662259/536870912 -2985888802761/2147483648 10948927683957/2147483648 1436936133219/2147483648 919617588045/536870912 -20736402034155/2147483648 -2259925378887/1073741824 11926246014273/1073741824
-3855567716073/2147483648 1397109094695/2147483648 -6282904901109/1073741824 -6491134133847/2147483648 -6241636918083/2147483648 1497656170479/1073741824 865729790931/2147483648 1680731966817/1073741824 -17647739982939/2147483648 740318338047/1073741824 257486365497/536870912 -6077658491751/2147483648 8559669400395/2147483648 1528501311885/2147483648 -5367593517945/1073741824 1236741716937/2147483648 10285991124453/2147483648 -9037328299707/1073741824 -320178528861/67108864 -3094329764955/2147483648 -1194011024379/2147483648 -1820415570027/2147483648 2419843519323/2147483648 1496837634333/2147483648 -5438456124561/2147483648 2418811501347/2147483648 -2604517213281/1073741824 1604142066951/1073741824 3826819192461/2147483648 616897913451/2147483648 3188622787383/536870912 6669572355747/536870912 6951974824647/2147483648 -6036360303/33554432 -7350337928991/1073741824 -9978045136623/2147483648 6543223328577/2147483648 3360265535421/2147483648 -2470122335877/2147483648 5455314275115/1073741824 -3643127881455/2147483648 -4902828281385/1073741824 -850042407651/268435456 354970487289/134217728 -1891460892861/2147483648 -4950719457243/1073741824 -3639730689567/2147483648 4508755489203/1073741824 2520383626083/1073741824 -2749717627965/2147483648 8266568127879/2147483648 -5159407852569/1073741824 340393794315/134217728 -519742101111/134217728 97651005333/536870912 -2306047245591/1073741824 -10925342495121/2147483648 8485507137933/2147483648 7225028982087/2147483648 -3161046120309/1073741824 4616475585897/2147483648 -13374884341869/2147483648 5538342322197/1073741824 -6697300654947/2147483648 -916242096963/268435456 -5832093362823/1073741824 17574443340423/2147483648 2137262320407/2147483648 18412661013399/2147483648 -6862038773223/2147483648 7374718951959/2147483648 -5810837094843/2147483648 -4189677155349/1073741824 -2982549117489/1073741824 -12723430707609/2147483648
-3200058526245/2147483648 6097686168951/1073741824 -67596060777/33554432 -3481804045257/2147483648 -538156406535/1073741824 -865558402785/536870912 -2402806990815/1073741824 14793582206001/2147483648 -9414367407645/2147483648 11745619219275/2147483648 249025251387/134217728 18559844751273/2147483648 -1531013913063/536870912 -3734110628913/2147483648 3730238029755/2147483648 12460796654625/2147483648 14863313537019/2147483648 -1947183481863/536870912 -11204233798461/2147483648 -1073051084355/1073741824 -8721852491565/2147483648 -11214991624305/2147483648 15522242623629/2147483648 -1450672316685/268435456 -9318072111027/2147483648 -4466558885721/2147483648 -2712600657711/2147483648 -3621397705323/2147483648 -9208874225163/2147483648 -6501387110931/2147483648 15453800637645/1073741824 6951974824647/2147483648 1319543722251/67108864 1573871546229/2147483648 -12885078512823/2147483648 -4014396334443/1073741824 5809704004617/1073741824 9090390083295/2147483648 6009295347903/1073741824 12043789596015/2147483648 -5495973548943/1073741824 2072483451081/1073741824 -1184423529009/536870912 -6686756212941/2147483648 -1077554041335/1073741824 -3806726767659/1073741824 9005885599611/2147483648 3524531691099/1073741824 -1960982138019/2147483648 -4739054742423/536870912 -3045944456151/2147483648 7364888677947/1073741824 19625143459629/2147483648 1876165675077/536870912 -122203459839/16777216 105998885199/536870912 10614644293011/2147483648 369238157265/67108864 4623147078207/1073741824 15728498010411/2147483648 1533520869489/134217728 1052577535389/1073741824 -4818561743739/1073741824 2062120117833/536870912 523684303107/2147483648 -9206983408731/536870912 39362064881535/2147483648 -67904630481/2147483648 1859849419017/536870912 23082471441561/2147483648 1226853984129/2147483648 1220056012665/268435456 -2988606530703/536870912 10719726881367/1073741824 375915779877/33554432
5207736860385/1073741824 2395379072577/536870912 3166167826569/536870912 3696762379953/2147483648 3344235525639/2147483648 -9952943046921/2147483648 -167001798063/2147483648 5292301827045/1073741824 5396299536021/2147483648 3573679482357/1073741824 362467243173/536870912 -838749996171/2147483648 1085932922643/268435456 415328270547/2147483648 9134312958993/2147483648 1538316749427/2147483648 -45351237447/536870912 12059642150619/2147483648 259785926025/134217728 1848990639147/2147483648 -4985602318173/1073741824 -415177117677/268435456 4423856409309/2147483648 -1140440973363/2147483648 2635040464683/2147483648 305678967057/536870912 2477475134295/1073741824 -34999293183/67108864 1890575854089/2147483648 8057728025823/2147483648 -216380349759/1073741824 -6036360303/33554432 1573871546229/2147483648 17542493458395/2147483648 5982571320921/1073741824 -250819284639/2147483648 1250934910155/2147483648 -16231855623/536870912 3142527395883/1073741824 -5461887913461/2147483648 -156947866335/67108864 -260122967121/2147483648 -7080154240353/2147483648 1774275245751/1073741824 -3084671671275/1073741824 -18017207877/536870912 557316579681/1073741824 -8003748486501/2147483648 6844438521657/2147483648 4276056511593/1073741824 7996162613289/2147483648 625116138051/536870912 1153800293631/536870912 -13827407669349/2147483648 1664488661817/1073741824 2242330958553/1073741824 9915171143139/2147483648 516559024497/268435456 -1357060559229/268435456 12077880645597/2147483648 354255484023/1073741824 419760444345/2147483648 -6350212179867/1073741824 -1793481926919/2147483648 -2961415930599/2147483648 5489546888703/2147483648 -2019045436491/536870912 -4859430835959/2147483648 -2254549175403/2147483648 -14329980240585/2147483648 1922484843195/1073741824 -918039809103/268435456 -238467015351/268435456 -6454971328215/2147483648 1724648714277/1073741824
5207542122057/1073741824 -15795460807557/2147483648 7017693921087/536870912 3436268279961/2147483648 3889930157757/1073741824 -7824576723711/1073741824 -52236068169/268435456 6561674983911/2147483648 16696055094087/536870912 -212597872749/67108864 4113907243557/2147483648 -1030308950535/268435456 1676523711777/1073741824 -506509909995/134217728 20677554878331/1073741824 -7118965875/268435456 -28339034739747/2147483648 13245725933871/2147483648 14604309071079/1073741824 5022712834941/1073741824 -724889090025/134217728 -5027186741061/2147483648 -12140338515825/1073741824 5027638330395/1073741824 19049006502297/2147483648 -1275446290113/536870912 25334364302913/2147483648 30872439393471/2147483648 -8254080121719/1073741824 3410218182603/1073741824 -35292417898161/2147483648 -7350337928991/1073741824 -12885078512823/2147483648 5982571320921/1073741824 46469415547425/1073741824 33310067660223/2147483648 128273771793/2147483648 -5453795609463/536870912 5283796661859/536870912 -7385880369933/2147483648 -15277658514075/2147483648 8898545267565/1073741824 1936949098101/1073741824 -7253618760879/2147483648 -18898415020899/2147483648 4957936206081/1073741824 4604948787453/2147483648 -14156700432879/2147483648 712757609493/268435456 18425468965635/2147483648 5402042611779/2147483648 -1182385792677/1073741824 6618449583/16777216 -1977622028163/2147483648 -3543313980525/2147483648 13945769907627/1073741824 25319144589813/2147483648 412803547527/134217728 -14606289410181/2147483648 33416063021049/2147483648 -616980691875/536870912 13019418522609/1073741824 939296413509/536870912 -9162491337549/2147483648 2950749096657/1073741824 -463842493845/268435456 -1902044695077/268435456 -2068207295757/2147483648 -1464897806091/268435456 628325560281/134217728 -1279389553251/1073741824 1471470783093/536870912 -3283455213477/2147483648 83219821731/16777216 -4322740833447/1073741824
68515464021/33554432 -5628640394577/2147483648 9421593413757/1073741824 1105407096879/2147483648 921548982249/1073741824 -1439309236275/2147483648 1894495173795/1073741824 1553835942363/268435456 27788941021785/1073741824 -1522120131693/1073741824 493664014701/536870912 -7316536136775/2147483648 3864470120223/2147483648 -7943333199603/2147483648 2047128386937/268435456 -7158701728653/2147483648 -4869071083197/1073741824 14738173068471/2147483648 20329558224939/2147483648 8686987175577/2147483648 -5647247766843/2147483648 -4724823282105/2147483648 -12142588424469/2147483648 6617041395297/2147483648 7413027332247/2147483648 -3627803775723/2147483648 17740959955257/2147483648 19427829266769/1073741824 3649336472055/2147483648 2594736745677/1073741824 -16272534175479/2147483648 -9978045136623/2147483648 -4014396334443/1073741824 -250819284639/2147483648 33310067660223/2147483648 749376872415/33554432 672024046731/2147483648 -18449116436547/2147483648 9804005251173/2147483648 -5933316455703/1073741824 -9959992464873/2147483648 21100418233635/2147483648 1600477462179/2147483648 -5941778063463/2147483648 -5868912897279/1073741824 2113411817349/1073741824 9147003987351/2147483648 -1124530236039/2147483648 232967471325/67108864 7424441869407/2147483648 1298715019317/536870912 -2414244953523/1073741824 -315131118399/1073741824 8555199396153/2147483648 3293739799743/2147483648 17815220835783/2147483648 4673807128473/536870912 -639852724803/1073741824 627125471895/1073741824 4814585629317/2147483648 -7800395474907/1073741824 721479399021/536870912 14876428840197/2147483648 -598546810233/134217728 5334612683421/536870912 4120268064489/1073741824 -3488795013213/536870912 5375207983197/2147483648 -13675068961533/2147483648 12300164253075/2147483648 -7439906868819/2147483648 2326402940487/1073741824 3776275848765/2147483648 -818061474369/1073741824 -28526642712147/2147483648
-1469047831611/2147483648 1545258029115/1073741824 1294870373895/1073741824 -1396338133731/2147483648 -1493029982211/1073741824 2134053934533/2147483648 -853135514313/2147483648 3470775195657/536870912 1380648874125/536870912 7599791123301/2147483648 9733931479527/2147483648 3671157169785/1073741824 -518055859827/536870912 -994862509317/2147483648 471903455907/1073741824 3183662434419/1073741824 1346528995191/268435456 449348047299/1073741824 -1367749760931/1073741824 -489685226343/1073741824 -5074931384433/2147483648 580650078765/1073741824 7180985602629/2147483648 -3042762492243/2147483648 -4858682600085/1073741824 -4734860258763/2147483648 2380393222977/2147483648 976841033223/268435456 15934007817183/2147483648 2145840075291/536870912 510830404419/67108864 6543223328577/2147483648 5809704004617/1073741824 1250934910155/2147483648 128273771793/2147483648 672024046731/2147483648 24902486249589/2147483648 1959064372209/2147483648 -240111925995/536870912 76702023843/1073741824 -4948279206843/2147483648 13914869418369/2147483648 -11771042527179/2147483648 11029114999005/2147483648 -2785395457305/536870912 -6277757276853/2147483648 3851148354243/536870912 13262790564063/2147483648 2630166224127/536870912 -4169433929703/1073741824 4950397714989/2147483648 3075445108311/2147483648 9845490229119/2147483648 5813486573253/1073741824 -549822564045/1073741824 2453165160759/2147483648 2373529583751/2147483648 1245738499245/268435456 7923534094893/2147483648 -977898695991/2147483648 6340691860203/2147483648 445723008063/268435456 -4617034120455/1073741824 -427391519859/134217728 3112194552225/536870912 -1700374768497/2147483648 5902647974529/536870912 3983349793005/2147483648 -4023051218493/1073741824 2546209963071/536870912 1311011021277/1073741824 849471561771/2147483648 -5762572131897/2147483648 6464569905531/2147483648 4743672405591/1073741824
368254947849/2147483648 366299091819/67108864 -2708711295501/1073741824 -1720219161849/1073741824 2031659401149/2147483648 2387652839037/2147483648 -154106496951/1073741824 -6089253397005/2147483648 -6741517069863/1073741824 5799097431189/2147483648 456967440849/134217728 18656628718305/2147483648 -1808621590203/536870912 4792868021079/1073741824 -5309256844791/2147483648 9080965009977/1073741824 10667004611325/1073741824 -1567207275903/536870912 -1241432297637/134217728 2510703932655/2147483648 14512010810337/2147483648 9130834715043/2147483648 14968692245511/2147483648 -8082455406615/2147483648 -722214530133/134217728 134443423041/2147483648 -6620982570207/1073741824 -544833549087/33554432 734423449911/536870912 -2576001335313/1073741824 21840492850317/2147483648 3360265535421/2147483648 9090390083295/2147483648 -16231855623/536870912 -5453795609463/536870912 -18449116436547/2147483648 1959064372209/2147483648 29656238601489/1073741824 -4386861957201/1073741824 28974592591833/2147483648 5911563063723/1073741824 1683674889411/1073741824 1030465256661/536870912 1249768191105/268435456 14152069930749/1073741824 -6191817003897/2147483648 1264949985051/536870912 -1275021368121/2147483648 -9394052093541/2147483648 -25952255013039/2147483648 9045365609355/2147483648 1312300450095/268435456 -11953441014129/2147483648 1824581060667/1073741824 -4522717705965/1073741824 -1238152121991/268435456 -12702897091821/1073741824 -677888683371/134217728 20785332764025/2147483648 -31387935121233/2147483648 15328181510109/2147483648 11443819620369/2147483648 -10391235241461/1073741824 4899791866911/536870912 -3052818020685/1073741824 9885853064211/2147483648 18928852286421/2147483648 -2618797184799/536870912 7979189514357/1073741824 -1566348365427/536870912 -9001367878743/1073741824 2593750634625/536870912 -13103333273571/2147483648 -6213770702283/1073741824 8462117581659/1073741824
2657111449629/2147483648 185110927491/134217728 4295841328713/1073741824 -186919716087/134217728 1668928502451/1073741824 -693251026659/134217728 3284137255107/2147483648 1314912119709/536870912 11849765762505/2147483648 -1407711641271/1073741824 -1973544379323/2147483648 2307391729137/2147483648 -6276750007497/1073741824 2534883796101/2147483648 2147023210863/536870912 5288676873915/1073741824 -5359678147287/2147483648 2056323599067/2147483648 1918615924377/268435456 1360344596925/536870912 93358965555/1073741824 -9462655122033/2147483648 -376589606367/268435456 -1721701084239/1073741824 2110913535465/2147483648 3334975380009/2147483648 1864868909631/1073741824 -1825145223765/536870912 -15005847794589/2147483648 -1876370551311/1073741824 4990501963311/1073741824 -2470122335877/2147483648 6009295347903/1073741824 3142527395883/1073741824 5283796661859/536870912 9804005251173/2147483648 -240111925995/536870912 -4386861957201/1073741824 23648681243769/1073741824 8999337908049/1073741824 -572800901865/2147483648 -1028303675151/2147483648 69698064279/268435456 -6025235531217/2147483648 -3328056012909/2147483648 758071993491/268435456 -21440122893861/2147483648 -18933900070851/2147483648 -8425876080849/2147483648 -2517625976961/1073741824 -11349972639795/1073741824 7558679260659/2147483648 2365323888333/1073741824 667140858021/2147483648 -15094138171455/2147483648 1060852706787/1073741824 23035602659523/2147483648 -5649301881387/1073741824 2434236473313/2147483648 20448121464213/1073741824 8908378854327/536870912 15204140983737/2147483648 25162092055503/2147483648 8028186854799/1073741824 26712334514487/2147483648 -13960315463103/2147483648 -982418734497/1073741824 -41447282156577/2147483648 -24517312599663/2147483648 20929298919039/2147483648 -3418786759299/2147483648 1438022904885/268435456 -1243840659489/536870912 856086292101/536870912 20826395142003/1073741824
5825031108135/2147483648 5718875155095/2147483648 357347133651/268435456 -1315968440937/2147483648 3922922141409/536870912 545608792905/536870912 8008754147655/2147483648 -7791166153383/2147483648 -5806698239655/536870912 -2434970871657/1073741824 21349410255897/2147483648 19888057390977/2147483648 -8421503549649/2147483648 6909708758913/2147483648 14988768237951/2147483648 209716822797/16777216 13674238649997/2147483648 -2768649063951/1073741824 468475929525/268435456 322569933831/67108864 8337886218603/1073741824 3924624189177/536870912 -48777928419/33554432 2487482596941/1073741824 -1718147403405/2147483648 3015848150007/536870912 862708008441/1073741824 -41947876939047/2147483648 11557297215039/2147483648 17211554167581/2147483648 29085330237999/2147483648 5455314275115/1073741824 12043789596015/2147483648 -5461887913461/2147483648 -7385880369933/2147483648 -5933316455703/1073741824 76702023843/1073741824 28974592591833/2147483648 8999337908049/1073741824 73402443448323/1073741824 3029278959441/268435456 210738782997/268435456 -14623406584371/2147483648 10773899845923/2147483648 -7508251172799/1073741824 11216650393113/2147483648 -26105721546981/2147483648 -15245365946019/2147483648 -8348387177763/1073741824 -27463682099367/2147483648 -819070767351/2147483648 936533107851/1073741824 -27080534592081/2147483648 1114323229353/1073741824 -15522328531155/2147483648 -3454567840725/268435456 -28989705114225/2147483648 -5016199204473/536870912 106620062247/8388608 -21934650867561/2147483648 40693513300065/1073741824 5242706771247/268435456 39469997945727/2147483648 -172826239215/33554432 -520747029669/536870912 8409306859065/2147483648 -2267442412455/536870912 -75057932564169/2147483648 -292136922333/16777216 21256728437739/2147483648 -3532038651699/268435456 2659633974309/536870912 -9298896974193/1073741824 -13828678109379/536870912 10224008670249/268435456
-1430736436137/1073741824 276384046629/536870912 -8579719469733/2147483648 -680253545349/536870912 -343840633119/1073741824 1831689705543/1073741824 2883729809607/2147483648 -15391335312423/2147483648 -4608963972039/536870912 -6290857041141/2147483648 -3128967542475/2147483648 1677727080945/2147483648 -12267285553953/2147483648 1385220169947/536870912 -6826014670065/2147483648 5419252404195/2147483648 632209020111/536870912 -1413858090681/1073741824 -3423013043685/2147483648 -1714856142033/2147483648 15218739470505/2147483648 635926237329/268435456 6791870920353/2147483648 48382166061/134217728 222637844457/536870912 2409643056771/1073741824 -4553006304837/1073741824 -6650998196997/536870912 5288306898705/2147483648 687603451959/1073741824 2336145280401/2147483648 -3643127881455/2147483648 -5495973548943/1073741824 -156947866335/67108864 -15277658514075/2147483648 -9959992464873/2147483648 -4948279206843/2147483648 5911563063723/1073741824 -572800901865/2147483648 3029278959441/268435456 32109400868637/2147483648 -5448481713015/2147483648 -3133940639673/2147483648 1433753849247/2147483648 5379276350667/2147483648 4812293396403/2147483648 -26451468141/4194304 -1073268596979/2147483648 -2219561486433/1073741824 -1758273627627/536870912 -10767701832099/2147483648 6292365346653/2147483648 -18019301509983/2147483648 3962528955/134217728 -985098530367/536870912 -21614278641981/2147483648 -4921747427763/536870912 -16527740385945/2147483648 16409326642167/2147483648 -5035757391849/1073741824 21531951450543/2147483648 12025121573979/2147483648 -2150170453395/1073741824 10217583088083/2147483648 -3730258556859/1073741824 12877643232891/2147483648 -2212466693031/1073741824 -11372125242429/1073741824 -6353145405405/1073741824 7449859696245/2147483648 -16704011140179/2147483648 837359391987/1073741824 -4396735328907/1073741824 -6025164669585/1073741824 32136125764329/2147483648
8160946295175/2147483648 -2326481005311/2147483648 25818925762029/2147483648 7058121454599/2147483648 7308841705485/2147483648 62999322507/268435456 -1404230604957/2147483648 3205320954171/1073741824 43168785056703/2147483648 424668539115/2147483648 8950164415185/2147483648 2107296026049/1073741824 -1192323359013/268435456 7053667804365/2147483648 5956642686237/1073741824 12024682923675/2147483648 -858574689399/1073741824 5778376367199/1073741824 9400275438513/2147483648 10064275093167/2147483648 -859689319029/2147483648 2436136422249/1073741824 -6154378436187/536870912 -5157340486779/2147483648 -5031399523515/2147483648 -690750545211/1073741824 5459896695717/536870912 627194071383/536870912 -1852042008777/1073741824 1481753202549/536870912 -1593786751257/536870912 -4902828281385/1073741824 2072483451081/1073741824 -260122967121/2147483648 8898545267565/1073741824 21100418233635/2147483648 13914869418369/2147483648 1683674889411/1073741824 -1028303675151/2147483648 210738782997/268435456 -5448481713015/2147483648 30230739594465/1073741824 668974671573/2147483648 -980300555385/2147483648 5677798522467/2147483648 371590604079/268435456 16907203086489/2147483648 -19075084593633/2147483648 -1782984313899/268435456 -5729486727051/2147483648 5553799111503/2147483648 -662885665299/2147483648 -2585096200509/2147483648 6074012231865/1073741824 -4406092644321/2147483648 11734329020541/1073741824 4579737112077/536870912 405937848477/1073741824 9500892125001/1073741824 -3189581308821/536870912 6490221445713/1073741824 11576190727875/1073741824 -2445412259319/1073741824 -4636508994393/2147483648 11590320744105/2147483648 -6491861276313/2147483648 22927959261/268435456 -12723912069597/2147483648 -9504128979243/2147483648 1713963711/268435456 -10335624929943/1073741824 14560515570891/2147483648 5716031712405/1073741824 -1947861849315/2147483648 32518266526791/2147483648
-739344969105/536870912 -1142032717317/2147483648 319771001877/134217728 -2447233207077/2147483648 -415677997149/1073741824 -1085332195329/536870912 -121605555675/268435456 -4147265654805/1073741824 16603828429299/2147483648 -2891344828497/1073741824 -12660897982323/2147483648 1711841293863/2147483648 -5771494845843/2147483648 955696877847/2147483648 -494588437395/2147483648 -163450866141/134217728 -2321183190705/536870912 -5043781122333/2147483648 3045382459527/2147483648 1601071966713/2147483648 4204911106959/2147483648 -621518417961/536870912 -6981541281111/2147483648 -1811774878497/1073741824 667339549731/536870912 -1209163761969/1073741824 5375407713651/2147483648 1718216883939/2147483648 -5712039818151/536870912 -6805987620165/1073741824 -1345796092767/268435456 -850042407651/268435456 -1184423529009/536870912 -7080154240353/2147483648 1936949098101/1073741824 1600477462179/2147483648 -11771042527179/2147483648 1030465256661/536870912 69698064279/268435456 -14623406584371/2147483648 -3133940639673/2147483648 668974671573/2147483648 10795693683387/1073741824 -10590844154511/2147483648 9687433299513/1073741824 1141003183995/2147483648 1105443230571/2147483648 -78688215153/33554432 -14618372662011/2147483648 -276671621145/536870912 -117350922021/536870912 120326167053/2147483648 -1048558039221/536870912 190375259649/536870912 -3691784250279/2147483648 11167604446245/2147483648 4459623824799/2147483648 -6231471480795/2147483648 -3826064071917/2147483648 43489965561/1073741824 -3224253538497/536870912 -1084714951761/2147483648 1917097140357/1073741824 11637583444833/2147483648 -301357921311/536870912 -6325936766031/1073741824 -3452307878493/2147483648 5997749179587/1073741824 11154921882441/1073741824 -119233253055/67108864 -3856540464093/2147483648 2616021870897/536870912 6966588087837/2147483648 9367319466147/2147483648 -13079327796699/1073741824
3925811600565/2147483648 2244901713855/1073741824 1567364648493/2147483648 -3112568517513/2147483648 -344770893075/2147483648 4858659727293/2147483648 -2339337059877/2147483648 1428708821145/1073741824 -1759708604601/536870912 2968091317899/1073741824 3101265185607/1073741824 487040123823/134217728 3608190406941/2147483648 9562385470251/2147483648 -1879099105401/1073741824 6651160447683/2147483648 21980514707307/2147483648 9806780366931/2147483648 -1091128914561/536870912 1146202630149/2147483648 1300259000421/2147483648 11834376908613/2147483648 6247748446287/2147483648 1838585238399/2147483648 -9683718495435/2147483648 -1394882348019/2147483648 -3536574335805/536870912 -130590343323/2147483648 28513184028477/2147483648 6719687439261/2147483648 15024261193425/2147483648 354970487289/134217728 -6686756212941/2147483648 1774275245751/1073741824 -7253618760879/2147483648 -5941778063463/2147483648 11029114999005/2147483648 1249768191105/268435456 -6025235531217/2147483648 10773899845923/2147483648 1433753849247/2147483648 -980300555385/2147483648 -10590844154511/2147483648 9805685510343/536870912 4219852523025/2147483648 -1241733427911/1073741824 5132378683779/2147483648 -5019137355591/2147483648 16179644835693/2147483648 -2180973901611/1073741824 3789072507609/2147483648 1146883559181/2147483648 -162771260679/67108864 569906812329/1073741824 3993204680007/1073741824 -3974162760291/1073741824 -3704683369401/536870912 -111689956707/1073741824 -7226474153403/2147483648 -13895575977759/2147483648 743656242801/2147483648 -4678897247289/2147483648 -2616280120215/268435456 -790241874687/1073741824 4300739606205/2147483648 31297508507853/2147483648 649130890815/536870912 -578347967073/268435456 -507717587997/134217728 -3679904971611/536870912 8084339262153/2147483648 -8214686949543/2147483648 -208741647795/268435456 -776061208323/134217728 21572135111523/2147483648
-5811273876975/2147483648 -1148925181977/1073741824 -1440210565239/2147483648 -7229786697867/2147483648 -212758761555/536870912 2805760736565/1073741824 -2614419114819/1073741824 -13265259425463/2147483648 2251642340829/2147483648 -2658692526555/2147483648 -14089945844415/2147483648 91505254863/67108864 -13161205136745/2147483648 17034042422901/2147483648 -2063665875111/536870912 5451951058275/1073741824 10054862763087/2147483648 -10004730816867/2147483648 -20836788405849/2147483648 -236067136509/1073741824 16626669527757/2147483648 5982682940439/2147483648 -1037300470275/1073741824 -10157452267797/2147483648 -12290365157931/2147483648 -852950069625/2147483648 -13331827541565/2147483648 -15737275240671/2147483648 -10224433003269/2147483648 -14093633246073/1073741824 187650690489/67108864 -1891460892861/2147483648 -1077554041335/1073741824 -3084671671275/1073741824 -18898415020899/2147483648 -5868912897279/1073741824 -2785395457305/536870912 14152069930749/1073741824 -3328056012909/2147483648 -7508251172799/1073741824 5379276350667/2147483648 5677798522467/2147483648 9687433299513/1073741824 4219852523025/2147483648 29197528108947/1073741824 -573548763375/2147483648 -3967570980567/2147483648 -22004105567445/2147483648 -10752940255719/1073741824 -15134041742703/2147483648 -66253699671/16777216 4569146262369/2147483648 -4583477459835/1073741824 -67512488217/1073741824 -2715171461727/1073741824 -7752095181585/2147483648 -3069458678847/536870912 -23136453092499/2147483648 4272892207587/2147483648 -11006270484807/2147483648 -4316082361533/2147483648 1155949720269/536870912 -17613670448931/2147483648 9654027190413/536870912 -9070999797435/2147483648 2066422840107/2147483648 6921803521521/2147483648 -806746634439/2147483648 4418445253107/268435456 -5632476223251/2147483648 -28648139664159/2147483648 12616742367351/2147483648 2242476024519/2147483648 4944135632475/2147483648 681193933053/268435456
1764415722975/2147483648 -2690519839005/1073741824 5927566995621/2147483648 925452421233/536870912 3863133889983/2147483648 463138733985/1073741824 202420533687/1073741824 -2523171929631/1073741824 3918793190307/2147483648 -7412566611537/2147483648 61520231691/134217728 -4586346671313/2147483648 -5509866919161/2147483648 -167532948231/1073741824 393019539741/134217728 1335105333231/2147483648 -385141397535/134217728 1895678192697/536870912 419440159335/134217728 1300628072877/1073741824 3585841185957/2147483648 1486171209609/2147483648 -5813430208299/1073741824 4645921396101/2147483648 2806764373335/1073741824 374775815379/268435456 1511281366047/1073741824 -1867873396983/2147483648 -4298302680363/2147483648 192129414921/1073741824 -12409257190971/2147483648 -4950719457243/1073741824 -3806726767659/1073741824 -18017207877/536870912 4957936206081/1073741824 2113411817349/1073741824 -6277757276853/2147483648 -6191817003897/2147483648 758071993491/268435456 11216650393113/2147483648 4812293396403/2147483648 371590604079/268435456 1141003183995/2147483648 -1241733427911/1073741824 -573548763375/2147483648 2644393541691/536870912 -10206189122049/2147483648 -198914593713/33554432 -2206617590583/536870912 724888954425/268435456 -11096234006043/2147483648 -604639386243/536870912 -5303483392575/1073741824 -173434215729/2147483648 13160518485/67108864 -59896174113/67108864 4257164874201/2147483648 -4421865932553/1073741824 -1507094389473/2147483648 1478169623901/536870912 8399518910343/2147483648 1470094715781/268435456 4608088550475/1073741824 -238868222637/2147483648 4452280509687/2147483648 2337381211221/1073741824 -10185210945687/1073741824 -16282999339857/2147483648 -15467801131329/2147483648 8667545718669/2147483648 -11563696522785/2147483648 377745800277/1073741824 7235255807643/2147483648 -2752377539271/1073741824 21735331242495/2147483648
1077459139665/1073741824 6797353520037/1073741824 6933940302261/1073741824 -717778139349/2147483648 -2300825446383/2147483648 -5286854013351/2147483648 -4673970274317/2147483648 1057489760775/134217728 33989322053667/2147483648 14123358684243/2147483648 2037508040565/2147483648 16006491212847/2147483648 4646148540039/1073741824 -2507835429585/1073741824 774935060385/268435456 -102409850487/67108864 695047103739/268435456 1881276666843/536870912 -3450655708899/2147483648 -859293473349/1073741824 -12422808187551/2147483648 2274400779879/2147483648 6421178893341/1073741824 -3667982522829/1073741824 -5088431461773/2147483648 -13048176517383/2147483648 9329103486771/2147483648 3025692097635/268435456 5479035850221/1073741824 6072564944139/2147483648 547112422257/134217728 -3639730689567/2147483648 9005885599611/2147483648 557316579681/1073741824 4604948787453/2147483648 9147003987351/2147483648 3851148354243/536870912 1264949985051/536870912 -21440122893861/2147483648 -26105721546981/2147483648 -26451468141/4194304 16907203086489/2147483648 1105443230571/2147483648 5132378683779/2147483648 -3967570980567/2147483648 -10206189122049/2147483648 41135824284177/2147483648 18775662692979/2147483648 14826675187677/2147483648 -4834333730187/2147483648 28341156671973/2147483648 7947628230105/2147483648 1033592003007/134217728 9625334800515/2147483648 5758759230057/2147483648 495147543933/67108864 115814769933/134217728 8573786027451/1073741824 -11184123687327/2147483648 -4729970545995/1073741824 -27340267311723/2147483648 -6677141430747/2147483648 -9209059776453/536870912 -9598511119515/2147483648 -4253800413765/1073741824 -4066295171841/2147483648 25845257440815/2147483648 11308448412219/536870912 20026895641137/2147483648 -2185856670585/1073741824 423522399879/134217728 -167575753431/536870912 -676220806881/268435456 15273513009879/2147483648 -40671439472445/2147483648
-11369131680951/2147483648 2058665544213/2147483648 -15010049166597/2147483648 -7682734555947/2147483648 -10514642854137/2147483648 1880431106415/1073741824 581293099677/1073741824 2788213574733/536870912 -729257999337/134217728 7898257438395/2147483648 -568359217725/1073741824 3726185913267/1073741824 2086932812535/1073741824 -3849344577663/536870912 -1818270998721/1073741824 -11364180045177/2147483648 -3032227513593/2147483648 -12746512067985/2147483648 -5416207818639/2147483648 -8554052163705/2147483648 -5838020183523/2147483648 -4120809761025/1073741824 28665540657327/2147483648 1600573184631/2147483648 -3717977100993/2147483648 -9171167444259/2147483648 -5481523677735/2147483648 20160921208557/2147483648 11557012353477/2147483648 3644648094213/2147483648 8750375809029/2147483648 4508755489203/1073741824 3524531691099/1073741824 -8003748486501/2147483648 -14156700432879/2147483648 -1124530236039/2147483648 13262790564063/2147483648 -1275021368121/2147483648 -18933900070851/2147483648 -15245365946019/2147483648 -1073268596979/2147483648 -19075084593633/2147483648 -78688215153/33554432 -5019137355591/2147483648 -22004105567445/2147483648 -198914593713/33554432 18775662692979/2147483648 53386853451099/2147483648 13067606606145/1073741824 -5277309127353/2147483648 15492971333415/2147483648 6458576650839/2147483648 9966438500367/2147483648 4754632271709/1073741824 132015836673/2147483648 -2546988520503/536870912 -2688364515831/536870912 10786973217951/1073741824 5192673929613/2147483648 -9157065776775/2147483648 -11370386070627/1073741824 -3983558914593/536870912 -10513063901973/2147483648 -11326822166931/2147483648 -6577332849069/2147483648 -6040966664181/2147483648 16977975088509/1073741824 21655927390119/1073741824 16190658976335/2147483648 11146353035457/2147483648 21753911605437/2147483648 -439297996773/1073741824 -14217711345033/2147483648 4269410800911/536870912 -31879596821199/1073741824
1803696134847/1073741824 680756452545/536870912 -3140597393847/2147483648 -3132458049645/1073741824 -3555265406301/2147483648 2238927290553/2147483648 135327284499/2147483648 14728114383321/2147483648 354611799165/536870912 201045046581/33554432 -1816063504965/1073741824 2389997901147/1073741824 3641268381699/536870912 -170848304487/134217728 -407485371435/2147483648 -3176906558919/536870912 1653108213969/1073741824 851930281407/268435456 2737322085057/2147483648 -1955276132151/2147483648 -614881539759/134217728 -3151529425341/1073741824 21087233408487/2147483648 2568762523035/2147483648 -28894142127/33554432 -3076132897095/1073741824 -2296731724371/1073741824 11336850290559/2147483648 13917933153933/1073741824 10088050155681/2147483648 4376462927583/1073741824 2520383626083/1073741824 -1960982138019/2147483648 6844438521657/2147483648 712757609493/268435456 232967471325/67108864 2630166224127/536870912 -9394052093541/2147483648 -8425876080849/2147483648 -8348387177763/1073741824 -2219561486433/1073741824 -1782984313899/268435456 -14618372662011/2147483648 16179644835693/2147483648 -10752940255719/1073741824 -2206617590583/536870912 14826675187677/2147483648 13067606606145/1073741824 43041765018537/2147483648 1193071571721/536870912 18573544293765/2147483648 932084758617/268435456 11246530884411/2147483648 -3896183942427/2147483648 9034871226555/2147483648 -5275242040479/1073741824 -3957099475359/2147483648 8305932284163/1073741824 -16922073798579/2147483648 3650938658283/2147483648 -23231904529989/2147483648 -13721102538651/2147483648 -5779388517363/536870912 -807460102995/134217728 -519898335603/67108864 18816542704401/2147483648 1558763418189/268435456 7142141262045/536870912 1603641172149/1073741824 -7647865110609/2147483648 2959160398353/268435456 -11511390941109/2147483648 -5217624533595/1073741824 -846033836433/2147483648 -22262336230845/1073741824
4068904685373/2147483648 -8740640494167/2147483648 1455385469673/1073741824 6118616689485/2147483648 -486078041733/1073741824 -4820746903485/1073741824 -464226348477/2147483648 -571715221095/2147483648 930309786249/536870912 -3238623415425/1073741824 -308561493759/268435456 -20936378838225/2147483648 168847654803/33554432 -8799308500917/2147483648 -447258839805/536870912 -14299896308847/2147483648 -17538033262575/2147483648 5295286200741/1073741824 6158979011385/1073741824 -3662129074545/2147483648 -6602615130927/1073741824 -2491017636369/1073741824 -18183922480029/2147483648 11167155382461/2147483648 13804385776863/2147483648 2344448028291/2147483648 2246577756753/536870912 16786201488297/2147483648 -6939080981799/2147483648 1702978698969/536870912 -4079326404387/268435456 -2749717627965/2147483648 -4739054742423/536870912 4276056511593/1073741824 18425468965635/2147483648 7424441869407/2147483648 -4169433929703/1073741824 -25952255013039/2147483648 -2517625976961/1073741824 -27463682099367/2147483648 -1758273627627/536870912 -5729486727051/2147483648 -276671621145/536870912 -2180973901611/1073741824 -15134041742703/2147483648 724888954425/268435456 -4834333730187/2147483648 -5277309127353/2147483648 1193071571721/536870912 31641886147335/2147483648 2274501065589/2147483648 -868492733895/134217728 -3106442725539/2147483648 -4190953665555/536870912 14267063985801/2147483648 8265975629205/2147483648 12879317408793/2147483648 5044864990305/1073741824 -18598946796687/2147483648 12692681792961/2147483648 -21656474916681/2147483648 -8648996432751/2147483648 6720906494499/2147483648 -16242578095551/2147483648 -2424968233239/2147483648 5453927259027/2147483648 -30963567122787/2147483648 5730970715529/1073741824 -103292571177/536870912 -18887115053445/2147483648 13749011573643/2147483648 -7252593662067/1073741824 8155046421783/1073741824 3611769777/2147483648 -2606330793915/268435456
10576211613645/2147483648 3659113353441/536870912 4093849724961/536870912 -896872907433/2147483648 2909320191891/2147483648 -7792159696317/2147483648 138170192937/134217728 3329944413423/536870912 26192301513795/2147483648 15485017262763/2147483648 -1850645279679/2147483648 4973775526233/1073741824 25255229076417/2147483648 -47590423209/1073741824 6965815907709/2147483648 -8591707370379/2147483648 -239613670257/2147483648 539192798403/268435456 36780337011/33554432 1760589212481/2147483648 -10675690376637/2147483648 1311630850197/1073741824 6473958252993/2147483648 -3306096775569/2147483648 -1766866238631/2147483648 -5188725605805/2147483648 8241608835141/1073741824 5904720195795/1073741824 13967733821505/2147483648 7108087226883/1073741824 3956597443875/2147483648 8266568127879/2147483648 -3045944456151/2147483648 7996162613289/2147483648 5402042611779/2147483648 1298715019317/536870912 4950397714989/2147483648 9045365609355/2147483648 -11349972639795/1073741824 -819070767351/2147483648 -10767701832099/2147483648 5553799111503/2147483648 -117350922021/536870912 3789072507609/2147483648 -66253699671/16777216 -11096234006043/2147483648 28341156671973/2147483648 15492971333415/2147483648 18573544293765/2147483648 2274501065589/2147483648 46956304200357/2147483648 -1692534683061/2147483648 8552268533871/2147483648 -11269760167887/2147483648 5375555571141/1073741824 10897062182319/2147483648 -2079461737491/1073741824 3182886529989/536870912 -7773822258759/1073741824 -10892376739803/1073741824 -27262531199295/2147483648 -3178192254165/1073741824 -17543674982373/2147483648 -10375289234049/1073741824 -13169200303191/1073741824 7105148624211/2147483648 1142807852325/536870912 17142512883393/1073741824 15054577529487/1073741824 -16058826830391/1073741824 9604433217981/2147483648 -3608164631775/1073741824 -1497921406275/536870912 -19409496617715/2147483648 -2216981201391/67108864
-560142742245/2147483648 157384698507/33554432 2168543417487/2147483648 -2279391309591/1073741824 583549289631/536870912 -8500210051227/2147483648 -3195658326999/2147483648 2229742498131/1073741824 -170949943479/268435456 9080510307687/2147483648 -3636891436347/2147483648 22111789362729/2147483648 -5804568884427/1073741824 480195469131/536870912 6272304142215/2147483648 8620145713401/2147483648 758096571441/536870912 397639329771/268435456 -137080382487/134217728 -2663008685289/2147483648 -921255624579/536870912 -499478781129/268435456 23160960303567/2147483648 -2555111720061/536870912 -5656844961507/2147483648 -6137712158703/2147483648 -6120511711365/2147483648 -3674447484897/536870912 -1331429273715/2147483648 -2810126965527/1073741824 17672706354087/2147483648 -5159407852569/1073741824 7364888677947/1073741824 625116138051/536870912 -1182385792677/1073741824 -2414244953523/1073741824 3075445108311/2147483648 1312300450095/268435456 7558679260659/2147483648 936533107851/1073741824 6292365346653/2147483648 -662885665299/2147483648 120326167053/2147483648 1146883559181/2147483648 4569146262369/2147483648 -604639386243/536870912 7947628230105/2147483648 6458576650839/2147483648 932084758617/268435456 -868492733895/134217728 -1692534683061/2147483648 12610142879883/1073741824 1579383051615/536870912 704746567059/268435456 -11650877659119/2147483648 -12118142195211/2147483648 1273592124477/1073741824 -1846247159031/2147483648 -1924648089237/2147483648 11820625996965/2147483648 13529868584469/2147483648 5825269649703/1073741824 -8180586322383/536870912 4969432841985/536870912 -7533421213509/2147483648 -119492048913/1073741824 11552126922255/1073741824 1489398291855/2147483648 576069060705/536870912 7607068732707/2147483648 2087318424513/2147483648 5313812504091/1073741824 -14883994630137/2147483648 15287773284645/2147483648 13782370969887/2147483648
-378901898883/536870912 6369795265377/1073741824 -1872057792279/2147483648 -2049543113031/2147483648 -1895942875353/1073741824 -6606971156997/2147483648 -2402289089847/2147483648 8300307069897/1073741824 1748845455537/1073741824 11253432872289/2147483648 -366938257173/2147483648 5873420712663/2147483648 10153374053955/2147483648 -2570966038119/2147483648 -3477734213289/2147483648 -1342574939685/536870912 615360924759/1073741824 -4653239852565/2147483648 -2934677849247/1073741824 -2221018743087/1073741824 -13290039424863/2147483648 -6253484654103/2147483648 14361361011225/2147483648 -9961893565005/2147483648 -1626798462747/1073741824 -7101972198687/2147483648 2396893063923/1073741824 6500188465887/1073741824 4944595137213/2147483648 228934842393/1073741824 19275866219697/2147483648 340393794315/134217728 19625143459629/2147483648 1153800293631/536870912 6618449583/16777216 -315131118399/1073741824 9845490229119/2147483648 -11953441014129/2147483648 2365323888333/1073741824 -27080534592081/2147483648 -18019301509983/2147483648 -2585096200509/2147483648 -1048558039221/536870912 -162771260679/67108864 -4583477459835/1073741824 -5303483392575/1073741824 1033592003007/134217728 9966438500367/2147483648 11246530884411/2147483648 -3106442725539/2147483648 8552268533871/2147483648 1579383051615/536870912 34713002460885/2147483648 2512446353985/1073741824 -182537605155/1073741824 6596376682719/2147483648 3092668947603/536870912 6579266214459/1073741824 -12375419810535/2147483648 19033192275843/2147483648 -10245996327501/2147483648 -2889031234605/536870912 -10341306581505/2147483648 -65232509133/134217728 -522817483089/1073741824 -9041115118707/1073741824 28498488464811/2147483648 1499997759279/134217728 8179673346909/2147483648 3960716901249/1073741824 1736676670191/268435456 -442642531767/268435456 -10617107615979/2147483648 20864978633973/2147483648 -19282280972169/2147483648
-5508698346027/1073741824 -2891939112819/1073741824 -3715114932705/1073741824 -176953942581/268435456 -2825266546413/2147483648 3512344922565/1073741824 592134049659/2147483648 -261329114223/2147483648 50587217385/33554432 -1186963843095/2147483648 10687125748635/2147483648 10453296453903/2147483648 -11459470759983/2147483648 -4815376381971/2147483648 -17782106775/536870912 4738864423131/2147483648 2650979649405/1073741824 -3373215777255/2147483648 -2705278359987/1073741824 -734148658887/1073741824 8688773209449/2147483648 3145999023309/1073741824 1274100085215/536870912 -2342231352405/2147483648 -923702856819/268435456 -3167166827127/1073741824 -1300133009133/1073741824 8439148323225/2147483648 13482359937231/2147483648 -1516949449257/2147483648 670136000445/134217728 -519742101111/134217728 1876165675077/536870912 -13827407669349/2147483648 -1977622028163/2147483648 8555199396153/2147483648 5813486573253/1073741824 1824581060667/1073741824 667140858021/2147483648 1114323229353/1073741824 3962528955/134217728 6074012231865/1073741824 190375259649/536870912 569906812329/1073741824 -67512488217/1073741824 -173434215729/2147483648 9625334800515/2147483648 4754632271709/1073741824 -3896183942427/2147483648 -4190953665555/536870912 -11269760167887/2147483648 704746567059/268435456 2512446353985/1073741824 7703231552349/536870912 -2934540890103/1073741824 -1238081792745/2147483648 -118769385303/134217728 -198869945433/268435456 3661626292617/536870912 -6470016108405/2147483648 2414520332205/1073741824 4873252807143/1073741824 1850015083569/536870912 3356628607575/2147483648 7535112657273/536870912 98802489165/268435456 19168112815605/2147483648 682429582143/1073741824 -20461782279267/2147483648 35787243741957/2147483648 -1359878853969/268435456 11631118324497/2147483648 -389208652833/536870912 7720160094561/1073741824 8782307821833/1073741824
3763043676219/2147483648 -20752105119/536870912 455399103123/2147483648 1816904162157/1073741824 -1649034331863/2147483648 310247753751/536870912 1098257336967/2147483648 2824962527379/2147483648 76447449393/67108864 984621091233/1073741824 -511523588169/2147483648 -10876941555189/2147483648 7404223644393/1073741824 -1398046403499/1073741824 -756330431661/268435456 -13100401993731/2147483648 -3587055107355/2147483648 10805823715329/2147483648 316682249259/1073741824 -1692512060031/2147483648 -1869088069257/2147483648 87410135403/33554432 -2119370353971/1073741824 2529364894359/1073741824 3083106757701/2147483648 401013348033/2147483648 3351059125011/2147483648 11449173552963/2147483648 2374541255877/268435456 10432622176083/2147483648 -2150657069919/536870912 97651005333/536870912 -122203459839/16777216 1664488661817/1073741824 -3543313980525/2147483648 3293739799743/2147483648 -549822564045/1073741824 -4522717705965/1073741824 -15094138171455/2147483648 -15522328531155/2147483648 -985098530367/536870912 -4406092644321/2147483648 -3691784250279/2147483648 3993204680007/1073741824 -2715171461727/1073741824 13160518485/67108864 5758759230057/2147483648 132015836673/2147483648 9034871226555/2147483648 14267063985801/2147483648 5375555571141/1073741824 -11650877659119/2147483648 -182537605155/1073741824 -2934540890103/1073741824 18752525779083/2147483648 3228588983637/2147483648 -5116803543573/2147483648 3191532462525/1073741824 -7963520867055/1073741824 -7517760012837/2147483648 -27238092607791/2147483648 -13683258280953/2147483648 261415567665/134217728 -16954177847439/2147483648 1686270464145/2147483648 18861677520879/2147483648 -10706879914437/1073741824 15770699616255/2147483648 -1563634680093/1073741824 -13810613648661/2147483648 3385699671057/2147483648 -15380552237049/2147483648 51751159383/8388608 -828746630247/134217728 -24665791183299/2147483648
7515156071613/1073741824 736544483427/268435456 29542615097511/2147483648 6140806445103/1073741824 3909186034605/2147483648 44358487515/268435456 -171366524553/2147483648 2117246831877/536870912 53237629017489/2147483648 2890293267627/2147483648 426078356169/2147483648 -3704781261603/1073741824 5199290107077/1073741824 -1259676304857/2147483648 15271030579335/2147483648 -1366986311283/536870912 -3626734266021/1073741824 13622577277821/2147483648 21943625436021/2147483648 15246201739875/2147483648 -8491797091545/2147483648 -665142410523/2147483648 -22012680691029/2147483648 -1324954307769/2147483648 4741030425723/1073741824 33272450889/134217728 19598477023533/2147483648 25705967077887/2147483648 -11738305391619/1073741824 3292042364763/1073741824 -1759696118151/268435456 -2306047245591/1073741824 105998885199/536870912 2242330958553/1073741824 13945769907627/1073741824 17815220835783/2147483648 2453165160759/2147483648 -1238152121991/268435456 1060852706787/1073741824 -3454567840725/268435456 -21614278641981/2147483648 11734329020541/1073741824 11167604446245/2147483648 -3974162760291/1073741824 -7752095181585/2147483648 -59896174113/67108864 495147543933/67108864 -2546988520503/536870912 -5275242040479/1073741824 8265975629205/2147483648 10897062182319/2147483648 -12118142195211/2147483648 6596376682719/2147483648 -1238081792745/2147483648 3228588983637/2147483648 57063051957711/2147483648 10386641886081/1073741824 10906469650269/2147483648 -143095779849/536870912 -1591859635491/1073741824 -10832143932093/1073741824 -9229486184157/1073741824 1210089508431/268435456 -8667510197205/1073741824 12931328387661/2147483648 -10029885546495/1073741824 -6892881308487/1073741824 4946768815365/1073741824 -1599347083863/2147483648 -785289833859/67108864 4755207243267/536870912 -965748719331/2147483648 15880805756559/2147483648 2590344837927/2147483648 -9033515277417/1073741824
5495152741341/2147483648 -7554578649/268435456 8517461295813/1073741824 5180606361735/2147483648 3507254723925/2147483648 -13247531744061/2147483648 764956875969/2147483648 1411391379753/268435456 11305201293327/1073741824 2336138667117/2147483648 -192502283589/134217728 1502547433593/1073741824 -153736229607/268435456 -4247923325391/2147483648 12346177797009/2147483648 -772054178703/2147483648 -8581011875787/2147483648 190286278587/33554432 4702515362583/536870912 1557844820445/2147483648 -8285878044147/1073741824 -16037535548133/2147483648 -7637139634641/1073741824 -4265707217679/2147483648 157584523515/268435456 -413414733933/536870912 21132155163015/2147483648 15236517827517/2147483648 -1205039591517/134217728 284894284785/1073741824 -26155225719/4194304 -10925342495121/2147483648 10614644293011/2147483648 9915171143139/2147483648 25319144589813/2147483648 4673807128473/536870912 2373529583751/2147483648 -12702897091821/1073741824 23035602659523/2147483648 -28989705114225/2147483648 -4921747427763/536870912 4579737112077/536870912 4459623824799/2147483648 -3704683369401/536870912 -3069458678847/536870912 4257164874201/2147483648 115814769933/134217728 -2688364515831/536870912 -3957099475359/2147483648 12879317408793/2147483648 -2079461737491/1073741824 1273592124477/1073741824 3092668947603/536870912 -118769385303/134217728 -5116803543573/2147483648 10386641886081/1073741824 3161901082107/134217728 5041930796571/2147483648 -15095223319041/2147483648 17124086370963/1073741824 1960909586277/2147483648 5112656750547/1073741824 451966915179/134217728 -2656364110341/2147483648 18065764572999/2147483648 -11093284617477/1073741824 -8342652702561/2147483648 -1980640555959/1073741824 -6027109530999/2147483648 3261689978403/2147483648 5686103294901/2147483648 6690855703779/2147483648 13986984310521/2147483648 7664099786103/1073741824 -2047336500669/1073741824
-244751511189/268435456 -399749437977/536870912 -5112640006065/1073741824 -511354788009/2147483648 -7455282991689/2147483648 -1573697774355/268435456 -4040358880269/2147483648 7278315531813/1073741824 -278877759327/67108864 8924292934299/2147483648 3328842676089/2147483648 -56184871983/1073741824 8791755205299/2147483648 -2204305883781/268435456 1301309014407/1073741824 -7616694199383/2147483648 -3542289973941/536870912 -100991313063/268435456 -115545638235/268435456 -7746830516589/2147483648 -6946967563119/1073741824 -7409846309835/2147483648 7406253406449/2147483648 1308885808683/1073741824 2492966052033/2147483648 -3687104906133/1073741824 2592284566245/2147483648 1547225640033/134217728 1045101932469/536870912 11687369847189/2147483648 -2785199915457/2147483648 8485507137933/2147483648 369238157265/67108864 516559024497/268435456 412803547527/134217728 -639852724803/1073741824 1245738499245/268435456 -677888683371/134217728 -5649301881387/1073741824 -5016199204473/536870912 -16527740385945/2147483648 405937848477/1073741824 -6231471480795/2147483648 -111689956707/1073741824 -23136453092499/2147483648 -4421865932553/1073741824 8573786027451/1073741824 10786973217951/1073741824 8305932284163/1073741824 5044864990305/1073741824 3182886529989/536870912 -1846247159031/2147483648 6579266214459/1073741824 -198869945433/268435456 3191532462525/1073741824 10906469650269/2147483648 5041930796571/2147483648 46417111093383/2147483648 -1252372420599/268435456 14372902037349/2147483648 -15715666669107/2147483648 -16016753785563/2147483648 -563311112793/536870912 -11267221771119/1073741824 7243795236639/2147483648 -21063139495851/2147483648 4292364164307/536870912 1014230671365/67108864 3612389129733/1073741824 906489363333/1073741824 1432664630751/134217728 -5063003062137/2147483648 1054365731013/268435456 21139534152267/2147483648 -9398537560263/1073741824
-6537635791767/2147483648 -2721612233055/1073741824 -2062184493789/1073741824 -298636551657/2147483648 -646773093513/536870912 13912977627135/2147483648 1438999427475/1073741824 -5692759428987/2147483648 -6782934664971/2147483648 -4022533055487/1073741824 9486007717539/2147483648 -3606953149413/1073741824 -17233844675883/2147483648 -221767911885/2147483648 -6642230056815/2147483648 2932458106299/536870912 6302484090093/2147483648 -13864127983983/2147483648 -3465709962729/2147483648 7378739680119/2147483648 6524446652295/1073741824 -1156353896919/1073741824 -1863005456817/536870912 1245922230885/1073741824 -1951876306803/2147483648 185068165407/67108864 -3351684975435/2147483648 -14651319686991/2147483648 -10055760533913/2147483648 -2652685908381/1073741824 6148000068633/2147483648 7225028982087/2147483648 4623147078207/1073741824 -1357060559229/268435456 -14606289410181/2147483648 627125471895/1073741824 7923534094893/2147483648 20785332764025/2147483648 2434236473313/2147483648 106620062247/8388608 16409326642167/2147483648 9500892125001/1073741824 -3826064071917/2147483648 -7226474153403/2147483648 4272892207587/2147483648 -1507094389473/2147483648 -11184123687327/2147483648 5192673929613/2147483648 -16922073798579/2147483648 -18598946796687/2147483648 -7773822258759/1073741824 -1924648089237/2147483648 -12375419810535/2147483648 3661626292617/536870912 -7963520867055/1073741824 -143095779849/536870912 -15095223319041/2147483648 -1252372420599/268435456 63993988888929/2147483648 -33576815971257/2147483648 14631060435075/1073741824 1036093028997/268435456 20729455061739/2147483648 2255556820131/536870912 15381737805531/2147483648 -4970668853763/1073741824 1927939977531/268435456 -3357645388101/268435456 -5921368219065/1073741824 2062675382451/268435456 -13043285722971/2147483648 15362722542915/2147483648 -7819485129741/2147483648 -155976194919/134217728 37314998853411/2147483648
-1648501908621/1073741824 -200162545647/1073741824 -1290516307749/2147483648 -2807526754887/1073741824 -3797906260221/2147483648 -25741598904387/2147483648 -4408065001035/2147483648 12540789251373/2147483648 7200057503727/2147483648 -988534000515/2147483648 -1213818604479/268435456 -56497791933/2147483648 -10015138598565/2147483648 -2407374231975/536870912 5218107629199/1073741824 909138592761/1073741824 -19441013114589/2147483648 295074778803/268435456 996133900947/268435456 -9154128145239/2147483648 -13515973754607/2147483648 -8753571934119/1073741824 3887759360721/1073741824 -3630399371841/2147483648 7210219832943/2147483648 -5756123880243/2147483648 3582508045455/2147483648 6841421218083/1073741824 -8765835416829/1073741824 -4757182078731/2147483648 -1923289390863/2147483648 -3161046120309/1073741824 15728498010411/2147483648 12077880645597/2147483648 33416063021049/2147483648 4814585629317/2147483648 -977898695991/2147483648 -31387935121233/2147483648 20448121464213/1073741824 -21934650867561/2147483648 -5035757391849/1073741824 -3189581308821/536870912 43489965561/1073741824 -13895575977759/2147483648 -11006270484807/2147483648 1478169623901/536870912 -4729970545995/1073741824 -9157065776775/2147483648 3650938658283/2147483648 12692681792961/2147483648 -10892376739803/1073741824 11820625996965/2147483648 19033192275843/2147483648 -6470016108405/2147483648 -7517760012837/2147483648 -1591859635491/1073741824 17124086370963/1073741824 14372902037349/2147483648 -33576815971257/2147483648 20724140146851/536870912 8093385334437/1073741824 8239721814441/2147483648 382655345889/536870912 12411373809735/2147483648 13748216385891/2147483648 -16320708310677/1073741824 3872895190581/1073741824 -365752937331/134217728 -133861730991/33554432 8834248543395/536870912 101838685971/2147483648 634465324263/536870912 -2063696798907/2147483648 4557048976947/268435456 3074856037017/268435456
-737527305717/1073741824 2746284363189/2147483648 -17276042103/8388608 -1294445659935/2147483648 8323983565629/2147483648 -954284076153/268435456 1152291640581/2147483648 -2026199679753/536870912 -30091745301417/2147483648 -1471097963103/536870912 8422774354593/1073741824 4246573897167/536870912 -6605623083639/536870912 4033425907053/1073741824 7205109257055/2147483648 34486594206375/2147483648 13401211163781/2147483648 -9479393340669/2147483648 -820230932493/2147483648 693560588073/2147483648 3235276896765/1073741824 2589017496015/2147483648 -1159942943169/1073741824 -1947013397385/1073741824 -2985707051775/1073741824 8427012458067/2147483648 -2997617376393/1073741824 -41611545702057/2147483648 -12010307135067/2147483648 1702686534735/2147483648 11872941178665/1073741824 4616475585897/2147483648 1533520869489/134217728 354255484023/1073741824 -616980691875/536870912 -7800395474907/1073741824 6340691860203/2147483648 15328181510109/2147483648 8908378854327/536870912 40693513300065/1073741824 21531951450543/2147483648 6490221445713/1073741824 -3224253538497/536870912 743656242801/2147483648 -4316082361533/2147483648 8399518910343/2147483648 -27340267311723/2147483648 -11370386070627/1073741824 -23231904529989/2147483648 -21656474916681/2147483648 -27262531199295/2147483648 13529868584469/2147483648 -10245996327501/2147483648 2414520332205/1073741824 -27238092607791/2147483648 -10832143932093/1073741824 1960909586277/2147483648 -15715666669107/2147483648 14631060435075/1073741824 8093385334437/1073741824 88714489562679/2147483648 42330427185147/2147483648 2840575643193/536870912 16300966264107/2147483648 337221148473/67108864 -16822803833061/2147483648 7940447423205/1073741824 -74586200866155/2147483648 -8471631354177/536870912 28537267664895/2147483648 -20340645582759/2147483648 4256714977119/536870912 -18575860519479/2147483648 -6533895764307/2147483648 118599412481391/2147483648
-2557935728481/2147483648 -8855652256029/2147483648 6434544991995/2147483648 -500599386621/536870912 4644578814339/1073741824 -11696813665791/2147483648 1309104298323/2147483648 -3318475785315/1073741824 2915012100315/1073741824 -3287212134459/2147483648 4506678314025/1073741824 4036526901615/536870912 -17818220071323/2147483648 525800760303/1073741824 18445822153275/2147483648 2396090286375/268435456 -4373629722723/1073741824 1216972737717/1073741824 3517394942133/2147483648 -2480366912079/2147483648 4737968435289/2147483648 1294824068349/1073741824 -15364542766353/2147483648 -1062750167367/2147483648 -2352235109673/1073741824 -1337415332043/2147483648 5963547779061/1073741824 -22027192604085/2147483648 1492323117/16777216 6620779521/536870912 -734554034295/536870912 -13374884341869/2147483648 1052577535389/1073741824 419760444345/2147483648 13019418522609/1073741824 721479399021/536870912 445723008063/268435456 11443819620369/2147483648 15204140983737/2147483648 5242706771247/268435456 12025121573979/2147483648 11576190727875/1073741824 -1084714951761/2147483648 -4678897247289/2147483648 1155949720269/536870912 1470094715781/268435456 -6677141430747/2147483648 -3983558914593/536870912 -13721102538651/2147483648 -8648996432751/2147483648 -3178192254165/1073741824 5825269649703/1073741824 -2889031234605/536870912 4873252807143/1073741824 -13683258280953/2147483648 -9229486184157/1073741824 5112656750547/1073741824 -16016753785563/2147483648 1036093028997/268435456 8239721814441/2147483648 42330427185147/2147483648 30011852837223/1073741824 2357125118091/2147483648 690697279449/134217728 7344229381521/2147483648 1599900176313/1073741824 -21007210185/134217728 -33978566449545/2147483648 -3657359456961/536870912 13765030592679/1073741824 -34283758576053/2147483648 19073659368579/2147483648 -1895663437191/1073741824 -4865196877203/2147483648 11496633291561/536870912
-727123865949/268435456 -6092263065339/536870912 -98331613179/16777216 3173674939371/2147483648 -15757651599/67108864 5230300228359/2147483648 15587107349745/2147483648 -4605838494687/1073741824 -9178153919109/2147483648 -14461928121345/2147483648 156674592879/67108864 -13599990043203/1073741824 2783477082351/1073741824 -11999010204903/2147483648 -4273828179747/1073741824 -12356049275889/2147483648 -11840357329311/1073741824 -5184942175251/1073741824 3981396083211/536870912 5384440503573/2147483648 19473699763905/2147483648 -1107811736115/2147483648 -36238006784907/2147483648 13477084736073/2147483648 7632733251609/2147483648 13308197999151/2147483648 17531402003157/2147483648 866156426715/536870912 3555362075475/2147483648 1229874419187/268435456 -12708526505217/2147483648 5538342322197/1073741824 -4818561743739/1073741824 -6350212179867/1073741824 939296413509/536870912 14876428840197/2147483648 -4617034120455/1073741824 -10391235241461/1073741824 25162092055503/2147483648 39469997945727/2147483648 -2150170453395/1073741824 -2445412259319/1073741824 1917097140357/1073741824 -2616280120215/268435456 -17613670448931/2147483648 4608088550475/1073741824 -9209059776453/536870912 -10513063901973/2147483648 -5779388517363/536870912 6720906494499/2147483648 -17543674982373/2147483648 -8180586322383/536870912 -10341306581505/2147483648 1850015083569/536870912 261415567665/134217728 1210089508431/268435456 451966915179/134217728 -563311112793/536870912 20729455061739/2147483648 382655345889/536870912 2840575643193/536870912 2357125118091/2147483648 58843756679883/1073741824 -26396174019267/2147483648 28844608493847/1073741824 -10777333542459/2147483648 -5492592884205/268435456 -40511461481805/2147483648 -40382392591983/2147483648 13739080507005/1073741824 -13202285915655/2147483648 1890195035835/1073741824 31487766847329/2147483648 -32768126292339/2147483648 -358215200517/536870912
-2092030855665/536870912 650552718465/1073741824 -604201575681/268435456 -8464934562963/2147483648 -787878713331/2147483648 -643861132413/268435456 -4937257743675/2147483648 -492947561175/134217728 -11936283027/4194304 -663677948259/536870912 -9780787641375/2147483648 8951948642661/2147483648 -23092371483051/2147483648 10388142235875/2147483648 -567865699095/268435456 15127926831513/2147483648 6349089665595/2147483648 -2350561767207/536870912 -6378717839133/1073741824 -3729477595473/2147483648 1490868879393/536870912 -2794697394507/2147483648 14445630643281/2147483648 -674404912233/134217728 -4025467044729/1073741824 -2484579942687/2147483648 -16668002135043/2147483648 -10258373981871/1073741824 -4447202251329/536870912 -27013690709649/2147483648 12147320024661/2147483648 -6697300654947/2147483648 2062120117833/536870912 -1793481926919/2147483648 -9162491337549/2147483648 -598546810233/134217728 -427391519859/134217728 4899791866911/536870912 8028186854799/1073741824 -172826239215/33554432 10217583088083/2147483648 -4636508994393/2147483648 11637583444833/2147483648 -790241874687/1073741824 9654027190413/536870912 -238868222637/2147483648 -9598511119515/2147483648 -11326822166931/2147483648 -807460102995/134217728 -16242578095551/2147483648 -10375289234049/1073741824 4969432841985/536870912 -65232509133/134217728 3356628607575/2147483648 -16954177847439/2147483648 -8667510197205/1073741824 -2656364110341/2147483648 -11267221771119/1073741824 2255556820131/536870912 12411373809735/2147483648 16300966264107/2147483648 690697279449/134217728 -26396174019267/2147483648 47950242596379/2147483648 -2270463659727/2147483648 -110531889951/536870912 21323867334141/2147483648 -2761382341905/536870912 17863889315157/2147483648 7489084616451/2147483648 -13426232735565/2147483648 16784747788059/2147483648 -14813257150395/2147483648 690718434705/67108864 26278837198497/2147483648
-5304291225795/1073741824 -1401596923545/268435456 -2061200976375/536870912 2301631748967/1073741824 -2530823148165/1073741824 -452253587265/67108864 8135551997187/2147483648 5517062418807/2147483648 -1643206084263/2147483648 -475233685305/536870912 5425435512879/536870912 -1675948266375/1073741824 -2578631931225/536870912 -9638672957883/1073741824 1812193867395/2147483648 6637096905573/2147483648 -3265346334867/1073741824 5576766757845/1073741824 7509561306891/2147483648 -1220256271797/536870912 6279014464635/2147483648 1897758887451/536870912 -1233695611857/536870912 4169418667935/2147483648 -1513667214543/536870912 -653000932059/1073741824 2991004105995/2147483648 24428960315439/2147483648 22245640123695/2147483648 12451611721119/2147483648 2402919244305/2147483648 -916242096963/268435456 523684303107/2147483648 -2961415930599/2147483648 2950749096657/1073741824 5334612683421/536870912 3112194552225/536870912 -3052818020685/1073741824 26712334514487/2147483648 -520747029669/536870912 -3730258556859/1073741824 11590320744105/2147483648 -301357921311/536870912 4300739606205/2147483648 -9070999797435/2147483648 4452280509687/2147483648 -4253800413765/1073741824 -6577332849069/2147483648 -519898335603/67108864 -2424968233239/2147483648 -13169200303191/1073741824 -7533421213509/2147483648 -522817483089/1073741824 7535112657273/536870912 1686270464145/2147483648 12931328387661/2147483648 18065764572999/2147483648 7243795236639/2147483648 15381737805531/2147483648 13748216385891/2147483648 337221148473/67108864 7344229381521/2147483648 28844608493847/1073741824 -2270463659727/2147483648 53007359932761/1073741824 13473710686971/2147483648 -6432818486445/1073741824 -14398231186137/1073741824 -14620955975379/536870912 9061250055381/536870912 -8378973995967/2147483648 1217583196671/268435456 12230594632323/1073741824 1744718829555/536870912 43902800945829/2147483648
499280799471/134217728 -7728132902649/2147483648 144550631421/536870912 3186310043211/1073741824 9634160984265/2147483648 5747179321449/2147483648 6453232903047/2147483648 -6926891625909/2147483648 -6064855338645/2147483648 491332962327/268435456 13396999614399/2147483648 -1479701335671/1073741824 8745024488331/2147483648 8894248811139/2147483648 -2413359343563/2147483648 -892956319077/536870912 5886935018547/2147483648 12253681124577/1073741824 4221959638005/2147483648 299662517421/536870912 6273716488635/2147483648 24573739988937/2147483648 7471227059757/2147483648 8023298305299/2147483648 -573955939659/268435456 4341607024449/2147483648 -6230438755581/1073741824 -13892081314359/2147483648 48286892037717/2147483648 469162531899/67108864 -657675615585/536870912 -5832093362823/1073741824 -9206983408731/536870912 5489546888703/2147483648 -463842493845/268435456 4120268064489/1073741824 -1700374768497/2147483648 9885853064211/2147483648 -13960315463103/2147483648 8409306859065/2147483648 12877643232891/2147483648 -6491861276313/2147483648 -6325936766031/1073741824 31297508507853/2147483648 2066422840107/2147483648 2337381211221/1073741824 -4066295171841/2147483648 -6040966664181/2147483648 18816542704401/2147483648 5453927259027/2147483648 7105148624211/2147483648 -119492048913/1073741824 -9041115118707/1073741824 98802489165/268435456 18861677520879/2147483648 -10029885546495/1073741824 -11093284617477/1073741824 -21063139495851/2147483648 -4970668853763/1073741824 -16320708310677/1073741824 -16822803833061/2147483648 1599900176313/1073741824 -10777333542459/2147483648 -110531889951/536870912 13473710686971/2147483648 5444698417965/134217728 -4707050679879/268435456 -14537371337949/2147483648 -16914908398155/1073741824 -34580279233311/2147483648 4713374871381/2147483648 -13151181354813/2147483648 3333053378211/2147483648 -4968756555045/268435456 1134363135219/2147483648
-4462138251537/536870912 12398397296031/2147483648 -18889344625491/2147483648 -17036234118927/2147483648 -12577761232491/2147483648 -1451064002271/1073741824 -4214844598287/1073741824 6357118548585/1073741824 -1615651166703/268435456 10651657012293/2147483648 560089325541/536870912 26967395732475/2147483648 -12249742683009/2147483648 -1838836422357/2147483648 -2295498424353/1073741824 15924456270141/2147483648 10508568810201/1073741824 -30529454494863/2147483648 -27148212022299/2147483648 -5742835593285/1073741824 -1689218903433/536870912 -2015375262309/536870912 36556773704967/2147483648 -7242046918995/1073741824 -17521530551205/2147483648 -15199090400295/2147483648 -15444628366539/2147483648 7970562810801/2147483648 -2307518876481/2147483648 -14992045474737/2147483648 9926015470719/536870912 17574443340423/2147483648 39362064881535/2147483648 -2019045436491/536870912 -1902044695077/268435456 -3488795013213/536870912 5902647974529/536870912 18928852286421/2147483648 -982418734497/1073741824 -2267442412455/536870912 -2212466693031/1073741824 22927959261/268435456 -3452307878493/2147483648 649130890815/536870912 6921803521521/2147483648 -10185210945687/1073741824 25845257440815/2147483648 16977975088509/1073741824 1558763418189/268435456 -30963567122787/2147483648 1142807852325/536870912 11552126922255/1073741824 28498488464811/2147483648 19168112815605/2147483648 -10706879914437/1073741824 -6892881308487/1073741824 -8342652702561/2147483648 4292364164307/536870912 1927939977531/268435456 3872895190581/1073741824 7940447423205/1073741824 -21007210185/134217728 -5492592884205/268435456 21323867334141/2147483648 -6432818486445/1073741824 -4707050679879/268435456 87721270349391/2147483648 31003650061119/2147483648 36405898409271/2147483648 7901149915953/536870912 5531469852867/2147483648 7496842398585/1073741824 -9506994841629/536870912 24083365003473/1073741824 -1161628088415/2147483648
-2402936293875/536870912 3091752878223/1073741824 -5111232592659/2147483648 -2141506843869/536870912 -15035279691759/2147483648 -2749269083145/1073741824 -4198087588035/1073741824 15315967690641/2147483648 2658306079155/268435456 4699910383533/1073741824 -8530318416195/1073741824 1425763996059/2147483648 9125849544297/1073741824 -8427496197561/1073741824 -7598354447205/2147483648 -26634544595505/2147483648 -4721490416007/1073741824 -5663960470149/2147483648 -5761220352615/1073741824 -5862315398259/1073741824 -18922533851199/2147483648 -1412333407071/268435456 1211309941149/134217728 -2272276666755/2147483648 2213865548241/2147483648 -19108622393571/2147483648 5750999819787/2147483648 2888957460831/134217728 2073866598795/2147483648 -7502647909671/2147483648 -2319117662259/536870912 2137262320407/2147483648 -67904630481/2147483648 -4859430835959/2147483648 -2068207295757/2147483648 5375207983197/2147483648 3983349793005/2147483648 -2618797184799/536870912 -41447282156577/2147483648 -75057932564169/2147483648 -11372125242429/1073741824 -12723912069597/2147483648 5997749179587/1073741824 -578347967073/268435456 -806746634439/2147483648 -16282999339857/2147483648 11308448412219/536870912 21655927390119/1073741824 7142141262045/536870912 5730970715529/1073741824 17142512883393/1073741824 1489398291855/2147483648 1499997759279/134217728 682429582143/1073741824 15770699616255/2147483648 4946768815365/1073741824 -1980640555959/1073741824 1014230671365/67108864 -3357645388101/268435456 -365752937331/134217728 -74586200866155/2147483648 -33978566449545/2147483648 -40511461481805/2147483648 -2761382341905/536870912 -14398231186137/1073741824 -14537371337949/2147483648 31003650061119/2147483648 49773649018419/1073741824 30494538282039/1073741824 -7115687169801/2147483648 22442017764135/2147483648 -8572740664965/2147483648 -683279721291/1073741824 19017692247201/1073741824 -119684326388589/2147483648
-7612630825977/2147483648 7990852900539/2147483648 -1348721935713/2147483648 -126655357437/16777216 -2396501162301/536870912 -7436597592189/2147483648 -9154775850963/2147483648 1594924878039/2147483648 5138118990015/1073741824 1323920620563/1073741824 -13753071691461/1073741824 4461869194485/2147483648 6085523944893/2147483648 3854908132575/2147483648 -9347861204469/2147483648 -4897211059425/2147483648 240153184065/268435456 -6523710816627/536870912 -298209335199/33554432 -1893379473477/536870912 -10975215934089/2147483648 -15456665704083/2147483648 6245529667131/2147483648 -4261441552323/1073741824 -1272472930107/536870912 -1202402322945/268435456 1938518002833/2147483648 1258140685299/268435456 -15772295980389/1073741824 -28056653189613/2147483648 -2985888802761/2147483648 18412661013399/2147483648 1859849419017/536870912 -2254549175403/2147483648 -1464897806091/268435456 -13675068961533/2147483648 -4023051218493/1073741824 7979189514357/1073741824 -24517312599663/2147483648 -292136922333/16777216 -6353145405405/1073741824 -9504128979243/2147483648 11154921882441/1073741824 -507717587997/134217728 4418445253107/268435456 -15467801131329/2147483648 20026895641137/2147483648 16190658976335/2147483648 1603641172149/1073741824 -103292571177/536870912 15054577529487/1073741824 576069060705/536870912 8179673346909/2147483648 -20461782279267/2147483648 -1563634680093/1073741824 -1599347083863/2147483648 -6027109530999/2147483648 3612389129733/1073741824 -5921368219065/1073741824 -133861730991/33554432 -8471631354177/536870912 -3657359456961/536870912 -40382392591983/2147483648 17863889315157/2147483648 -14620955975379/536870912 -16914908398155/1073741824 36405898409271/2147483648 30494538282039/1073741824 97995537925461/2147483648 -6552179499609/536870912 3002717423511/2147483648 2790015851691/1073741824 -6215681446941/1073741824 2838533990367/268435456 -46767341831205/1073741824
-3014500296705/268435456 -7429073934435/2147483648 -10582569333537/1073741824 -1506998883843/268435456 -1629845576037/268435456 2121224108931/1073741824 -134704989363/2147483648 3079243995507/1073741824 -1197126450891/268435456 -12428738973849/2147483648 1188152933745/536870912 6373835256393/2147483648 -5230500935463/536870912 -17672019982041/2147483648 8979108974121/2147483648 7462149827019/2147483648 1589975148411/2147483648 -15427330005555/2147483648 -1139589930273/134217728 -7134326727597/2147483648 17003388917361/2147483648 -10591100663691/2147483648 13736292154365/2147483648 823217044281/2147483648 -115829630283/268435456 -2375130794373/536870912 861682683249/1073741824 24180305949843/2147483648 12716374225233/2147483648 -5865606503589/2147483648 10948927683957/2147483648 -6862038773223/2147483648 23082471441561/2147483648 -14329980240585/2147483648 628325560281/134217728 12300164253075/2147483648 2546209963071/536870912 -1566348365427/536870912 20929298919039/2147483648 21256728437739/2147483648 7449859696245/2147483648 1713963711/268435456 -119233253055/67108864 -3679904971611/536870912 -5632476223251/2147483648 8667545718669/2147483648 -2185856670585/1073741824 11146353035457/2147483648 -7647865110609/2147483648 -18887115053445/2147483648 -16058826830391/1073741824 7607068732707/2147483648 3960716901249/1073741824 35787243741957/2147483648 -13810613648661/2147483648 -785289833859/67108864 3261689978403/2147483648 906489363333/1073741824 2062675382451/268435456 8834248543395/536870912 28537267664895/2147483648 13765030592679/1073741824 13739080507005/1073741824 7489084616451/2147483648 9061250055381/536870912 -34580279233311/2147483648 7901149915953/536870912 -7115687169801/2147483648 -6552179499609/536870912 112860205943667/2147483648 -28652448882231/1073741824 15755332586853/2147483648 -3170275799925/536870912 32662158018813/2147483648 19632882351345/1073741824
3572173910217/1073741824 779451678039/536870912 -516950098893/2147483648 5045881955061/2147483648 1542629083635/2147483648 -187976193987/67108864 -1166869585935/1073741824 5122914443043/2147483648 -3338859075411/1073741824 5835092621355/1073741824 1936434600195/2147483648 172197063759/2147483648 5695073514351/1073741824 -4861567621065/2147483648 -9870010308159/2147483648 -12075054357777/2147483648 -7790760903075/2147483648 4667052990405/2147483648 9973425277359/1073741824 -1666838712885/2147483648 -24745731816225/2147483648 -3474654271989/2147483648 1048819730289/536870912 1585349248821/1073741824 1018072888677/536870912 -154653615849/1073741824 -11791477196541/2147483648 1304699401083/2147483648 -6353624969247/1073741824 268990225371/134217728 1436936133219/2147483648 7374718951959/2147483648 1226853984129/2147483648 1922484843195/1073741824 -1279389553251/1073741824 -7439906868819/2147483648 1311011021277/1073741824 -9001367878743/1073741824 -3418786759299/2147483648 -3532038651699/268435456 -16704011140179/2147483648 -10335624929943/1073741824 -3856540464093/2147483648 8084339262153/2147483648 -28648139664159/2147483648 -11563696522785/2147483648 423522399879/134217728 21753911605437/2147483648 2959160398353/268435456 13749011573643/2147483648 9604433217981/2147483648 2087318424513/2147483648 1736676670191/268435456 -1359878853969/268435456 3385699671057/2147483648 4755207243267/536870912 5686103294901/2147483648 1432664630751/134217728 -13043285722971/2147483648 101838685971/2147483648 -20340645582759/2147483648 -34283758576053/2147483648 -13202285915655/2147483648 -13426232735565/2147483648 -8378973995967/2147483648 4713374871381/2147483648 5531469852867/2147483648 22442017764135/2147483648 3002717423511/2147483648 -28652448882231/1073741824 40538415063627/1073741824 -10960866283257/2147483648 2735571928521/2147483648 5898195704487/1073741824 -30217134346875/2147483648
-5492764405641/2147483648 -2228860389201/1073741824 2897329977315/2147483648 -2453286179049/1073741824 1616344412949/2147483648 -4332534613911/2147483648 -15952466025/134217728 -1305389128539/1073741824 644892419535/134217728 -2140121072823/2147483648 -1253373806487/1073741824 5844009149133/1073741824 -1076414330121/134217728 610106505879/2147483648 97209290265/33554432 10252152084921/2147483648 -2756029549461/1073741824 -7247194951989/2147483648 507956184129/536870912 1601491531947/2147483648 2472325765341/1073741824 -3929595789741/2147483648 -1216290099993/2147483648 -2734037991843/1073741824 -2511511283793/1073741824 -3218151639831/2147483648 3554934086235/2147483648 -7884758327619/2147483648 -14652217537431/2147483648 -11093343982005/2147483648 919617588045/536870912 -5810837094843/2147483648 1220056012665/268435456 -918039809103/268435456 1471470783093/536870912 2326402940487/1073741824 849471561771/2147483648 2593750634625/536870912 1438022904885/268435456 2659633974309/536870912 837359391987/1073741824 14560515570891/2147483648 2616021870897/536870912 -8214686949543/2147483648 12616742367351/2147483648 377745800277/1073741824 -167575753431/536870912 -439297996773/1073741824 -11511390941109/2147483648 -7252593662067/1073741824 -3608164631775/1073741824 5313812504091/1073741824 -442642531767/268435456 11631118324497/2147483648 -15380552237049/2147483648 -965748719331/2147483648 6690855703779/2147483648 -5063003062137/2147483648 15362722542915/2147483648 634465324263/536870912 4256714977119/536870912 19073659368579/2147483648 1890195035835/1073741824 16784747788059/2147483648 1217583196671/268435456 -13151181354813/2147483648 7496842398585/1073741824 -8572740664965/2147483648 2790015851691/1073741824 15755332586853/2147483648 -10960866283257/2147483648 2694321107247/268435456 -2514304008657/2147483648 11586844875609/2147483648 9781749653001/2147483648
3000725253795/2147483648 -7255684504311/1073741824 613836720675/536870912 515378014965/134217728 407396739393/536870912 908093490669/2147483648 78986932515/134217728 -5385804258459/2147483648 1261412657283/2147483648 -163342561791/268435456 -2935967233863/2147483648 -6135147987633/1073741824 283673415963/268435456 -4589552892435/2147483648 -197712726825/67108864 -650146376259/134217728 -14889255807885/2147483648 7030184738649/1073741824 2467827141999/536870912 10585556871/67108864 1515529259409/1073741824 1126560805557/2147483648 -7084714197333/536870912 5015147259375/2147483648 1114064902521/2147483648 3930999341967/2147483648 3941265724671/1073741824 1128820737753/2147483648 603472769235/2147483648 3326500508073/2147483648 -20736402034155/2147483648 -4189677155349/1073741824 -2988606530703/536870912 -238467015351/268435456 -3283455213477/2147483648 3776275848765/2147483648 -5762572131897/2147483648 -13103333273571/2147483648 -1243840659489/536870912 -9298896974193/1073741824 -4396735328907/1073741824 5716031712405/1073741824 6966588087837/2147483648 -208741647795/268435456 2242476024519/2147483648 7235255807643/2147483648 -676220806881/268435456 -14217711345033/2147483648 -5217624533595/1073741824 8155046421783/1073741824 -1497921406275/536870912 -14883994630137/2147483648 -10617107615979/2147483648 -389208652833/536870912 51751159383/8388608 15880805756559/2147483648 13986984310521/2147483648 1054365731013/268435456 -7819485129741/2147483648 -2063696798907/2147483648 -18575860519479/2147483648 -1895663437191/1073741824 31487766847329/2147483648 -14813257150395/2147483648 12230594632323/1073741824 3333053378211/2147483648 -9506994841629/536870912 -683279721291/1073741824 -6215681446941/1073741824 -3170275799925/536870912 2735571928521/2147483648 -2514304008657/2147483648 41238597834303/2147483648 -2249642726505/536870912 -1047472383717/1073741824
-1197139741917/134217728 -10803195873/4194304 -3981620630037/536870912 -7233498960933/2147483648 -13052628933381/2147483648 -3348957144585/536870912 -6122402381391/1073741824 1014688359657/536870912 -569371876839/536870912 -3864899241813/2147483648 -1790131884021/1073741824 673991618637/268435456 -2393089589277/268435456 -3751359412293/536870912 -2175551658129/2147483648 3302981524551/2147483648 -6107396578113/2147483648 -14202267226923/2147483648 -11333824119351/2147483648 -3664280903535/536870912 -14826643428897/2147483648 -1804519387671/268435456 13184430016143/2147483648 -1207996928811/536870912 556097495703/2147483648 -7399796463183/1073741824 -9676233838737/2147483648 26815793337465/2147483648 -27602307729915/2147483648 -10817931915069/1073741824 -2259925378887/1073741824 -2982549117489/1073741824 10719726881367/1073741824 -6454971328215/2147483648 83219821731/16777216 -818061474369/1073741824 6464569905531/2147483648 -6213770702283/1073741824 856086292101/536870912 -13828678109379/536870912 -6025164669585/1073741824 -1947861849315/2147483648 9367319466147/2147483648 -776061208323/134217728 4944135632475/2147483648 -2752377539271/1073741824 15273513009879/2147483648 4269410800911/536870912 -846033836433/2147483648 3611769777/2147483648 -19409496617715/2147483648 15287773284645/2147483648 20864978633973/2147483648 7720160094561/1073741824 -828746630247/134217728 2590344837927/2147483648 7664099786103/1073741824 21139534152267/2147483648 -155976194919/134217728 4557048976947/268435456 -6533895764307/2147483648 -4865196877203/2147483648 -32768126292339/2147483648 690718434705/67108864 1744718829555/536870912 -4968756555045/268435456 24083365003473/1073741824 19017692247201/1073741824 2838533990367/268435456 32662158018813/2147483648 5898195704487/1073741824 11586844875609/2147483648 -2249642726505/536870912 71665186378977/2147483648 64019984175/33554432
396945903957/536870912 -5054310289869/2147483648 -2972143425717/536870912 14328583164135/2147483648 1569684822627/268435456 415064677347/2147483648 -6916111469019/2147483648 -5069184710241/536870912 -56506232494131/2147483648 -12996809484279/2147483648 19430162254179/1073741824 9019105618701/2147483648 -22621759157763/1073741824 7768351593027/1073741824 1561104396783/1073741824 26217555002397/1073741824 13380960869883/1073741824 10484023345119/2147483648 -9499042874367/2147483648 1463940348801/2147483648 15709921235913/2147483648 1431520203483/134217728 -6713334695499/1073741824 -2027689248177/2147483648 -1396113212637/536870912 15009239795085/2147483648 -14787299494245/1073741824 -29371378165383/1073741824 -366213707703/268435456 1348245607875/536870912 11926246014273/1073741824 -12723430707609/2147483648 375915779877/33554432 1724648714277/1073741824 -4322740833447/1073741824 -28526642712147/2147483648 4743672405591/1073741824 8462117581659/1073741824 20826395142003/1073741824 10224008670249/268435456 32136125764329/2147483648 32518266526791/2147483648 -13079327796699/1073741824 21572135111523/2147483648 681193933053/268435456 21735331242495/2147483648 -40671439472445/2147483648 -31879596821199/1073741824 -22262336230845/1073741824 -2606330793915/268435456 -2216981201391/67108864 13782370969887/2147483648 -19282280972169/2147483648 8782307821833/1073741824 -24665791183299/2147483648 -9033515277417/1073741824 -2047336500669/1073741824 -9398537560263/1073741824 37314998853411/2147483648 3074856037017/268435456 118599412481391/2147483648 11496633291561/536870912 -358215200517/536870912 26278837198497/2147483648 43902800945829/2147483648 1134363135219/2147483648 -1161628088415/2147483648 -119684326388589/2147483648 -46767341831205/1073741824 19632882351345/1073741824 -30217134346875/2147483648 9781749653001/2147483648 -1047472383717/1073741824 64019984175/33554432 129453866372289/1073741824


==> anc/solution-Q_4.blockB <==
8913900336489/536870912 -5459687274015/2147483648 -1944103226253/536870912 2664867204975/2147483648 3141177283569/2147483648 -4103245971855/1073741824 -5590757464383/2147483648 -1348158942459/268435456 -176799111393/2147483648 -27332941187385/2147483648 -3375623262003/2147483648 925825703871/268435456 1989823023255/536870912 -1745529466335/2147483648 -1230879348879/536870912 -270981815997/2147483648 1657487630067/1073741824 -2147323243245/536870912 -543948050979/2147483648 4317316935807/536870912 -860777057109/1073741824 -57943538001/2147483648 3782321027163/1073741824 -6865518494583/2147483648 -1650747286695/2147483648 -1569431489445/536870912 -175565744325/2147483648 1334484506343/1073741824 5811039223137/2147483648 4571297172057/1073741824 -9959172239817/2147483648 -934018030359/2147483648 1507721691453/1073741824 -594089831871/1073741824 -5278094330901/1073741824 -2875724974371/536870912 -7574781213591/1073741824 -753462877287/2147483648 8876165598879/2147483648 -3588592024593/2147483648 4127449355841/1073741824 -4098629293245/1073741824 7358001967083/2147483648 -36899566365/134217728 4365984862143/1073741824 -105222026097/536870912 1365858601077/536870912 2240568812595/2147483648 -12417353139033/2147483648 -7448355358023/1073741824 3370839945813/2147483648 -5139067408197/1073741824 -2672534045091/1073741824 7211290032879/2147483648 2958412129533/536870912 -4476337422579/2147483648 -893463698727/1073741824 -12822857512881/2147483648 908091600633/536870912
-5459687274015/2147483648 6365956219413/1073741824 1074020146011/536870912 926461979343/2147483648 -6003526683603/2147483648 4626066808779/1073741824 6583507667469/2147483648 1915392923907/1073741824 -495016451127/268435456 5003681741463/2147483648 6075963008469/2147483648 -139618196001/268435456 -13529476550817/2147483648 2634173673537/2147483648 113030295045/67108864 -150529535235/1073741824 -9284678692893/2147483648 1338502915821/2147483648 -3510272516019/2147483648 -9823368611313/2147483648 -905178138453/2147483648 461454438183/268435456 2840634679239/2147483648 2641487549469/536870912 3827688861321/1073741824 4012206591843/2147483648 691977074619/2147483648 -961805603949/268435456 2553607058811/2147483648 71136522801/1073741824 -1475297708295/2147483648 -4117904896281/2147483648 376738915701/2147483648 6568844221425/2147483648 -691450164069/1073741824 -907606685703/536870912 -688198129197/536870912 -592830965013/536870912 1590244918347/1073741824 -2175875444601/2147483648 -6223015795239/2147483648 -1451083570659/1073741824 -5672790910095/1073741824 -748243698423/536870912 -4729863928377/1073741824 1171394608053/268435456 920047219125/1073741824 2738057548233/2147483648 459303218691/2147483648 8681520383391/1073741824 4723590189531/2147483648 -6383480933697/2147483648 989806817145/536870912 -5112281275725/2147483648 -5969800418109/1073741824 -1194344756121/1073741824 -4329836279949/2147483648 -3458560523445/1073741824 -1470317461743/1073741824
-1944103226253/536870912 1074020146011/536870912 1901027188761/268435456 5950292187/33554432 -777019997529/536870912 2296914609405/1073741824 1732463020599/1073741824 2127231132027/2147483648 340621291965/536870912 3422736976209/536870912 -3964615398189/2147483648 -603373452153/1073741824 -4179796938165/1073741824 3985961657349/2147483648 289691035017/2147483648 2055683332923/1073741824 191910150717/67108864 11720555900235/2147483648 411847259871/536870912 -10798498334913/2147483648 -7371820253769/2147483648 -3629533815441/2147483648 -862157102979/2147483648 21658215795/16777216 630615032175/1073741824 736578903585/536870912 -3547555505763/2147483648 -4556103250803/2147483648 78854011875/1073741824 -2685907743735/536870912 8706331984473/2147483648 -2017401361125/2147483648 -1590725792205/1073741824 8073849026907/2147483648 -2884565348049/1073741824 3546915111765/1073741824 7307023772877/2147483648 2262920091885/536870912 -2054454924033/2147483648 442100964585/268435456 -1402314311529/1073741824 48274338417/67108864 5163829153383/2147483648 -1260854471967/2147483648 -6687088305705/1073741824 -758454412617/1073741824 -539890162215/536870912 1365500466225/2147483648 2631459981969/1073741824 8362176574617/1073741824 -7262136270657/2147483648 1122175907637/134217728 126353683785/67108864 -1564583705511/536870912 -120894757623/33554432 2040423589281/2147483648 949486074069/268435456 5295539794245/2147483648 -93884621673/268435456
2664867204975/2147483648 926461979343/2147483648 5950292187/33554432 381072323103/134217728 -532073313321/2147483648 985218401427/1073741824 206981052231/2147483648 4739193777/67108864 469443861/4194304 -1526245663479/1073741824 -598695428367/2147483648 120407419407/268435456 -416212753083/1073741824 70198574301/1073741824 99051968973/2147483648 418986548955/536870912 3597472141509/2147483648 -287781418431/536870912 1794522571257/2147483648 4031440169781/2147483648 -1503064539093/1073741824 -3899832886509/2147483648 -719635606107/1073741824 -3060465304491/2147483648 3003467309241/2147483648 2348274807/33554432 5125703448909/2147483648 1218637446093/2147483648 -5206248783645/2147483648 1439887011165/1073741824 1616895885639/1073741824 -6746047647987/2147483648 -30284458503/2147483648 1827695770395/536870912 -5439329244447/2147483648 -2927676167859/1073741824 -2268337357533/2147483648 2496615276321/2147483648 4530697398363/2147483648 -3882953718255/1073741824 464207692137/1073741824 -57010771821/2147483648 -3677029251681/2147483648 -931496931663/2147483648 -222277668267/268435456 -1600230886683/2147483648 682141529313/536870912 470677806423/536870912 -4730713162347/2147483648 -1134123983595/536870912 434090937999/1073741824 -5892953863059/2147483648 -4063230783021/2147483648 -2301727343025/1073741824 -6269360857953/2147483648 -3249462667203/1073741824 -6791441964489/2147483648 -13816433452029/2147483648 3129435766011/2147483648
3141177283569/2147483648 -6003526683603/2147483648 -777019997529/536870912 -532073313321/2147483648 7452995093583/1073741824 -9981214610661/2147483648 -4460425238313/2147483648 -532178119515/268435456 -128124960327/2147483648 -1373844033771/2147483648 -538131401397/268435456 288199452021/134217728 6757647711585/2147483648 5145849460629/2147483648 -2792067866565/2147483648 -2216473848693/1073741824 192465765483/134217728 182050891647/2147483648 58586966937/134217728 4473422583369/2147483648 3703987886853/2147483648 -175430764785/2147483648 -5828034460263/2147483648 -2543683691007/1073741824 -6344058677043/1073741824 -213525128763/536870912 325635254169/536870912 2235578816385/536870912 -6679739873565/2147483648 -546430750821/1073741824 504838986339/2147483648 1674779667699/536870912 439767785343/1073741824 -629451178527/2147483648 116940170859/2147483648 523972659831/536870912 233578493103/268435456 1905345553929/2147483648 -908172011943/536870912 1110783190455/536870912 4840114486317/2147483648 3090300398043/1073741824 5233815857427/1073741824 4001122153335/2147483648 3801949440069/1073741824 -5388745306953/2147483648 -7825634396343/2147483648 1092056507169/536870912 4684177461837/1073741824 -3113377201389/1073741824 -10024276791/4194304 224084322225/536870912 -237249374751/268435456 5732778298251/2147483648 4350875148723/2147483648 1337623778571/2147483648 1060702144911/536870912 1186235212635/2147483648 -2256803851947/2147483648
-4103245971855/1073741824 4626066808779/1073741824 2296914609405/1073741824 985218401427/1073741824 -9981214610661/2147483648 817547452461/67108864 8785380648645/2147483648 48921546627/16777216 -1708878198051/2147483648 3448076624025/1073741824 8563434998961/2147483648 -2633439250527/1073741824 -2824696075275/536870912 181587127719/2147483648 7630362978039/2147483648 -590279694465/2147483648 -1657464697317/536870912 -176263264353/536870912 -4117411128279/2147483648 -9845669705943/2147483648 -4778016002241/2147483648 -7373332650381/1073741824 4789245166587/2147483648 5585111798505/1073741824 6646514330859/2147483648 10004388797787/2147483648 110892405867/2147483648 -12178321751853/2147483648 4644085395477/2147483648 6547860828879/2147483648 2630411998125/1073741824 -3457322154195/2147483648 2504863050027/536870912 12275563089009/2147483648 12713198059515/2147483648 -1353933213273/268435456 -2958899042211/536870912 -7515300810465/1073741824 4523663217333/1073741824 -2079175633329/1073741824 -9374963791611/2147483648 156401365107/1073741824 -644034888507/2147483648 -5659756381893/2147483648 -3729332903073/2147483648 755059696563/134217728 353354338011/268435456 2063606292903/536870912 4774448370291/2147483648 352727231727/67108864 -2874682839903/2147483648 -10116922703829/2147483648 640136173455/1073741824 -4592769020625/2147483648 -2988744347193/268435456 1558458154275/1073741824 -1521448704861/268435456 -1764495298191/536870912 4230392397771/2147483648
-5590757464383/2147483648 6583507667469/2147483648 1732463020599/1073741824 206981052231/2147483648 -4460425238313/2147483648 8785380648645/2147483648 16725336199887/2147483648 2366542190505/2147483648 2996443706007/2147483648 1909162776375/1073741824 -1071849921471/1073741824 -3051657493929/1073741824 -8435658846891/2147483648 -6699000201/1073741824 -1676069900907/1073741824 678774946101/1073741824 -2371037287005/2147483648 1413649258473/1073741824 3945364539/33554432 -4137913609005/2147483648 466204117593/268435456 204360128985/134217728 -192389079039/2147483648 3120420460245/2147483648 3198733154397/1073741824 276321380637/134217728 -4483321354971/1073741824 -6564944932941/2147483648 16902295947/268435456 181545746331/2147483648 71190203553/67108864 -1924063145163/2147483648 -6031004052285/2147483648 -465796701879/1073741824 -765242194167/2147483648 -125126116035/536870912 -1390193083497/1073741824 307576757829/268435456 -6365106919731/2147483648 65329748223/268435456 -7391191307091/2147483648 -2744822845311/2147483648 -761345884371/134217728 1035234070713/2147483648 3199904287605/1073741824 8298348510399/2147483648 -1490957386239/268435456 -1266774839991/1073741824 4144014198417/2147483648 60136100265/33554432 2390581567641/2147483648 351679393347/2147483648 33259661829/536870912 -3741887082291/2147483648 -83507730801/16777216 -1014418012341/268435456 -587244150603/2147483648 3842659373811/2147483648 -910833572253/1073741824
-1348158942459/268435456 1915392923907/1073741824 2127231132027/2147483648 4739193777/67108864 -532178119515/268435456 48921546627/16777216 2366542190505/2147483648 19547876769963/2147483648 1996234231761/1073741824 6975573929475/2147483648 739297915473/268435456 127642939647/536870912 -5025365622681/2147483648 -648243093009/1073741824 3383553410139/1073741824 370212088725/268435456 -60536332029/33554432 -1971679878693/2147483648 -444818652975/1073741824 -3642984480549/1073741824 -2794176042603/1073741824 38072012313/268435456 3845146053651/2147483648 1218045819339/2147483648 4270670714385/2147483648 2113226969745/536870912 6969330675609/2147483648 -406797743817/268435456 5229461855037/2147483648 -3290102562009/2147483648 1864562246055/2147483648 -530554371153/1073741824 6982968771099/2147483648 2297196456471/2147483648 3561366123789/536870912 2900465080719/2147483648 1865746345005/1073741824 -6556411638513/2147483648 1752234040149/1073741824 -3130048635831/1073741824 -2183570221209/1073741824 43387562763/1073741824 -1685782022079/536870912 -1994881609869/2147483648 -6155482858569/2147483648 6158594719821/2147483648 8620871763327/2147483648 -2399662136301/2147483648 290175139473/134217728 5458101277455/1073741824 -503956052943/1073741824 576151284543/1073741824 3547534031907/2147483648 -731209341153/268435456 -4865265626673/1073741824 -3508986504201/2147483648 -487367672445/268435456 -1144624812873/2147483648 196398850113/268435456
-176799111393/2147483648 -495016451127/268435456 340621291965/536870912 469443861/4194304 -128124960327/2147483648 -1708878198051/2147483648 2996443706007/2147483648 1996234231761/1073741824 2887019806875/268435456 -4011204699483/2147483648 2746765506693/1073741824 691659724971/536870912 2597089973457/536870912 -1536919958595/2147483648 2348859824337/2147483648 5481844466157/2147483648 7935108005097/2147483648 963158664897/2147483648 -4173576846099/2147483648 539872634229/1073741824 1068875306193/1073741824 8002956001635/2147483648 10668607225773/2147483648 -1006366512897/2147483648 -241974509781/1073741824 893553327783/536870912 2604536443053/1073741824 5314738281027/2147483648 -4674350230377/2147483648 -2008414826325/1073741824 -7440923658099/2147483648 342710161671/134217728 -2969990392851/1073741824 -10691350063197/2147483648 2110685064027/1073741824 957217991283/536870912 1309550580735/1073741824 2643967131333/1073741824 -7555267541421/2147483648 -600049617495/268435456 17798728644915/2147483648 -10305595373013/2147483648 -186329761833/2147483648 -4181847307857/2147483648 4218671936451/1073741824 -5515154656179/2147483648 -6216498557937/2147483648 -5322002042169/1073741824 2277416323857/1073741824 -6715041304611/2147483648 -411003934185/536870912 7755942448461/2147483648 3854073224787/2147483648 2035921171485/2147483648 10792867601979/2147483648 2798273350923/2147483648 -2428709837877/2147483648 13513174357431/2147483648 2063304914187/268435456
-27332941187385/2147483648 5003681741463/2147483648 3422736976209/536870912 -1526245663479/1073741824 -1373844033771/2147483648 3448076624025/1073741824 1909162776375/1073741824 6975573929475/2147483648 -4011204699483/2147483648 48235400613759/2147483648 625571740923/1073741824 -7519761914223/2147483648 -1183507703625/268435456 2968011944199/1073741824 2726987019969/2147483648 -238977802953/536870912 697033918797/1073741824 19632742811505/2147483648 2403907747659/2147483648 -26844247669113/2147483648 142971886473/536870912 -1453658915589/2147483648 -4475154196437/1073741824 6152521780257/2147483648 6537177911877/2147483648 15756134148831/2147483648 -3611991786447/1073741824 2733357330573/2147483648 83580720357/268435456 -16699943502177/2147483648 18344707036197/2147483648 885126514965/1073741824 -2355933164565/1073741824 195239949975/67108864 4813957509699/2147483648 4756251674013/536870912 9052112700315/1073741824 1729179858777/536870912 -3659238184233/1073741824 1230409638399/536870912 -14195633436765/2147483648 9705562954227/2147483648 -2995649000877/2147483648 2525522329221/2147483648 -12544158586965/2147483648 229681967157/536870912 -1839846799443/1073741824 -2131661280183/1073741824 8776130121507/1073741824 9099737978457/1073741824 -9713423307315/2147483648 11149302536151/1073741824 6552326656491/2147483648 -2881171318347/1073741824 -7199332234347/1073741824 707435017191/134217728 1948887167925/536870912 13918907417547/2147483648 -4210824824331/2147483648
-3375623262003/2147483648 6075963008469/2147483648 -3964615398189/2147483648 -598695428367/2147483648 -538131401397/268435456 8563434998961/2147483648 -1071849921471/1073741824 739297915473/268435456 2746765506693/1073741824 625571740923/1073741824 3227530652703/268435456 2612881271829/2147483648 -2064224896227/2147483648 780320235759/2147483648 16015647476799/2147483648 -1069488528963/536870912 -2100576122253/536870912 -1200213213075/536870912 -10300669231899/2147483648 -8970005335269/2147483648 2956277785329/2147483648 268524093939/1073741824 2992487228205/1073741824 10298708797785/2147483648 81938489199/536870912 3672375309321/2147483648 10020219449169/2147483648 -298327634451/268435456 3079446782337/2147483648 1844492971437/1073741824 -1875340877031/268435456 3087608034249/2147483648 837513066885/268435456 -688784576691/1073741824 13558573586991/2147483648 -8054517213807/2147483648 -1618329228117/536870912 -103379823099/16777216 -3208059826017/2147483648 -8206973612853/2147483648 2465368451859/536870912 -882614906913/536870912 -5429949772263/2147483648 -11528932347171/2147483648 109352249919/67108864 539288433561/2147483648 -70705990731/67108864 6073335718521/2147483648 -488934452199/268435456 -942413064183/536870912 363667076547/536870912 -5081390592135/536870912 2303816889657/1073741824 636522998643/268435456 -1642500953433/2147483648 14642830448025/2147483648 -5916461197335/2147483648 4668229768473/2147483648 718089646953/134217728
925825703871/268435456 -139618196001/268435456 -603373452153/1073741824 120407419407/268435456 288199452021/134217728 -2633439250527/1073741824 -3051657493929/1073741824 127642939647/536870912 691659724971/536870912 -7519761914223/2147483648 2612881271829/2147483648 4794337784319/1073741824 1773745294005/2147483648 1618100777769/2147483648 106788857757/536870912 1700242431597/1073741824 56204580279/536870912 -3965506187307/2147483648 -2077433966463/2147483648 2040904503777/1073741824 -1288643800827/2147483648 2707374202089/2147483648 4884164191299/2147483648 -196331942547/268435456 -1046698807911/1073741824 -189331063527/2147483648 6050271746583/2147483648 18745116909/134217728 -275171478045/268435456 579638819151/536870912 -4105164130863/2147483648 2968373371305/2147483648 6132728256201/2147483648 43868114553/33554432 16460053263/134217728 -2677671029553/2147483648 -1804388513163/2147483648 -1825199145981/2147483648 5019300211551/2147483648 -969269703/2147483648 3154693350195/1073741824 -1114754666985/2147483648 462922940157/134217728 -4818132271521/2147483648 1274871905085/1073741824 1423533120867/1073741824 -459585984213/1073741824 3264870254211/2147483648 627197149329/2147483648 920414074041/536870912 866205634053/1073741824 -1471056027639/1073741824 1445398665483/2147483648 1849171341033/2147483648 381807931413/268435456 -1580015813703/2147483648 -3115124687559/2147483648 -5485672970751/2147483648 395731707489/536870912
1989823023255/536870912 -13529476550817/2147483648 -4179796938165/1073741824 -416212753083/1073741824 6757647711585/2147483648 -2824696075275/536870912 -8435658846891/2147483648 -5025365622681/2147483648 2597089973457/536870912 -1183507703625/268435456 -2064224896227/2147483648 1773745294005/2147483648 23887587234867/2147483648 -1187091371409/2147483648 -828431972469/536870912 -2741751220563/1073741824 3833175637395/1073741824 -6961198825947/2147483648 -2811914025483/2147483648 11807428875135/2147483648 4148204469627/2147483648 59963677551/2147483648 981114037959/1073741824 -10283444479623/2147483648 -109378800423/16777216 -2507799200709/1073741824 5022065888217/2147483648 8745317806173/1073741824 -2616077978031/2147483648 -446261721783/1073741824 -4260155015475/2147483648 1030948331073/268435456 -4337334123597/2147483648 -11628172927401/2147483648 1966012244895/1073741824 4931095075305/2147483648 -385432949325/536870912 1898000122827/2147483648 -3188783029323/2147483648 -742394423493/1073741824 7109400354765/1073741824 -2793691072977/1073741824 11177840416623/2147483648 -123763189185/268435456 7781860163517/2147483648 -14984299493169/2147483648 -1212461505495/2147483648 -4937498546361/2147483648 2405095831533/2147483648 -6273828891903/536870912 -589981431513/536870912 488384168559/2147483648 -2870907806655/2147483648 5032748635065/1073741824 24129070642767/2147483648 3784364801061/1073741824 796920943293/2147483648 3451466117715/1073741824 6357572690247/1073741824
-1745529466335/2147483648 2634173673537/2147483648 3985961657349/2147483648 70198574301/1073741824 5145849460629/2147483648 181587127719/2147483648 -6699000201/1073741824 -648243093009/1073741824 -1536919958595/2147483648 2968011944199/1073741824 780320235759/2147483648 1618100777769/2147483648 -1187091371409/2147483648 10592798186883/1073741824 1639244174433/2147483648 285352788519/1073741824 160570371843/67108864 32172718065/8388608 -888982650549/1073741824 -3667067124687/1073741824 5729299734519/2147483648 -104328249687/268435456 -74333466009/536870912 7810118164341/2147483648 -2247074322237/536870912 1196412778005/2147483648 221858729187/1073741824 635446192791/134217728 262037075517/536870912 -13713676525707/2147483648 13689991119039/2147483648 1572035625849/536870912 -517578196845/134217728 4951692363477/1073741824 3598086005931/2147483648 7687040037495/2147483648 2423415456111/1073741824 2586285763089/536870912 -599579518263/536870912 993934185945/536870912 -2822980298415/2147483648 -179686007067/1073741824 5942420224755/2147483648 -184492871331/536870912 -59508402909/536870912 -5975203416243/2147483648 -10147661907267/2147483648 7734168689919/2147483648 6256978906095/1073741824 502129993971/268435456 -6631632210141/2147483648 7618613604915/2147483648 447989765409/2147483648 925083692109/536870912 -3634510092537/536870912 6129291117381/2147483648 1615201238679/1073741824 235546474443/67108864 208644085215/134217728
-1230879348879/536870912 113030295045/67108864 289691035017/2147483648 99051968973/2147483648 -2792067866565/2147483648 7630362978039/2147483648 -1676069900907/1073741824 3383553410139/1073741824 2348859824337/2147483648 2726987019969/2147483648 16015647476799/2147483648 106788857757/536870912 -828431972469/536870912 1639244174433/2147483648 16493792692293/2147483648 -1797055851243/2147483648 -3413106373617/2147483648 122079832887/1073741824 -3462740976873/2147483648 -8532558812649/2147483648 -2529643511781/1073741824 -64260687171/536870912 4338879426285/2147483648 5617989167391/2147483648 -999938094969/1073741824 165656292633/67108864 3202827030411/2147483648 -807170862009/1073741824 1021073741973/1073741824 32661090189/2147483648 -3206959821909/1073741824 -230074907511/1073741824 1508235661785/536870912 1048386092145/1073741824 10159211208771/2147483648 -8477286355353/2147483648 3141961017225/2147483648 -1979671365501/536870912 60516553443/2147483648 -304717057737/134217728 5173232145465/2147483648 2203963758669/2147483648 -59654517297/2147483648 -3493773975075/1073741824 -6326364900951/2147483648 -3013374930231/2147483648 3738536224209/2147483648 615966263307/268435456 -4558231150059/2147483648 2391047071281/1073741824 -4820365424247/2147483648 -7476461594625/2147483648 335412483555/268435456 -106341422307/1073741824 -6199470657615/2147483648 2059116634833/536870912 2825949930153/2147483648 2161370257767/2147483648 4418560014951/2147483648
-270981815997/2147483648 -150529535235/1073741824 2055683332923/1073741824 418986548955/536870912 -2216473848693/1073741824 -590279694465/2147483648 678774946101/1073741824 370212088725/268435456 5481844466157/2147483648 -238977802953/536870912 -1069488528963/536870912 1700242431597/1073741824 -2741751220563/1073741824 285352788519/1073741824 -1797055851243/2147483648 18271021452513/2147483648 6606205696737/2147483648 2629176101181/1073741824 5321428886745/2147483648 408951413595/536870912 -3164521765227/2147483648 46940067663/16777216 6200769087915/2147483648 113749168431/134217728 2894983876095/536870912 -299912013939/2147483648 -57688002327/268435456 -2608747592181/1073741824 -4707464799105/2147483648 -2006199498333/2147483648 7058032648779/2147483648 -1691570347467/1073741824 -5677458465171/2147483648 1509279975315/1073741824 -1785444681639/1073741824 181594311333/536870912 3900553960743/1073741824 8752858275447/2147483648 189929893923/134217728 2450215580493/2147483648 -2736036348405/2147483648 -879589422843/2147483648 -116374449831/2147483648 1013720838561/1073741824 210248299953/268435456 5581644306243/2147483648 -2196033863625/2147483648 -5567546458641/2147483648 -2529771380691/1073741824 5378736999357/1073741824 715955084487/536870912 1638302200017/268435456 905082394311/2147483648 -7342207606767/2147483648 -7960321257801/2147483648 -5701438971657/1073741824 116048072199/536870912 465896183421/2147483648 -2694960941877/2147483648
1657487630067/1073741824 -9284678692893/2147483648 191910150717/67108864 3597472141509/2147483648 192465765483/134217728 -1657464697317/536870912 -2371037287005/2147483648 -60536332029/33554432 7935108005097/2147483648 697033918797/1073741824 -2100576122253/536870912 56204580279/536870912 3833175637395/1073741824 160570371843/67108864 -3413106373617/2147483648 6606205696737/2147483648 21201452363613/2147483648 2289986465757/536870912 6493093676619/2147483648 3060314504619/1073741824 -92210283/131072 -2986004113431/1073741824 -1442927944023/1073741824 -10470537833625/2147483648 -2541081542073/2147483648 -3764674319373/2147483648 -62110976973/268435456 3360329625789/1073741824 -7032037848411/2147483648 -10756725643923/2147483648 312539558235/67108864 -34755598335/134217728 -730937019615/268435456 2201024567493/2147483648 -4279775754003/1073741824 7169078686167/2147483648 2515812829281/536870912 8759268800493/1073741824 -5528177782683/2147483648 -1555946875101/2147483648 11107403414157/2147483648 -123223345839/1073741824 2186087104671/536870912 397209336345/536870912 4524262498281/2147483648 -16072645331583/2147483648 -273229200897/134217728 -3142147002885/2147483648 -796099072113/2147483648 -3933388863975/536870912 -4681465730505/1073741824 9357473698587/1073741824 -686495460321/268435456 -186369263277/268435456 -32679233895/2147483648 418188488319/2147483648 2357119790463/1073741824 2186530851759/536870912 4469906919297/1073741824
-2147323243245/536870912 1338502915821/2147483648 11720555900235/2147483648 -287781418431/536870912 182050891647/2147483648 -176263264353/536870912 1413649258473/1073741824 -1971679878693/2147483648 963158664897/2147483648 19632742811505/2147483648 -1200213213075/536870912 -3965506187307/2147483648 -6961198825947/2147483648 32172718065/8388608 122079832887/1073741824 2629176101181/1073741824 2289986465757/536870912 24923625033327/2147483648 7098209778711/2147483648 -18512943277857/2147483648 902586014079/1073741824 2547016822077/1073741824 -4993541091399/2147483648 1872212226153/1073741824 1090479151059/268435456 2007445906587/1073741824 -1279562696865/536870912 4168253263533/2147483648 -88621719225/2147483648 -7916226888585/1073741824 14620839330969/2147483648 -1190623311201/2147483648 -541104639321/134217728 43206530283/268435456 -401097173265/134217728 14547952927293/2147483648 8804238691011/1073741824 17337179426805/2147483648 -2386684273791/536870912 3902742110205/2147483648 -8051970428109/2147483648 53321505453/16777216 -2342358215505/1073741824 2353298293005/1073741824 -5130519762411/2147483648 -1699652105997/1073741824 -1575195522639/1073741824 -10682583170637/2147483648 3388353820041/1073741824 13983531002811/2147483648 -4349956297533/1073741824 28412242150551/2147483648 4664556628983/2147483648 -1238808451299/536870912 -3023844118893/536870912 36542887905/16777216 2823061299483/536870912 7536315410043/1073741824 -4150083498123/2147483648
-543948050979/2147483648 -3510272516019/2147483648 411847259871/536870912 1794522571257/2147483648 58586966937/134217728 -4117411128279/2147483648 3945364539/33554432 -444818652975/1073741824 -4173576846099/2147483648 2403907747659/2147483648 -10300669231899/2147483648 -2077433966463/2147483648 -2811914025483/2147483648 -888982650549/1073741824 -3462740976873/2147483648 5321428886745/2147483648 6493093676619/2147483648 7098209778711/2147483648 2467882153437/536870912 1898901090093/2147483648 -2783357367885/2147483648 1505398336953/2147483648 -2686881449391/1073741824 -7441700327253/2147483648 6600556848597/2147483648 -59073897747/268435456 -5529928913157/2147483648 -937389529995/2147483648 -654042837975/536870912 -1526513230095/2147483648 4583283124029/1073741824 -6024016556151/2147483648 -1122780212901/2147483648 261226664139/536870912 -7492085679327/2147483648 1410611140821/2147483648 79943944041/16777216 4140199802883/1073741824 112944568407/1073741824 1101745676685/2147483648 -6739121869329/2147483648 7128923982987/2147483648 -3090696383811/2147483648 3228632967993/1073741824 -299112745659/2147483648 -63016645215/536870912 2463735147891/2147483648 -5933574425535/2147483648 -2567058490521/1073741824 1522065873279/2147483648 -1757200799703/2147483648 11692316734173/2147483648 -1889597485149/1073741824 -1569080851803/536870912 -3030994884207/1073741824 -10046230381401/2147483648 1221261115611/536870912 -2891585384451/2147483648 -8674202075985/2147483648
4317316935807/536870912 -9823368611313/2147483648 -10798498334913/2147483648 4031440169781/2147483648 4473422583369/2147483648 -9845669705943/2147483648 -4137913609005/2147483648 -3642984480549/1073741824 539872634229/1073741824 -26844247669113/2147483648 -8970005335269/2147483648 2040904503777/1073741824 11807428875135/2147483648 -3667067124687/1073741824 -8532558812649/2147483648 408951413595/536870912 3060314504619/1073741824 -18512943277857/2147483648 1898901090093/2147483648 7616456130459/536870912 1592295855/1073741824 -5675969262339/2147483648 203660470533/1073741824 -3376467453303/536870912 -6640128775917/2147483648 -10385094365175/2147483648 -205684712469/536870912 -975800394141/2147483648 -231986986575/67108864 12796422512973/2147483648 -3696792619803/1073741824 -1855140580359/2147483648 960632095377/2147483648 -830166267255/1073741824 -3977693670327/1073741824 -373933841175/67108864 -5102341977147/1073741824 -1777262380407/2147483648 5774950996029/2147483648 -92008250085/67108864 903495782403/134217728 -5411564466615/2147483648 6913515218325/2147483648 177710532405/134217728 14299705810563/2147483648 -5458833093603/2147483648 3516126553797/2147483648 1263031586889/536870912 -4809005630649/1073741824 -6827579289123/536870912 645017153331/268435456 -14962804702461/2147483648 -11535323147349/2147483648 1548272016147/1073741824 12913813166301/2147483648 -11905812663861/2147483648 -9303408321165/2147483648 -200300147355/33554432 3812704553901/2147483648
-860777057109/1073741824 -905178138453/2147483648 -7371820253769/2147483648 -1503064539093/1073741824 3703987886853/2147483648 -4778016002241/2147483648 466204117593/268435456 -2794176042603/1073741824 1068875306193/1073741824 142971886473/536870912 2956277785329/2147483648 -1288643800827/2147483648 4148204469627/2147483648 5729299734519/2147483648 -2529643511781/1073741824 -3164521765227/2147483648 -92210283/131072 902586014079/1073741824 -2783357367885/2147483648 1592295855/1073741824 20055131755887/2147483648 957722360337/536870912 -5465852187249/2147483648 383774493759/268435456 242562707889/536870912 1367488191213/2147483648 -429509796513/268435456 3982125268035/1073741824 -617960092299/2147483648 -598802761353/1073741824 -63494300661/268435456 3900942531603/1073741824 -7633565195331/2147483648 -9102468699297/2147483648 4149035257947/2147483648 4038413385765/1073741824 -531675412233/536870912 267302538129/268435456 -3052715504079/536870912 730953033687/2147483648 2620540721373/2147483648 -1048256775399/1073741824 -10743982216965/2147483648 770046510579/1073741824 5567731544703/536870912 -70331195199/536870912 -3495697704555/1073741824 -260871759789/134217728 879348882099/134217728 -2095454189913/268435456 2760612165711/2147483648 -2535885932769/1073741824 -767716627653/2147483648 3621133692279/1073741824 -1812138212451/2147483648 3681488210505/1073741824 -4093695675291/1073741824 3600920199411/536870912 4369197284289/2147483648
-57943538001/2147483648 461454438183/268435456 -3629533815441/2147483648 -3899832886509/2147483648 -175430764785/2147483648 -7373332650381/1073741824 204360128985/134217728 38072012313/268435456 8002956001635/2147483648 -1453658915589/2147483648 268524093939/1073741824 2707374202089/2147483648 59963677551/2147483648 -104328249687/268435456 -64260687171/536870912 46940067663/16777216 -2986004113431/1073741824 2547016822077/1073741824 1505398336953/2147483648 -5675969262339/2147483648 957722360337/536870912 44524326676191/2147483648 18550052983665/2147483648 6414012059541/2147483648 14636846877363/2147483648 -769638863367/536870912 -1222389114657/536870912 -2452448412651/2147483648 554101058439/536870912 -3198466827903/1073741824 -3276461620089/1073741824 11894930007/67108864 -5980588205151/1073741824 -17698281420189/2147483648 -9559114157523/2147483648 877177575225/268435456 20806234001079/2147483648 3695039265669/536870912 -1437068828961/1073741824 1592053079643/1073741824 94823717481/536870912 -10704832229391/2147483648 -22164579095937/2147483648 848567738697/536870912 -2645236541937/2147483648 10968739059309/2147483648 -5290681127139/2147483648 -404521769463/33554432 -756089166195/134217728 27309845930583/2147483648 13920688637901/2147483648 16330970824287/2147483648 9944768792853/2147483648 1137177219123/2147483648 4170536407005/536870912 -13895929937553/2147483648 1502348060211/536870912 3683723843235/1073741824 -7706976368475/2147483648
3782321027163/1073741824 2840634679239/2147483648 -862157102979/2147483648 -719635606107/1073741824 -5828034460263/2147483648 4789245166587/2147483648 -192389079039/2147483648 3845146053651/2147483648 10668607225773/2147483648 -4475154196437/1073741824 2992487228205/1073741824 4884164191299/2147483648 981114037959/1073741824 -74333466009/536870912 4338879426285/2147483648 6200769087915/2147483648 -1442927944023/1073741824 -4993541091399/2147483648 -2686881449391/1073741824 203660470533/1073741824 -5465852187249/2147483648 18550052983665/2147483648 31226293777575/2147483648 218704886523/33554432 11110441332633/2147483648 513359039133/2147483648 664235262057/536870912 -14032924034223/2147483648 4326681296847/1073741824 -30986360337/1073741824 -363599359959/268435456 456213633555/536870912 692428326831/268435456 -2625936567909/2147483648 982198936515/536870912 -2858429513067/2147483648 1623901820037/2147483648 -669579694413/536870912 7547162215971/1073741824 -2672134520505/2147483648 927148501677/268435456 -8796598256265/1073741824 -2977462921425/2147483648 -178002162387/134217728 -2331324341109/2147483648 3629243547369/536870912 8262837996231/2147483648 -776004401103/134217728 -7445677301223/2147483648 6561594557349/536870912 6387352222539/2147483648 7645806831723/2147483648 546733558335/134217728 4823947498557/2147483648 5365566814929/2147483648 -3841090318149/2147483648 -7365584578527/1073741824 -146606341011/2147483648 4340315158461/1073741824
-6865518494583/2147483648 2641487549469/536870912 21658215795/16777216 -3060465304491/2147483648 -2543683691007/1073741824 5585111798505/1073741824 3120420460245/2147483648 1218045819339/2147483648 -1006366512897/2147483648 6152521780257/2147483648 10298708797785/2147483648 -196331942547/268435456 -10283444479623/2147483648 7810118164341/2147483648 5617989167391/2147483648 113749168431/134217728 -10470537833625/2147483648 1872212226153/1073741824 -7441700327253/2147483648 -3376467453303/536870912 383774493759/268435456 6414012059541/2147483648 218704886523/33554432 33051110394267/2147483648 3109822256313/1073741824 1465682216637/1073741824 1019504841321/536870912 -11182223909211/2147483648 2711863325487/1073741824 -3282270488577/2147483648 1343192667315/536870912 -4922357295/2147483648 -4493073801333/2147483648 645664562517/268435456 6046883560623/2147483648 1013963485677/536870912 -3819613872147/2147483648 -2476864434501/1073741824 4158214312179/2147483648 -886638615/4194304 -4100685580779/1073741824 -3199837136403/1073741824 -10672515317415/2147483648 2047129422297/1073741824 -2531268067311/2147483648 2758656276321/536870912 4544226147669/2147483648 -61693357125/268435456 3017844977769/2147483648 29276655185145/2147483648 1559433073647/1073741824 -86400294819/1073741824 11354172196371/2147483648 94410194529/33554432 -5530322870151/1073741824 9009985724691/2147483648 -15368929894095/2147483648 2748506300895/1073741824 1986057917379/2147483648
-1650747286695/2147483648 3827688861321/1073741824 630615032175/1073741824 3003467309241/2147483648 -6344058677043/1073741824 6646514330859/2147483648 3198733154397/1073741824 4270670714385/2147483648 -241974509781/1073741824 6537177911877/2147483648 81938489199/536870912 -1046698807911/1073741824 -109378800423/16777216 -2247074322237/536870912 -999938094969/1073741824 2894983876095/536870912 -2541081542073/2147483648 1090479151059/268435456 6600556848597/2147483648 -6640128775917/2147483648 242562707889/536870912 14636846877363/2147483648 11110441332633/2147483648 3109822256313/1073741824 9971102072103/536870912 1305251828439/1073741824 -371729258427/1073741824 -19463263422387/2147483648 6266162112171/2147483648 1881250183275/1073741824 3028141498713/1073741824 -192919893993/33554432 2981033982831/2147483648 -1058639882907/2147483648 -7870664413155/2147483648 -38077061709/268435456 3866806597689/1073741824 3387308992239/2147483648 9773997484167/2147483648 -9822188994417/2147483648 -8305216194939/2147483648 -681062544549/268435456 -933335870343/67108864 1315522782483/536870912 2308070074569/2147483648 24116114832471/2147483648 1249508228949/134217728 -11584457440389/1073741824 -4359226674189/1073741824 20282692200735/2147483648 5389008918765/1073741824 8759139855411/2147483648 3310669245867/2147483648 -696485036655/134217728 -16397636080587/2147483648 -13812099053133/2147483648 -5331642095307/536870912 -9603838856247/2147483648 -1646882276379/1073741824
-1569431489445/536870912 4012206591843/2147483648 736578903585/536870912 2348274807/33554432 -213525128763/536870912 10004388797787/2147483648 276321380637/134217728 2113226969745/536870912 893553327783/536870912 15756134148831/2147483648 3672375309321/2147483648 -189331063527/2147483648 -2507799200709/1073741824 1196412778005/2147483648 165656292633/67108864 -299912013939/2147483648 -3764674319373/2147483648 2007445906587/1073741824 -59073897747/268435456 -10385094365175/2147483648 1367488191213/2147483648 -769638863367/536870912 513359039133/2147483648 1465682216637/1073741824 1305251828439/1073741824 32746714336167/2147483648 -11391844723821/2147483648 2237156887977/1073741824 2228462259681/2147483648 1473570235071/2147483648 6855462949461/2147483648 146513891445/2147483648 3890228025477/1073741824 4955659878735/2147483648 10953906120915/2147483648 -391426923561/2147483648 388815314343/536870912 -8314304397723/2147483648 2599584531165/2147483648 -2398683419517/1073741824 -2979041302335/1073741824 4627876252131/2147483648 -2883120184005/1073741824 -2196955752111/1073741824 3229692550107/2147483648 6415903122465/2147483648 8606365027497/2147483648 -738001832685/1073741824 4910945848731/536870912 631470767841/134217728 -6612107202099/2147483648 58083417267/536870912 2737889592507/2147483648 -4042668971763/2147483648 -9009065626245/1073741824 1925052114279/2147483648 -2305439995737/536870912 -941696020371/2147483648 398970535953/536870912
-175565744325/2147483648 691977074619/2147483648 -3547555505763/2147483648 5125703448909/2147483648 325635254169/536870912 110892405867/2147483648 -4483321354971/1073741824 6969330675609/2147483648 2604536443053/1073741824 -3611991786447/1073741824 10020219449169/2147483648 6050271746583/2147483648 5022065888217/2147483648 221858729187/1073741824 3202827030411/2147483648 -57688002327/268435456 -62110976973/268435456 -1279562696865/536870912 -5529928913157/2147483648 -205684712469/536870912 -429509796513/268435456 -1222389114657/536870912 664235262057/536870912 1019504841321/536870912 -371729258427/1073741824 -11391844723821/2147483648 18901585456737/1073741824 5484788733987/2147483648 -2782980952521/1073741824 473777377713/2147483648 -7185876052107/2147483648 -2105751543729/2147483648 7823449350915/2147483648 1835422570125/1073741824 437812114461/268435456 227046137217/536870912 -8900311470495/2147483648 -1655177393841/1073741824 7395215078571/2147483648 -12089599094115/2147483648 1825700963373/536870912 -2219841028023/1073741824 60810795507/536870912 -1496260259487/2147483648 -4335900894939/1073741824 -5210652204843/2147483648 1465338318771/2147483648 1326072260733/2147483648 -5717890578717/1073741824 -5276005906101/2147483648 50744847729/16777216 -698629224183/134217728 1114258338453/1073741824 162799554525/1073741824 7478223584739/2147483648 117271768959/67108864 -5177918411835/1073741824 -1711394808807/268435456 5588238656517/1073741824
1334484506343/1073741824 -961805603949/268435456 -4556103250803/2147483648 1218637446093/2147483648 2235578816385/536870912 -12178321751853/2147483648 -6564944932941/2147483648 -406797743817/268435456 5314738281027/2147483648 2733357330573/2147483648 -298327634451/268435456 18745116909/134217728 8745317806173/1073741824 635446192791/134217728 -807170862009/1073741824 -2608747592181/1073741824 3360329625789/1073741824 4168253263533/2147483648 -937389529995/2147483648 -975800394141/2147483648 3982125268035/1073741824 -2452448412651/2147483648 -14032924034223/2147483648 -11182223909211/2147483648 -19463263422387/2147483648 2237156887977/1073741824 5484788733987/2147483648 9509102634705/536870912 -8311465964487/2147483648 -2193193305975/536870912 677328548085/536870912 6627434846859/2147483648 -7524087586077/1073741824 -5082928877115/2147483648 1165218494961/1073741824 9605733040179/2147483648 2115794055165/2147483648 10526748618549/2147483648 -10903115786673/2147483648 -545082284667/1073741824 1957344315939/2147483648 1760931414729/1073741824 7228006852653/2147483648 -1277025302811/1073741824 -1844427153603/2147483648 -6125217092427/536870912 -1717161525369/536870912 594114193383/1073741824 11970512027229/2147483648 -3323868175143/268435456 -5690431247577/2147483648 329584296885/2147483648 -3953814468063/2147483648 3020575283517/2147483648 11026447267725/2147483648 8514523281603/2147483648 15306190520079/2147483648 4134346141395/2147483648 6465037175049/2147483648
5811039223137/2147483648 2553607058811/2147483648 78854011875/1073741824 -5206248783645/2147483648 -6679739873565/2147483648 4644085395477/2147483648 16902295947/268435456 5229461855037/2147483648 -4674350230377/2147483648 83580720357/268435456 3079446782337/2147483648 -275171478045/268435456 -2616077978031/2147483648 262037075517/536870912 1021073741973/1073741824 -4707464799105/2147483648 -7032037848411/2147483648 -88621719225/2147483648 -654042837975/536870912 -231986986575/67108864 -617960092299/2147483648 554101058439/536870912 4326681296847/1073741824 2711863325487/1073741824 6266162112171/2147483648 2228462259681/2147483648 -2782980952521/1073741824 -8311465964487/2147483648 28953413164869/2147483648 -1422483675435/1073741824 2307223127691/2147483648 3524289827667/2147483648 1078053493179/2147483648 -2960836661787/2147483648 5068542784029/1073741824 4456900834545/2147483648 -535963098009/536870912 -3548589407613/1073741824 5650726603617/2147483648 989197878753/1073741824 -4607389229373/1073741824 -2569191498723/1073741824 -2510926637415/2147483648 17283242703/8388608 -2923809991947/2147483648 14397056441775/2147483648 2926842500121/536870912 -281326767801/134217728 424485997239/268435456 11616400879965/2147483648 -1372367221563/2147483648 4651780672569/2147483648 4507316069649/2147483648 4594592201205/2147483648 -92208417387/67108864 5994955697571/2147483648 -1811544799953/2147483648 193475790369/67108864 -272727737781/536870912
4571297172057/1073741824 71136522801/1073741824 -2685907743735/536870912 1439887011165/1073741824 -546430750821/1073741824 6547860828879/2147483648 181545746331/2147483648 -3290102562009/2147483648 -2008414826325/1073741824 -16699943502177/2147483648 1844492971437/1073741824 579638819151/536870912 -446261721783/1073741824 -13713676525707/2147483648 32661090189/2147483648 -2006199498333/2147483648 -10756725643923/2147483648 -7916226888585/1073741824 -1526513230095/2147483648 12796422512973/2147483648 -598802761353/1073741824 -3198466827903/1073741824 -30986360337/1073741824 -3282270488577/2147483648 1881250183275/1073741824 1473570235071/2147483648 473777377713/2147483648 -2193193305975/536870912 -1422483675435/1073741824 3034008152277/268435456 -2978970102135/536870912 -4871314472337/2147483648 1458644511537/268435456 14191544811/67108864 1086130939035/1073741824 -5375696747337/536870912 -18100208204187/2147483648 -19871815941933/2147483648 2399620630005/536870912 -4325452340895/2147483648 -291572027763/536870912 1416850737453/1073741824 -284005035399/536870912 -561466616937/536870912 10123939731729/2147483648 6269368828683/1073741824 516519425079/268435456 6501973947087/2147483648 -4137809115231/1073741824 -8108106864657/2147483648 1034314618191/268435456 -14188154684961/1073741824 -2410188717681/1073741824 -218694960279/1073741824 229978937145/2147483648 -130426932375/33554432 -6491905880205/1073741824 -21113597459973/2147483648 -902043237675/536870912
-9959172239817/2147483648 -1475297708295/2147483648 8706331984473/2147483648 1616895885639/1073741824 504838986339/2147483648 2630411998125/1073741824 71190203553/67108864 1864562246055/2147483648 -7440923658099/2147483648 18344707036197/2147483648 -1875340877031/268435456 -4105164130863/2147483648 -4260155015475/2147483648 13689991119039/2147483648 -3206959821909/1073741824 7058032648779/2147483648 312539558235/67108864 14620839330969/2147483648 4583283124029/1073741824 -3696792619803/1073741824 -63494300661/268435456 -3276461620089/1073741824 -363599359959/268435456 1343192667315/536870912 3028141498713/1073741824 6855462949461/2147483648 -7185876052107/2147483648 677328548085/536870912 2307223127691/2147483648 -2978970102135/536870912 38147136564231/2147483648 -1065304212519/536870912 -4125907273941/1073741824 16915634375883/2147483648 1047494302959/2147483648 1667852363973/268435456 11902310317959/2147483648 12362172311763/2147483648 3528964184613/1073741824 1554043917051/2147483648 -22836707777469/2147483648 7688336744733/2147483648 -14134883097/67108864 8858404168335/2147483648 -2353081563885/2147483648 4905587045787/2147483648 4893646588635/2147483648 -3114274384569/2147483648 14968424589999/2147483648 16812785137839/2147483648 -8928974566617/2147483648 2938666679895/268435456 -1410330040473/2147483648 -2501674454469/1073741824 -7064994071967/536870912 -2996953764321/1073741824 -8663198486757/2147483648 -1597900904943/1073741824 -4483085993781/2147483648
-934018030359/2147483648 -4117904896281/2147483648 -2017401361125/2147483648 -6746047647987/2147483648 1674779667699/536870912 -3457322154195/2147483648 -1924063145163/2147483648 -530554371153/1073741824 342710161671/134217728 885126514965/1073741824 3087608034249/2147483648 2968373371305/2147483648 1030948331073/268435456 1572035625849/536870912 -230074907511/1073741824 -1691570347467/1073741824 -34755598335/134217728 -1190623311201/2147483648 -6024016556151/2147483648 -1855140580359/2147483648 3900942531603/1073741824 11894930007/67108864 456213633555/536870912 -4922357295/2147483648 -192919893993/33554432 146513891445/2147483648 -2105751543729/2147483648 6627434846859/2147483648 3524289827667/2147483648 -4871314472337/2147483648 -1065304212519/536870912 16028774849295/2147483648 -140004738567/2147483648 -1840990518789/536870912 12665503118853/2147483648 7305824993199/2147483648 -955618179705/2147483648 -3259488419739/2147483648 -6763822290849/2147483648 5170883240787/1073741824 1749261979635/536870912 -1823212688949/2147483648 7569910592841/1073741824 -2762061232557/2147483648 9249177360117/2147483648 -900063870279/1073741824 -5720591934207/1073741824 408813835407/268435456 4082337947769/536870912 -5152215087885/2147483648 -4556807594349/2147483648 2017987130727/1073741824 1603482897489/1073741824 4858870149579/1073741824 2006790067845/536870912 6262965674367/1073741824 6868823628717/2147483648 19297302858345/2147483648 4364411827527/2147483648
1507721691453/1073741824 376738915701/2147483648 -1590725792205/1073741824 -30284458503/2147483648 439767785343/1073741824 2504863050027/536870912 -6031004052285/2147483648 6982968771099/2147483648 -2969990392851/1073741824 -2355933164565/1073741824 837513066885/268435456 6132728256201/2147483648 -4337334123597/2147483648 -517578196845/134217728 1508235661785/536870912 -5677458465171/2147483648 -730937019615/268435456 -541104639321/134217728 -1122780212901/2147483648 960632095377/2147483648 -7633565195331/2147483648 -5980588205151/1073741824 692428326831/268435456 -4493073801333/2147483648 2981033982831/2147483648 3890228025477/1073741824 7823449350915/2147483648 -7524087586077/1073741824 1078053493179/2147483648 1458644511537/268435456 -4125907273941/1073741824 -140004738567/2147483648 40580349641127/2147483648 6453440039955/2147483648 10651480836219/2147483648 -11127959956773/2147483648 -8507360258337/2147483648 -22504141267197/2147483648 7834986880851/1073741824 -5044519970133/2147483648 2187343059615/1073741824 4735838899239/2147483648 7846854230421/2147483648 -11532515885499/2147483648 1930530572481/2147483648 4850710157853/1073741824 2835375018339/536870912 3049807439457/1073741824 -3406774256067/2147483648 6460628245923/2147483648 -655779735513/2147483648 -1426456830561/268435456 363220723791/2147483648 174938026839/1073741824 -3307615015617/1073741824 1190985579291/1073741824 -13667749405653/2147483648 -11322508781337/2147483648 -2787776445/134217728
-594089831871/1073741824 6568844221425/2147483648 8073849026907/2147483648 1827695770395/536870912 -629451178527/2147483648 12275563089009/2147483648 -465796701879/1073741824 2297196456471/2147483648 -10691350063197/2147483648 195239949975/67108864 -688784576691/1073741824 43868114553/33554432 -11628172927401/2147483648 4951692363477/1073741824 1048386092145/1073741824 1509279975315/1073741824 2201024567493/2147483648 43206530283/268435456 261226664139/536870912 -830166267255/1073741824 -9102468699297/2147483648 -17698281420189/2147483648 -2625936567909/2147483648 645664562517/268435456 -1058639882907/2147483648 4955659878735/2147483648 1835422570125/1073741824 -5082928877115/2147483648 -2960836661787/2147483648 14191544811/67108864 16915634375883/2147483648 -1840990518789/536870912 6453440039955/2147483648 27462041311509/2147483648 -379058444211/536870912 -7767046007157/2147483648 -2833640615271/1073741824 -1992334393659/2147483648 227502179457/33554432 -3513208699161/2147483648 -10049766926463/2147483648 5570684195049/2147483648 4168894081053/1073741824 -766959192747/536870912 -669190189809/134217728 3737440844235/2147483648 1650585981141/1073741824 9039515826105/1073741824 379360232979/268435456 11978343024735/2147483648 -2473002446313/1073741824 -1508605507221/536870912 -3756618815643/2147483648 -1677335017761/536870912 -833692476657/67108864 -1102777049781/536870912 -4864405672041/1073741824 -21926187379719/2147483648 -603571368339/1073741824
-5278094330901/1073741824 -691450164069/1073741824 -2884565348049/1073741824 -5439329244447/2147483648 116940170859/2147483648 12713198059515/2147483648 -765242194167/2147483648 3561366123789/536870912 2110685064027/1073741824 4813957509699/2147483648 13558573586991/2147483648 16460053263/134217728 1966012244895/1073741824 3598086005931/2147483648 10159211208771/2147483648 -1785444681639/1073741824 -4279775754003/1073741824 -401097173265/134217728 -7492085679327/2147483648 -3977693670327/1073741824 4149035257947/2147483648 -9559114157523/2147483648 982198936515/536870912 6046883560623/2147483648 -7870664413155/2147483648 10953906120915/2147483648 437812114461/268435456 1165218494961/1073741824 5068542784029/1073741824 1086130939035/1073741824 1047494302959/2147483648 12665503118853/2147483648 10651480836219/2147483648 -379058444211/536870912 34404131798739/2147483648 374189968779/2147483648 -3246695552637/1073741824 -21520286593479/2147483648 291791781333/536870912 1363787718267/2147483648 -2129623598919/1073741824 3324078068325/2147483648 2218841409075/536870912 -5277736815417/2147483648 4940984461281/1073741824 3757308158451/1073741824 49257636249/134217728 6298118060553/2147483648 9770251252389/1073741824 -520760607687/2147483648 -1663692424353/536870912 -4314245063439/1073741824 475352871153/268435456 1646835157935/536870912 -10913994596883/2147483648 13335973099881/2147483648 -3023706255183/1073741824 6007278648603/1073741824 3316186569627/1073741824
-2875724974371/536870912 -907606685703/536870912 3546915111765/1073741824 -2927676167859/1073741824 523972659831/536870912 -1353933213273/268435456 -125126116035/536870912 2900465080719/2147483648 957217991283/536870912 4756251674013/536870912 -8054517213807/2147483648 -2677671029553/2147483648 4931095075305/2147483648 7687040037495/2147483648 -8477286355353/2147483648 181594311333/536870912 7169078686167/2147483648 14547952927293/2147483648 1410611140821/2147483648 -373933841175/67108864 4038413385765/1073741824 877177575225/268435456 -2858429513067/2147483648 1013963485677/536870912 -38077061709/268435456 -391426923561/2147483648 227046137217/536870912 9605733040179/2147483648 4456900834545/2147483648 -5375696747337/536870912 1667852363973/268435456 7305824993199/2147483648 -11127959956773/2147483648 -7767046007157/2147483648 374189968779/2147483648 15569427998349/1073741824 1833312473859/268435456 16204381739715/2147483648 -725880054699/134217728 1340061392157/536870912 -1103702405643/536870912 -1982016535527/2147483648 -461518085145/268435456 411699305205/134217728 -1151251261599/2147483648 -6914948629509/2147483648 -1249819874643/2147483648 -14049049282131/2147483648 7539809194623/1073741824 6078344659557/2147483648 -4029606835551/2147483648 14974470227421/1073741824 3657472634493/1073741824 477021417069/268435456 1738491357297/536870912 10047665868837/2147483648 4928084688135/2147483648 24865641375831/2147483648 876044761833/1073741824
-7574781213591/1073741824 -688198129197/536870912 7307023772877/2147483648 -2268337357533/2147483648 233578493103/268435456 -2958899042211/536870912 -1390193083497/1073741824 1865746345005/1073741824 1309550580735/1073741824 9052112700315/1073741824 -1618329228117/536870912 -1804388513163/2147483648 -385432949325/536870912 2423415456111/1073741824 3141961017225/2147483648 3900553960743/1073741824 2515812829281/536870912 8804238691011/1073741824 79943944041/16777216 -5102341977147/1073741824 -531675412233/536870912 20806234001079/2147483648 1623901820037/2147483648 -3819613872147/2147483648 3866806597689/1073741824 388815314343/536870912 -8900311470495/2147483648 2115794055165/2147483648 -535963098009/536870912 -18100208204187/2147483648 11902310317959/2147483648 -955618179705/2147483648 -8507360258337/2147483648 -2833640615271/1073741824 -3246695552637/1073741824 1833312473859/268435456 34842907421385/2147483648 21200550685989/2147483648 -3465879122913/1073741824 2663733866343/1073741824 23385010599/536870912 4614426965997/2147483648 -1717681972053/536870912 1385568715749/536870912 -9840894464841/2147483648 -172089995181/67108864 1271728820553/2147483648 -2195066897547/268435456 -158414389071/268435456 9130156873413/1073741824 -5043376956261/2147483648 33827047641969/2147483648 3729957880539/2147483648 -3250652184009/1073741824 -5646102927/16777216 -4960931558751/2147483648 7262248206819/1073741824 15739736702997/2147483648 -7596364389921/2147483648
-753462877287/2147483648 -592830965013/536870912 2262920091885/536870912 2496615276321/2147483648 1905345553929/2147483648 -7515300810465/1073741824 307576757829/268435456 -6556411638513/2147483648 2643967131333/1073741824 1729179858777/536870912 -103379823099/16777216 -1825199145981/2147483648 1898000122827/2147483648 2586285763089/536870912 -1979671365501/536870912 8752858275447/2147483648 8759268800493/1073741824 17337179426805/2147483648 4140199802883/1073741824 -1777262380407/2147483648 267302538129/268435456 3695039265669/536870912 -669579694413/536870912 -2476864434501/1073741824 3387308992239/2147483648 -8314304397723/2147483648 -1655177393841/1073741824 10526748618549/2147483648 -3548589407613/1073741824 -19871815941933/2147483648 12362172311763/2147483648 -3259488419739/2147483648 -22504141267197/2147483648 -1992334393659/2147483648 -21520286593479/2147483648 16204381739715/2147483648 21200550685989/2147483648 33585700912743/2147483648 -680669518743/134217728 1358484768051/1073741824 2756072774181/2147483648 -977818408899/536870912 -3118248250197/1073741824 6503973399285/2147483648 -6084349003125/2147483648 -3591154436817/536870912 -5403682056975/1073741824 -3164026393659/536870912 -1247931231279/536870912 123605205201/2147483648 -645634391181/1073741824 29289012953079/2147483648 -1114682418957/2147483648 -1193967015435/536870912 532889774463/268435456 -472546118955/134217728 7233884151447/1073741824 10363432369659/2147483648 -89968823535/536870912
8876165598879/2147483648 1590244918347/1073741824 -2054454924033/2147483648 4530697398363/2147483648 -908172011943/536870912 4523663217333/1073741824 -6365106919731/2147483648 1752234040149/1073741824 -7555267541421/2147483648 -3659238184233/1073741824 -3208059826017/2147483648 5019300211551/2147483648 -3188783029323/2147483648 -599579518263/536870912 60516553443/2147483648 189929893923/134217728 -5528177782683/2147483648 -2386684273791/536870912 112944568407/1073741824 5774950996029/2147483648 -3052715504079/536870912 -1437068828961/1073741824 7547162215971/1073741824 4158214312179/2147483648 9773997484167/2147483648 2599584531165/2147483648 7395215078571/2147483648 -10903115786673/2147483648 5650726603617/2147483648 2399620630005/536870912 3528964184613/1073741824 -6763822290849/2147483648 7834986880851/1073741824 227502179457/33554432 291791781333/536870912 -725880054699/134217728 -3465879122913/1073741824 -680669518743/134217728 14689724179323/1073741824 -161457571407/67108864 -6830956047801/2147483648 -2173639848999/1073741824 2116137760437/1073741824 39479278311/1073741824 -6494996667171/1073741824 16449786633777/2147483648 21613722122799/2147483648 1131593774817/2147483648 -6222389494299/2147483648 21418791564903/2147483648 5251882821177/2147483648 -1363238944047/536870912 -246087730599/2147483648 -1035010604409/536870912 -4489258714527/1073741824 -5590076971545/1073741824 -19503464882475/2147483648 -3692716205265/268435456 -1818331916847/2147483648
-3588592024593/2147483648 -2175875444601/2147483648 442100964585/268435456 -3882953718255/1073741824 1110783190455/536870912 -2079175633329/1073741824 65329748223/268435456 -3130048635831/1073741824 -600049617495/268435456 1230409638399/536870912 -8206973612853/2147483648 -969269703/2147483648 -742394423493/1073741824 993934185945/536870912 -304717057737/134217728 2450215580493/2147483648 -1555946875101/2147483648 3902742110205/2147483648 1101745676685/2147483648 -92008250085/67108864 730953033687/2147483648 1592053079643/1073741824 -2672134520505/2147483648 -886638615/4194304 -9822188994417/2147483648 -2398683419517/1073741824 -12089599094115/2147483648 -545082284667/1073741824 989197878753/1073741824 -4325452340895/2147483648 1554043917051/2147483648 5170883240787/1073741824 -5044519970133/2147483648 -3513208699161/2147483648 1363787718267/2147483648 1340061392157/536870912 2663733866343/1073741824 1358484768051/1073741824 -161457571407/67108864 21744505770981/2147483648 -1764566161725/536870912 697670463495/268435456 4831234900281/536870912 2947607858943/2147483648 -1749288113721/2147483648 2616060959049/2147483648 -9291296653089/1073741824 5373996831093/2147483648 3056556763659/1073741824 10772860035171/2147483648 -150430186143/134217728 6954074047227/1073741824 1379191809915/1073741824 3234883821915/2147483648 6269792896737/2147483648 916752249303/1073741824 21989014268853/2147483648 1931625731157/268435456 -13231837601181/2147483648
4127449355841/1073741824 -6223015795239/2147483648 -1402314311529/1073741824 464207692137/1073741824 4840114486317/2147483648 -9374963791611/2147483648 -7391191307091/2147483648 -2183570221209/1073741824 17798728644915/2147483648 -14195633436765/2147483648 2465368451859/536870912 3154693350195/1073741824 7109400354765/1073741824 -2822980298415/2147483648 5173232145465/2147483648 -2736036348405/2147483648 11107403414157/2147483648 -8051970428109/2147483648 -6739121869329/2147483648 903495782403/134217728 2620540721373/2147483648 94823717481/536870912 927148501677/268435456 -4100685580779/1073741824 -8305216194939/2147483648 -2979041302335/1073741824 1825700963373/536870912 1957344315939/2147483648 -4607389229373/1073741824 -291572027763/536870912 -22836707777469/2147483648 1749261979635/536870912 2187343059615/1073741824 -10049766926463/2147483648 -2129623598919/1073741824 -1103702405643/536870912 23385010599/536870912 2756072774181/2147483648 -6830956047801/2147483648 -1764566161725/536870912 10569171622083/536870912 -6664671981945/1073741824 7492634230155/2147483648 -7593909003303/2147483648 4552086265935/1073741824 -18719296874781/2147483648 834845441535/536870912 -397225068831/2147483648 -115023034701/134217728 -26904325428519/2147483648 -3153242107977/2147483648 -5404924308093/2147483648 -2541006785763/2147483648 6338808819903/2147483648 10561470000597/1073741824 5800326900153/1073741824 -5202748116321/2147483648 2891397228477/536870912 22232870421945/2147483648
-4098629293245/1073741824 -1451083570659/1073741824 48274338417/67108864 -57010771821/2147483648 3090300398043/1073741824 156401365107/1073741824 -2744822845311/2147483648 43387562763/1073741824 -10305595373013/2147483648 9705562954227/2147483648 -882614906913/536870912 -1114754666985/2147483648 -2793691072977/1073741824 -179686007067/1073741824 2203963758669/2147483648 -879589422843/2147483648 -123223345839/1073741824 53321505453/16777216 7128923982987/2147483648 -5411564466615/2147483648 -1048256775399/1073741824 -10704832229391/2147483648 -8796598256265/1073741824 -3199837136403/1073741824 -681062544549/268435456 4627876252131/2147483648 -2219841028023/1073741824 1760931414729/1073741824 -2569191498723/1073741824 1416850737453/1073741824 7688336744733/2147483648 -1823212688949/2147483648 4735838899239/2147483648 5570684195049/2147483648 3324078068325/2147483648 -1982016535527/2147483648 4614426965997/2147483648 -977818408899/536870912 -2173639848999/1073741824 697670463495/268435456 -6664671981945/1073741824 20665103113899/2147483648 3774561759399/1073741824 2490561410073/2147483648 934804047/16777216 -396496350531/536870912 -5108460283131/2147483648 8621738428095/2147483648 2006821364775/1073741824 -2379543789/67108864 -7711897972365/2147483648 184021225725/2147483648 -3028071154785/2147483648 -1057685790093/536870912 -5883411766203/1073741824 13513087455/2147483648 5931139202097/1073741824 -2236819280913/2147483648 -13825376745051/2147483648
7358001967083/2147483648 -5672790910095/1073741824 5163829153383/2147483648 -3677029251681/2147483648 5233815857427/1073741824 -644034888507/2147483648 -761345884371/134217728 -1685782022079/536870912 -186329761833/2147483648 -2995649000877/2147483648 -5429949772263/2147483648 462922940157/134217728 11177840416623/2147483648 5942420224755/2147483648 -59654517297/2147483648 -116374449831/2147483648 2186087104671/536870912 -2342358215505/1073741824 -3090696383811/2147483648 6913515218325/2147483648 -10743982216965/2147483648 -22164579095937/2147483648 -2977462921425/2147483648 -10672515317415/2147483648 -933335870343/67108864 -2883120184005/1073741824 60810795507/536870912 7228006852653/2147483648 -2510926637415/2147483648 -284005035399/536870912 -14134883097/67108864 7569910592841/1073741824 7846854230421/2147483648 4168894081053/1073741824 2218841409075/536870912 -461518085145/268435456 -1717681972053/536870912 -3118248250197/1073741824 2116137760437/1073741824 4831234900281/536870912 7492634230155/2147483648 3774561759399/1073741824 3316142529333/134217728 -3055692774423/1073741824 -1550004057231/536870912 -1460550336579/268435456 -17904503010603/2147483648 2998980579993/268435456 8201620634955/2147483648 -441067669179/134217728 -14426340178437/2147483648 6198616795809/2147483648 -2503026688029/2147483648 442750129227/134217728 5698284497223/1073741824 12623380116027/2147483648 23349395045979/2147483648 1662908364213/536870912 651832064847/2147483648
-36899566365/134217728 -748243698423/536870912 -1260854471967/2147483648 -931496931663/2147483648 4001122153335/2147483648 -5659756381893/2147483648 1035234070713/2147483648 -1994881609869/2147483648 -4181847307857/2147483648 2525522329221/2147483648 -11528932347171/2147483648 -4818132271521/2147483648 -123763189185/268435456 -184492871331/536870912 -3493773975075/1073741824 1013720838561/1073741824 397209336345/536870912 2353298293005/1073741824 3228632967993/1073741824 177710532405/134217728 770046510579/1073741824 848567738697/536870912 -178002162387/134217728 2047129422297/1073741824 1315522782483/536870912 -2196955752111/1073741824 -1496260259487/2147483648 -1277025302811/1073741824 17283242703/8388608 -561466616937/536870912 8858404168335/2147483648 -2762061232557/2147483648 -11532515885499/2147483648 -766959192747/536870912 -5277736815417/2147483648 411699305205/134217728 1385568715749/536870912 6503973399285/2147483648 39479278311/1073741824 2947607858943/2147483648 -7593909003303/2147483648 2490561410073/2147483648 -3055692774423/1073741824 21098043573459/2147483648 1460681216985/2147483648 4134004352505/2147483648 3542224855089/1073741824 -4160306939943/1073741824 673933238559/2147483648 4012955946399/2147483648 -487489807245/2147483648 5509924670289/1073741824 -1150975308915/2147483648 -112689742293/536870912 -167994831351/268435456 -3174824874315/1073741824 -1521519173673/2147483648 101669789703/1073741824 -2052992799105/536870912
4365984862143/1073741824 -4729863928377/1073741824 -6687088305705/1073741824 -222277668267/268435456 3801949440069/1073741824 -3729332903073/2147483648 3199904287605/1073741824 -6155482858569/2147483648 4218671936451/1073741824 -12544158586965/2147483648 109352249919/67108864 1274871905085/1073741824 7781860163517/2147483648 -59508402909/536870912 -6326364900951/2147483648 210248299953/268435456 4524262498281/2147483648 -5130519762411/2147483648 -299112745659/2147483648 14299705810563/2147483648 5567731544703/536870912 -2645236541937/2147483648 -2331324341109/2147483648 -2531268067311/2147483648 2308070074569/2147483648 3229692550107/2147483648 -4335900894939/1073741824 -1844427153603/2147483648 -2923809991947/2147483648 10123939731729/2147483648 -2353081563885/2147483648 9249177360117/2147483648 1930530572481/2147483648 -669190189809/134217728 4940984461281/1073741824 -1151251261599/2147483648 -9840894464841/2147483648 -6084349003125/2147483648 -6494996667171/1073741824 -1749288113721/2147483648 4552086265935/1073741824 934804047/16777216 -1550004057231/536870912 1460681216985/2147483648 50873574534693/2147483648 1447794648843/536870912 -13899289440141/2147483648 -1911028693413/2147483648 6160388387163/1073741824 -8019300934713/536870912 427431694767/2147483648 -12372427425777/2147483648 -1488301976727/536870912 12445254988263/2147483648 -6274278278637/2147483648 1161988091589/1073741824 -18632156620497/2147483648 2088136779363/268435456 2157471590871/536870912
-105222026097/536870912 1171394608053/268435456 -758454412617/1073741824 -1600230886683/2147483648 -5388745306953/2147483648 755059696563/134217728 8298348510399/2147483648 6158594719821/2147483648 -5515154656179/2147483648 229681967157/536870912 539288433561/2147483648 1423533120867/1073741824 -14984299493169/2147483648 -5975203416243/2147483648 -3013374930231/2147483648 5581644306243/2147483648 -16072645331583/2147483648 -1699652105997/1073741824 -63016645215/536870912 -5458833093603/2147483648 -70331195199/536870912 10968739059309/2147483648 3629243547369/536870912 2758656276321/536870912 24116114832471/2147483648 6415903122465/2147483648 -5210652204843/2147483648 -6125217092427/536870912 14397056441775/2147483648 6269368828683/1073741824 4905587045787/2147483648 -900063870279/1073741824 4850710157853/1073741824 3737440844235/2147483648 3757308158451/1073741824 -6914948629509/2147483648 -172089995181/67108864 -3591154436817/536870912 16449786633777/2147483648 2616060959049/2147483648 -18719296874781/2147483648 -396496350531/536870912 -1460550336579/268435456 4134004352505/2147483648 1447794648843/536870912 20052485787141/1073741824 3362034640815/1073741824 -7468058791545/2147483648 4926405111387/2147483648 34955950822521/2147483648 2573176631925/536870912 -2966995791321/2147483648 6490317329967/2147483648 -3357890335647/2147483648 -8857062710235/1073741824 -14588996607261/2147483648 -4926676668153/536870912 -6880815046557/1073741824 -11506808250387/2147483648
1365858601077/536870912 920047219125/1073741824 -539890162215/536870912 682141529313/536870912 -7825634396343/2147483648 353354338011/268435456 -1490957386239/268435456 8620871763327/2147483648 -6216498557937/2147483648 -1839846799443/1073741824 -70705990731/67108864 -459585984213/1073741824 -1212461505495/2147483648 -10147661907267/2147483648 3738536224209/2147483648 -2196033863625/2147483648 -273229200897/134217728 -1575195522639/1073741824 2463735147891/2147483648 3516126553797/2147483648 -3495697704555/1073741824 -5290681127139/2147483648 8262837996231/2147483648 4544226147669/2147483648 1249508228949/134217728 8606365027497/2147483648 1465338318771/2147483648 -1717161525369/536870912 2926842500121/536870912 516519425079/268435456 4893646588635/2147483648 -5720591934207/1073741824 2835375018339/536870912 1650585981141/1073741824 49257636249/134217728 -1249819874643/2147483648 1271728820553/2147483648 -5403682056975/1073741824 21613722122799/2147483648 -9291296653089/1073741824 834845441535/536870912 -5108460283131/2147483648 -17904503010603/2147483648 3542224855089/1073741824 -13899289440141/2147483648 3362034640815/1073741824 4311733224345/134217728 -7196351893869/1073741824 8458624162377/2147483648 1473668632527/268435456 -1288479299583/1073741824 245301804015/2147483648 748724935263/2147483648 -227787449697/67108864 -9956469411993/2147483648 203656754565/268435456 -32362235872647/2147483648 -19586462019939/2147483648 4844889983133/2147483648
2240568812595/2147483648 2738057548233/2147483648 1365500466225/2147483648 470677806423/536870912 1092056507169/536870912 2063606292903/536870912 -1266774839991/1073741824 -2399662136301/2147483648 -5322002042169/1073741824 -2131661280183/1073741824 6073335718521/2147483648 3264870254211/2147483648 -4937498546361/2147483648 7734168689919/2147483648 615966263307/268435456 -5567546458641/2147483648 -3142147002885/2147483648 -10682583170637/2147483648 -5933574425535/2147483648 1263031586889/536870912 -260871759789/134217728 -404521769463/33554432 -776004401103/134217728 -61693357125/268435456 -11584457440389/1073741824 -738001832685/1073741824 1326072260733/2147483648 594114193383/1073741824 -281326767801/134217728 6501973947087/2147483648 -3114274384569/2147483648 408813835407/268435456 3049807439457/1073741824 9039515826105/1073741824 6298118060553/2147483648 -14049049282131/2147483648 -2195066897547/268435456 -3164026393659/536870912 1131593774817/2147483648 5373996831093/2147483648 -397225068831/2147483648 8621738428095/2147483648 2998980579993/268435456 -4160306939943/1073741824 -1911028693413/2147483648 -7468058791545/2147483648 -7196351893869/1073741824 4297822543533/268435456 3355550186487/2147483648 -6301400878497/1073741824 -3228287387673/1073741824 -12341195510625/1073741824 -6471689469261/2147483648 2615464408659/2147483648 -613074110925/134217728 1881667557375/536870912 3855122209035/1073741824 -8824370047107/2147483648 -1136349862881/2147483648
-12417353139033/2147483648 459303218691/2147483648 2631459981969/1073741824 -4730713162347/2147483648 4684177461837/1073741824 4774448370291/2147483648 4144014198417/2147483648 290175139473/134217728 2277416323857/1073741824 8776130121507/1073741824 -488934452199/268435456 627197149329/2147483648 2405095831533/2147483648 6256978906095/1073741824 -4558231150059/2147483648 -2529771380691/1073741824 -796099072113/2147483648 3388353820041/1073741824 -2567058490521/1073741824 -4809005630649/1073741824 879348882099/134217728 -756089166195/134217728 -7445677301223/2147483648 3017844977769/2147483648 -4359226674189/1073741824 4910945848731/536870912 -5717890578717/1073741824 11970512027229/2147483648 424485997239/268435456 -4137809115231/1073741824 14968424589999/2147483648 4082337947769/536870912 -3406774256067/2147483648 379360232979/268435456 9770251252389/1073741824 7539809194623/1073741824 -158414389071/268435456 -1247931231279/536870912 -6222389494299/2147483648 3056556763659/1073741824 -115023034701/134217728 2006821364775/1073741824 8201620634955/2147483648 673933238559/2147483648 6160388387163/1073741824 4926405111387/2147483648 8458624162377/2147483648 3355550186487/2147483648 54558005753019/2147483648 1197363315711/1073741824 -15139140788361/2147483648 9123697910925/2147483648 3302145456723/2147483648 184384962075/134217728 -4945002121761/536870912 3647342484171/536870912 -11328475395315/2147483648 15662920324743/2147483648 6226178678523/2147483648
-7448355358023/1073741824 8681520383391/1073741824 8362176574617/1073741824 -1134123983595/536870912 -3113377201389/1073741824 352727231727/67108864 60136100265/33554432 5458101277455/1073741824 -6715041304611/2147483648 9099737978457/1073741824 -942413064183/536870912 920414074041/536870912 -6273828891903/536870912 502129993971/268435456 2391047071281/1073741824 5378736999357/1073741824 -3933388863975/536870912 13983531002811/2147483648 1522065873279/2147483648 -6827579289123/536870912 -2095454189913/268435456 27309845930583/2147483648 6561594557349/536870912 29276655185145/2147483648 20282692200735/2147483648 631470767841/134217728 -5276005906101/2147483648 -3323868175143/268435456 11616400879965/2147483648 -8108106864657/2147483648 16812785137839/2147483648 -5152215087885/2147483648 6460628245923/2147483648 11978343024735/2147483648 -520760607687/2147483648 6078344659557/2147483648 9130156873413/1073741824 123605205201/2147483648 21418791564903/2147483648 10772860035171/2147483648 -26904325428519/2147483648 -2379543789/67108864 -441067669179/134217728 4012955946399/2147483648 -8019300934713/536870912 34955950822521/2147483648 1473668632527/268435456 -6301400878497/1073741824 1197363315711/1073741824 89199347765619/2147483648 2135770339239/1073741824 15409565788923/1073741824 1332965680365/134217728 -537330195837/134217728 -8745826623957/1073741824 -13065974509005/2147483648 -1502026655979/1073741824 -4033434080373/1073741824 -21167767070277/2147483648
3370839945813/2147483648 4723590189531/2147483648 -7262136270657/2147483648 434090937999/1073741824 -10024276791/4194304 -2874682839903/2147483648 2390581567641/2147483648 -503956052943/1073741824 -411003934185/536870912 -9713423307315/2147483648 363667076547/536870912 866205634053/1073741824 -589981431513/536870912 -6631632210141/2147483648 -4820365424247/2147483648 715955084487/536870912 -4681465730505/1073741824 -4349956297533/1073741824 -1757200799703/2147483648 645017153331/268435456 2760612165711/2147483648 13920688637901/2147483648 6387352222539/2147483648 1559433073647/1073741824 5389008918765/1073741824 -6612107202099/2147483648 50744847729/16777216 -5690431247577/2147483648 -1372367221563/2147483648 1034314618191/268435456 -8928974566617/2147483648 -4556807594349/2147483648 -655779735513/2147483648 -2473002446313/1073741824 -1663692424353/536870912 -4029606835551/2147483648 -5043376956261/2147483648 -645634391181/1073741824 5251882821177/2147483648 -150430186143/134217728 -3153242107977/2147483648 -7711897972365/2147483648 -14426340178437/2147483648 -487489807245/2147483648 427431694767/2147483648 2573176631925/536870912 -1288479299583/1073741824 -3228287387673/1073741824 -15139140788361/2147483648 2135770339239/1073741824 17428951762245/2147483648 -5657698502445/1073741824 1268942289411/2147483648 -577460619849/1073741824 9289659399969/2147483648 -11754447563601/2147483648 -7344581132889/2147483648 -2850679021599/536870912 -4192129055649/2147483648
-5139067408197/1073741824 -6383480933697/2147483648 1122175907637/134217728 -5892953863059/2147483648 224084322225/536870912 -10116922703829/2147483648 351679393347/2147483648 576151284543/1073741824 7755942448461/2147483648 11149302536151/1073741824 -5081390592135/536870912 -1471056027639/1073741824 488384168559/2147483648 7618613604915/2147483648 -7476461594625/2147483648 1638302200017/268435456 9357473698587/1073741824 28412242150551/2147483648 11692316734173/2147483648 -14962804702461/2147483648 -2535885932769/1073741824 16330970824287/2147483648 7645806831723/2147483648 -86400294819/1073741824 8759139855411/2147483648 58083417267/536870912 -698629224183/134217728 329584296885/2147483648 4651780672569/2147483648 -14188154684961/1073741824 2938666679895/268435456 2017987130727/1073741824 -1426456830561/268435456 -1508605507221/536870912 -4314245063439/1073741824 14974470227421/1073741824 33827047641969/2147483648 29289012953079/2147483648 -1363238944047/536870912 6954074047227/1073741824 -5404924308093/2147483648 184021225725/2147483648 6198616795809/2147483648 5509924670289/1073741824 -12372427425777/2147483648 -2966995791321/2147483648 245301804015/2147483648 -12341195510625/1073741824 9123697910925/2147483648 15409565788923/1073741824 -5657698502445/1073741824 30884129034339/1073741824 9104126567685/2147483648 -2256899700141/1073741824 13108260483/16777216 -1051510471941/2147483648 4583124691365/536870912 28537849220637/2147483648 -5828752390983/2147483648
-2672534045091/1073741824 989806817145/536870912 126353683785/67108864 -4063230783021/2147483648 -237249374751/268435456 640136173455/1073741824 33259661829/536870912 3547534031907/2147483648 3854073224787/2147483648 6552326656491/2147483648 2303816889657/1073741824 1445398665483/2147483648 -2870907806655/2147483648 447989765409/2147483648 335412483555/268435456 905082394311/2147483648 -686495460321/268435456 4664556628983/2147483648 -1889597485149/1073741824 -11535323147349/2147483648 -767716627653/2147483648 9944768792853/2147483648 546733558335/134217728 11354172196371/2147483648 3310669245867/2147483648 2737889592507/2147483648 1114258338453/1073741824 -3953814468063/2147483648 4507316069649/2147483648 -2410188717681/1073741824 -1410330040473/2147483648 1603482897489/1073741824 363220723791/2147483648 -3756618815643/2147483648 475352871153/268435456 3657472634493/1073741824 3729957880539/2147483648 -1114682418957/2147483648 -246087730599/2147483648 1379191809915/1073741824 -2541006785763/2147483648 -3028071154785/2147483648 -2503026688029/2147483648 -1150975308915/2147483648 -1488301976727/536870912 6490317329967/2147483648 748724935263/2147483648 -6471689469261/2147483648 3302145456723/2147483648 1332965680365/134217728 1268942289411/2147483648 9104126567685/2147483648 9956697212397/2147483648 2261104147821/2147483648 1932421617633/1073741824 167956631535/67108864 133875872871/1073741824 8286412914069/2147483648 -227492235915/1073741824
7211290032879/2147483648 -5112281275725/2147483648 -1564583705511/536870912 -2301727343025/1073741824 5732778298251/2147483648 -4592769020625/2147483648 -3741887082291/2147483648 -731209341153/268435456 2035921171485/2147483648 -2881171318347/1073741824 636522998643/268435456 1849171341033/2147483648 5032748635065/1073741824 925083692109/536870912 -106341422307/1073741824 -7342207606767/2147483648 -186369263277/268435456 -1238808451299/536870912 -1569080851803/536870912 1548272016147/1073741824 3621133692279/1073741824 1137177219123/2147483648 4823947498557/2147483648 94410194529/33554432 -696485036655/134217728 -4042668971763/2147483648 162799554525/1073741824 3020575283517/2147483648 4594592201205/2147483648 -218694960279/1073741824 -2501674454469/1073741824 4858870149579/1073741824 174938026839/1073741824 -1677335017761/536870912 1646835157935/536870912 477021417069/268435456 -3250652184009/1073741824 -1193967015435/536870912 -1035010604409/536870912 3234883821915/2147483648 6338808819903/2147483648 -1057685790093/536870912 442750129227/134217728 -112689742293/536870912 12445254988263/2147483648 -3357890335647/2147483648 -227787449697/67108864 2615464408659/2147483648 184384962075/134217728 -537330195837/134217728 -577460619849/1073741824 -2256899700141/1073741824 2261104147821/2147483648 7515568984971/1073741824 392097026943/67108864 6332327615601/1073741824 -941094407049/1073741824 3135784444149/536870912 6313230744699/2147483648
2958412129533/536870912 -5969800418109/1073741824 -120894757623/33554432 -6269360857953/2147483648 4350875148723/2147483648 -2988744347193/268435456 -83507730801/16777216 -4865265626673/1073741824 10792867601979/2147483648 -7199332234347/1073741824 -1642500953433/2147483648 381807931413/268435456 24129070642767/2147483648 -3634510092537/536870912 -6199470657615/2147483648 -7960321257801/2147483648 -32679233895/2147483648 -3023844118893/536870912 -3030994884207/1073741824 12913813166301/2147483648 -1812138212451/2147483648 4170536407005/536870912 5365566814929/2147483648 -5530322870151/1073741824 -16397636080587/2147483648 -9009065626245/1073741824 7478223584739/2147483648 11026447267725/2147483648 -92208417387/67108864 229978937145/2147483648 -7064994071967/536870912 2006790067845/536870912 -3307615015617/1073741824 -833692476657/67108864 -10913994596883/2147483648 1738491357297/536870912 -5646102927/16777216 532889774463/268435456 -4489258714527/1073741824 6269792896737/2147483648 10561470000597/1073741824 -5883411766203/1073741824 5698284497223/1073741824 -167994831351/268435456 -6274278278637/2147483648 -8857062710235/1073741824 -9956469411993/2147483648 -613074110925/134217728 -4945002121761/536870912 -8745826623957/1073741824 9289659399969/2147483648 13108260483/16777216 1932421617633/1073741824 392097026943/67108864 60339622078629/2147483648 6922987141143/2147483648 20295561769035/2147483648 5987400657819/1073741824 4340601142215/2147483648
-4476337422579/2147483648 -1194344756121/1073741824 2040423589281/2147483648 -3249462667203/1073741824 1337623778571/2147483648 1558458154275/1073741824 -1014418012341/268435456 -3508986504201/2147483648 2798273350923/2147483648 707435017191/134217728 14642830448025/2147483648 -1580015813703/2147483648 3784364801061/1073741824 6129291117381/2147483648 2059116634833/536870912 -5701438971657/1073741824 418188488319/2147483648 36542887905/16777216 -10046230381401/2147483648 -11905812663861/2147483648 3681488210505/1073741824 -13895929937553/2147483648 -3841090318149/2147483648 9009985724691/2147483648 -13812099053133/2147483648 1925052114279/2147483648 117271768959/67108864 8514523281603/2147483648 5994955697571/2147483648 -130426932375/33554432 -2996953764321/1073741824 6262965674367/1073741824 1190985579291/1073741824 -1102777049781/536870912 13335973099881/2147483648 10047665868837/2147483648 -4960931558751/2147483648 -472546118955/134217728 -5590076971545/1073741824 916752249303/1073741824 5800326900153/1073741824 13513087455/2147483648 12623380116027/2147483648 -3174824874315/1073741824 1161988091589/1073741824 -14588996607261/2147483648 203656754565/268435456 1881667557375/536870912 3647342484171/536870912 -13065974509005/2147483648 -11754447563601/2147483648 -1051510471941/2147483648 167956631535/67108864 6332327615601/1073741824 6922987141143/2147483648 34678376150985/2147483648 158564607903/134217728 6273944610861/536870912 14174641085667/2147483648
-893463698727/1073741824 -4329836279949/2147483648 949486074069/268435456 -6791441964489/2147483648 1060702144911/536870912 -1521448704861/268435456 -587244150603/2147483648 -487367672445/268435456 -2428709837877/2147483648 1948887167925/536870912 -5916461197335/2147483648 -3115124687559/2147483648 796920943293/2147483648 1615201238679/1073741824 2825949930153/2147483648 116048072199/536870912 2357119790463/1073741824 2823061299483/536870912 1221261115611/536870912 -9303408321165/2147483648 -4093695675291/1073741824 1502348060211/536870912 -7365584578527/1073741824 -15368929894095/2147483648 -5331642095307/536870912 -2305439995737/536870912 -5177918411835/1073741824 15306190520079/2147483648 -1811544799953/2147483648 -6491905880205/1073741824 -8663198486757/2147483648 6868823628717/2147483648 -13667749405653/2147483648 -4864405672041/1073741824 -3023706255183/1073741824 4928084688135/2147483648 7262248206819/1073741824 7233884151447/1073741824 -19503464882475/2147483648 21989014268853/2147483648 -5202748116321/2147483648 5931139202097/1073741824 23349395045979/2147483648 -1521519173673/2147483648 -18632156620497/2147483648 -4926676668153/536870912 -32362235872647/2147483648 3855122209035/1073741824 -11328475395315/2147483648 -1502026655979/1073741824 -7344581132889/2147483648 4583124691365/536870912 133875872871/1073741824 -941094407049/1073741824 20295561769035/2147483648 158564607903/134217728 58887629246607/2147483648 2617383103695/268435456 -8460142474089/1073741824
-12822857512881/2147483648 -3458560523445/1073741824 5295539794245/2147483648 -13816433452029/2147483648 1186235212635/2147483648 -1764495298191/536870912 3842659373811/2147483648 -1144624812873/2147483648 13513174357431/2147483648 13918907417547/2147483648 4668229768473/2147483648 -5485672970751/2147483648 3451466117715/1073741824 235546474443/67108864 2161370257767/2147483648 465896183421/2147483648 2186530851759/536870912 7536315410043/1073741824 -2891585384451/2147483648 -200300147355/33554432 3600920199411/536870912 3683723843235/1073741824 -146606341011/2147483648 2748506300895/1073741824 -9603838856247/2147483648 -941696020371/2147483648 -1711394808807/268435456 4134346141395/2147483648 193475790369/67108864 -21113597459973/2147483648 -1597900904943/1073741824 19297302858345/2147483648 -11322508781337/2147483648 -21926187379719/2147483648 6007278648603/1073741824 24865641375831/2147483648 15739736702997/2147483648 10363432369659/2147483648 -3692716205265/268435456 1931625731157/268435456 2891397228477/536870912 -2236819280913/2147483648 1662908364213/536870912 101669789703/1073741824 2088136779363/268435456 -6880815046557/1073741824 -19586462019939/2147483648 -8824370047107/2147483648 15662920324743/2147483648 -4033434080373/1073741824 -2850679021599/536870912 28537849220637/2147483648 8286412914069/2147483648 3135784444149/536870912 5987400657819/1073741824 6273944610861/536870912 2617383103695/268435456 58075586280915/2147483648 3503780169147/1073741824
908091600633/536870912 -1470317461743/1073741824 -93884621673/268435456 3129435766011/2147483648 -2256803851947/2147483648 4230392397771/2147483648 -910833572253/1073741824 196398850113/268435456 2063304914187/268435456 -4210824824331/2147483648 718089646953/134217728 395731707489/536870912 6357572690247/1073741824 208644085215/134217728 4418560014951/2147483648 -2694960941877/2147483648 4469906919297/1073741824 -4150083498123/2147483648 -8674202075985/2147483648 3812704553901/2147483648 4369197284289/2147483648 -7706976368475/2147483648 4340315158461/1073741824 1986057917379/2147483648 -1646882276379/1073741824 398970535953/536870912 5588238656517/1073741824 6465037175049/2147483648 -272727737781/536870912 -902043237675/536870912 -4483085993781/2147483648 4364411827527/2147483648 -2787776445/134217728 -603571368339/1073741824 3316186569627/1073741824 876044761833/1073741824 -7596364389921/2147483648 -89968823535/536870912 -1818331916847/2147483648 -13231837601181/2147483648 22232870421945/2147483648 -13825376745051/2147483648 651832064847/2147483648 -2052992799105/536870912 2157471590871/536870912 -11506808250387/2147483648 4844889983133/2147483648 -1136349862881/2147483648 6226178678523/2147483648 -21167767070277/2147483648 -4192129055649/2147483648 -5828752390983/2147483648 -227492235915/1073741824 6313230744699/2147483648 4340601142215/2147483648 14174641085667/2147483648 -8460142474089/1073741824 3503780169147/1073741824 6817715577819/536870912


==> anc/solution-Q_5.blockA <==
22575214601253/2147483648 1527212623989/268435456 11216958984399/2147483648 -6386850942321/2147483648 4959207933867/1073741824 6641422380459/2147483648 -1872952700067/2147483648 -5330535728595/1073741824 1838151557805/536870912 298269822843/1073741824 5997570920415/2147483648 695241389265/536870912 6539508700797/2147483648 -7691872757877/2147483648 1701608691933/1073741824 2054499880575/536870912 2351828422623/2147483648 240263831559/268435456 -6573475777083/1073741824 -22655754850407/2147483648 3196073897157/2147483648 822103643505/536870912 2935896555789/2147483648 -429263673669/536870912 -8595140374125/2147483648 2755555587561/2147483648 5054644904001/2147483648 -6611400231819/1073741824 -185959380333/268435456 1946506701051/536870912 -4850983290801/2147483648 -2880000437913/1073741824 432192258441/2147483648 -11383546970157/2147483648 12000646109409/2147483648 -2072265575757/1073741824 226235512389/67108864 -17688335135529/2147483648 1262988968241/536870912 -1043068467453/2147483648 5951163567867/2147483648 2324719163733/1073741824 -5382595819965/2147483648
1527212623989/268435456 659539685421/134217728 6206658088725/2147483648 -2998135312269/2147483648 1863835920483/1073741824 -44052817647/1073741824 -841956551979/2147483648 -4225747161873/1073741824 407447718717/134217728 -1382648494065/2147483648 2248172067819/2147483648 2169198930297/1073741824 2854143879399/2147483648 -2269308707319/1073741824 -397116467193/536870912 3730878847071/2147483648 740976651261/536870912 2275638482475/2147483648 -1310276283627/536870912 -5549740595589/1073741824 945435272763/536870912 775855062675/2147483648 30477938733/536870912 -1300922504283/2147483648 -6254223009351/2147483648 461675361291/1073741824 5811030486579/2147483648 -8990102283327/2147483648 -4117027559595/2147483648 4285127480199/2147483648 -3250653786489/2147483648 -445904687781/536870912 3971571875817/2147483648 -4460134670811/2147483648 7115106647559/2147483648 -574412488119/536870912 3799450275375/2147483648 -11447431040547/2147483648 -1773234853533/1073741824 -662244981927/2147483648 871503975969/268435456 -715074681777/1073741824 -3663488239413/2147483648
11216958984399/2147483648 6206658088725/2147483648 15107648383587/2147483648 -5622226912257/2147483648 6373452379203/2147483648 957610631751/1073741824 361469190213/134217728 -2834501048811/1073741824 5443581072213/2147483648 341700619461/1073741824 6219366729591/2147483648 1435639241553/2147483648 153154021389/67108864 -461631599235/536870912 12882526659/67108864 1752210766197/1073741824 -427667034993/1073741824 2751395138769/2147483648 -1959743044503/536870912 -2091091876995/536870912 1393383757209/2147483648 -768214179123/2147483648 2343589589949/2147483648 -688352606031/2147483648 -2963563122807/2147483648 3125909054853/2147483648 265308861111/268435456 -231641017929/134217728 3045872545287/2147483648 2048293181799/1073741824 -1814490623865/2147483648 -12500468751/268435456 624196796601/536870912 -7208111447727/2147483648 2767167589671/1073741824 66617743965/268435456 3216479619609/2147483648 -2715202013925/536870912 716145577635/134217728 -2561991560091/1073741824 2144279704053/2147483648 -2436982926519/2147483648 3995787093591/2147483648
-6386850942321/2147483648 -2998135312269/2147483648 -5622226912257/2147483648 902293691739/134217728 -7394515466499/2147483648 -2646665732001/1073741824 -891119683335/268435456 6125151766503/2147483648 -114836169861/67108864 -445861203993/2147483648 -5786209264251/2147483648 -25310647167/33554432 -5541424031511/2147483648 6118575272961/2147483648 -2332308662973/1073741824 2146527856833/2147483648 1190323831767/2147483648 -8534405747961/2147483648 1452519397515/268435456 -1958365699863/2147483648 -6421489454325/2147483648 364245385923/2147483648 -414955124103/1073741824 -3593802789075/1073741824 2513161296597/2147483648 -5501508517995/2147483648 -3359725789143/2147483648 4100621799639/2147483648 -2278488799257/1073741824 -5324894762757/2147483648 -1150515857025/1073741824 -402876155067/2147483648 7247208812817/2147483648 4132303114413/1073741824 245728419837/268435456 -4435570568211/1073741824 3339622349229/2147483648 -211869429645/1073741824 -3605723510469/1073741824 -3341099715141/2147483648 -667892148477/2147483648 -253791326133/134217728 -5513942678001/1073741824
4959207933867/1073741824 1863835920483/1073741824 6373452379203/2147483648 -7394515466499/2147483648 10625438036487/2147483648 1668335441139/536870912 222034360215/2147483648 -6557261930241/2147483648 1039922915289/536870912 2072523423675/2147483648 6200669781921/2147483648 738342262695/2147483648 6828838152885/2147483648 -3157429429173/2147483648 2650363784079/1073741824 1827598754391/2147483648 -150945906465/2147483648 5419323067281/2147483648 -8580765231009/2147483648 -12307194441615/2147483648 4935285132609/2147483648 1028649175059/2147483648 912666939111/536870912 1271938468761/1073741824 -2621689535151/2147483648 2184148372359/1073741824 1008354763509/536870912 -1233000272187/536870912 3987363148677/2147483648 3572742139227/2147483648 -328160009187/1073741824 -656404210665/1073741824 -1400017088163/2147483648 -8870252406543/2147483648 5815256543973/2147483648 -2436711930843/2147483648 149377517691/134217728 -2321978045313/536870912 6349540078341/2147483648 -2121772199397/2147483648 7646131077/134217728 1325553810225/536870912 -984863178825/268435456
6641422380459/2147483648 -44052817647/1073741824 957610631751/1073741824 -2646665732001/1073741824 1668335441139/536870912 6117928739697/1073741824 2557765747239/1073741824 -2002896197235/1073741824 533676043131/2147483648 620748720153/2147483648 1858145362083/2147483648 -2410411519185/2147483648 566765754135/268435456 -3060079187283/2147483648 4095726079185/2147483648 3372019024743/2147483648 -563484092715/2147483648 1537207188093/536870912 -1725032492997/536870912 -2493981072219/2147483648 -2642264848635/2147483648 2717982665133/2147483648 1391623082409/1073741824 3599757889659/2147483648 -380723025663/536870912 2052133488441/1073741824 -392510008041/536870912 -5146183681263/2147483648 3154912053315/2147483648 -976709422755/2147483648 217204813233/2147483648 -4124010817773/2147483648 -1554202013355/536870912 -12745862024229/2147483648 2237171333409/1073741824 294159876285/134217728 2077071977439/1073741824 -90931931409/67108864 89925645819/33554432 64700167527/2147483648 -1650829046235/2147483648 5618158232013/2147483648 -1316933773341/1073741824
-1872952700067/2147483648 -841956551979/2147483648 361469190213/134217728 -891119683335/268435456 222034360215/2147483648 2557765747239/1073741824 2592644461389/134217728 -2012187244443/2147483648 454387149303/536870912 -979699389621/1073741824 3430722054687/2147483648 1491465436545/1073741824 -2038622579277/2147483648 3224805721437/2147483648 -2283176373267/536870912 -3779823258531/2147483648 65094008697/1073741824 8792503434387/2147483648 -426205432215/536870912 1862219874171/134217728 -822730002375/536870912 -3005048691315/2147483648 2208884769/33554432 9888051160629/2147483648 274410325689/134217728 -572625652269/536870912 -2054069305281/2147483648 2766723454545/1073741824 -557016278625/2147483648 -4163027931561/2147483648 981726874101/1073741824 -1371482111853/2147483648 8275950031299/2147483648 1534837802157/2147483648 -2885591702295/2147483648 9549812277783/2147483648 -570587003943/268435456 -1363424809143/1073741824 6389793957495/2147483648 -1632651689229/2147483648 542355292989/1073741824 -12651269018067/2147483648 8695507677027/1073741824
-5330535728595/1073741824 -4225747161873/1073741824 -2834501048811/1073741824 6125151766503/2147483648 -6557261930241/2147483648 -2002896197235/1073741824 -2012187244443/2147483648 4151384012883/536870912 -2520293429469/1073741824 396830706045/2147483648 -2509411472073/2147483648 -2336493059715/1073741824 -893017522641/536870912 2699075634933/1073741824 -3655680204339/2147483648 -248270355903/536870912 -2747314894545/2147483648 -7105198027671/2147483648 3580367528295/1073741824 1445418692601/268435456 -432296166099/268435456 -524102842923/536870912 -2408128739337/2147483648 -30939239301/67108864 1743332091675/536870912 -1249118222625/1073741824 -6765519382425/2147483648 10078525380063/2147483648 -722413590273/1073741824 -2592531170319/2147483648 239067757821/1073741824 3195161587857/2147483648 860798042115/1073741824 2136359348997/536870912 -5668328264781/2147483648 5467126018845/2147483648 -1807338340893/1073741824 747612597729/134217728 610481934183/2147483648 -1213558626399/2147483648 -872680643361/536870912 -2320840049067/1073741824 13788809683209/2147483648
1838151557805/536870912 407447718717/134217728 5443581072213/2147483648 -114836169861/67108864 1039922915289/536870912 533676043131/2147483648 454387149303/536870912 -2520293429469/1073741824 7981173762213/2147483648 -22338009897/67108864 259804176759/1073741824 2694940385325/2147483648 571894631313/536870912 -2355702008457/1073741824 -494022965595/2147483648 97264646361/67108864 2874544584633/2147483648 438579301017/268435456 -1501802151873/536870912 -4973247392319/1073741824 2256697931223/1073741824 -493259800713/2147483648 -20592565215/268435456 -116688110331/268435456 -2866169032269/1073741824 2222286209385/2147483648 4656040183635/2147483648 -2262630891903/1073741824 -1720508920521/1073741824 1129787035839/2147483648 -1602549586617/2147483648 1588029400629/1073741824 6415412530671/2147483648 -3476095173117/1073741824 4514608645581/2147483648 673607192097/536870912 1186288935945/2147483648 -12275264829849/2147483648 5958875625/2147483648 -3329381802837/2147483648 1144282319427/536870912 -777388768311/536870912 -1938526591509/1073741824
298269822843/1073741824 -1382648494065/2147483648 341700619461/1073741824 -445861203993/2147483648 2072523423675/2147483648 620748720153/2147483648 -979699389621/1073741824 396830706045/2147483648 -22338009897/67108864 2731109757195/2147483648 -562820345265/2147483648 -711581714553/2147483648 25603838787/268435456 231462114885/268435456 1073106310287/1073741824 -475292703213/2147483648 -91696315233/268435456 305556230781/2147483648 761458671/536870912 -831533446005/268435456 370176010659/536870912 113842114977/1073741824 192322191327/536870912 -137776209321/1073741824 627592434783/2147483648 -2130037067661/2147483648 -562231600011/1073741824 1723541260557/2147483648 4065953480943/2147483648 -1351588001505/2147483648 191755514481/2147483648 -1345466089551/2147483648 -6825941061/536870912 66186132489/67108864 -10132810737/33554432 -3774648081741/2147483648 -1101155168349/2147483648 -934937271423/1073741824 1790665666377/1073741824 -959285142993/2147483648 -403893130149/268435456 1357965554529/2147483648 -693952184547/536870912
5997570920415/2147483648 2248172067819/2147483648 6219366729591/2147483648 -5786209264251/2147483648 6200669781921/2147483648 1858145362083/2147483648 3430722054687/2147483648 -2509411472073/2147483648 259804176759/1073741824 -562820345265/2147483648 14369502687561/2147483648 583310331555/2147483648 1049474630175/536870912 -231381142791/536870912 740790821715/2147483648 -6841891461/67108864 -1479370504731/1073741824 -71551070559/1073741824 -2615423798775/1073741824 3792753214215/2147483648 1087866019299/536870912 235104683535/2147483648 1968872200431/2147483648 5941220690277/2147483648 1636441326417/1073741824 3720155242437/1073741824 5147982531495/2147483648 -298358913999/268435456 739365955545/536870912 8944902758745/2147483648 -198371516613/2147483648 -86610946773/1073741824 -3984272675061/2147483648 -4711724052417/2147483648 4141847406729/2147483648 1248276940479/1073741824 2946399663/2097152 1659140877471/2147483648 3157745681631/1073741824 -1158808879149/2147483648 116877381435/134217728 2317784014413/2147483648 2834686118841/1073741824
695241389265/536870912 2169198930297/1073741824 1435639241553/2147483648 -25310647167/33554432 738342262695/2147483648 -2410411519185/2147483648 1491465436545/1073741824 -2336493059715/1073741824 2694940385325/2147483648 -711581714553/2147483648 583310331555/2147483648 2621738190003/1073741824 1159061412285/2147483648 -482068725993/536870912 -267573153483/536870912 -2122403749095/2147483648 898166333487/536870912 206023411599/1073741824 -655176146769/536870912 -1141250628651/2147483648 3617604132531/2147483648 1576745959431/2147483648 371155767063/536870912 -120894180213/2147483648 -1785302844321/1073741824 -211565094999/268435456 856284628251/536870912 -1921748888811/1073741824 -828859226829/2147483648 1144412580771/1073741824 -303074524749/2147483648 1778111648631/2147483648 2085188908719/1073741824 -1354831501875/2147483648 1871912257203/2147483648 -2307188455095/536870912 416011173807/1073741824 -8858828667873/2147483648 -5871642173511/2147483648 1401328274121/2147483648 496042838163/268435456 882735791655/1073741824 -8280618467889/1073741824
6539508700797/2147483648 2854143879399/2147483648 153154021389/67108864 -5541424031511/2147483648 6828838152885/2147483648 566765754135/268435456 -2038622579277/2147483648 -893017522641/536870912 571894631313/536870912 25603838787/268435456 1049474630175/536870912 1159061412285/2147483648 8867699623425/2147483648 -1949608134957/2147483648 2550859236393/1073741824 95172443415/536870912 -1105107285933/2147483648 2016691391403/2147483648 -6742011139635/2147483648 -3196931981967/1073741824 49481777121/134217728 473397230553/1073741824 2380906225971/1073741824 1168326030813/2147483648 -761430295773/1073741824 925969197381/268435456 2437585971021/2147483648 -4151704105995/2147483648 2753570921133/1073741824 2309779595529/2147483648 8224137705/2147483648 -84826938339/536870912 -2013925806813/1073741824 -8846770224837/2147483648 2393241100737/1073741824 -6141704766471/2147483648 993668593209/536870912 -1182445634421/536870912 2999673021573/1073741824 -18395761533/33554432 294908850597/2147483648 6617418394095/2147483648 -2623249962963/536870912
-7691872757877/2147483648 -2269308707319/1073741824 -461631599235/536870912 6118575272961/2147483648 -3157429429173/2147483648 -3060079187283/2147483648 3224805721437/2147483648 2699075634933/1073741824 -2355702008457/1073741824 231462114885/268435456 -231381142791/536870912 -482068725993/536870912 -1949608134957/2147483648 14566096290153/2147483648 -1016078887323/536870912 -2792449493997/2147483648 -6009860428041/2147483648 -4164625859337/2147483648 14182158474573/2147483648 -242437675341/1073741824 -848520174483/536870912 -3938524473573/2147483648 716291956173/2147483648 -23826333261/134217728 4620046165449/1073741824 -484788422763/536870912 -777615683337/536870912 5534669568495/1073741824 11616219310635/2147483648 -2557150849449/536870912 1110787475199/2147483648 -6463649691537/2147483648 29457698019/33554432 1685998560345/268435456 -2057502976743/2147483648 -5066376346113/2147483648 -267716455275/2147483648 1419727833393/536870912 3506938292319/1073741824 -6690937414755/2147483648 -7943199064425/2147483648 -4479519737907/1073741824 2448373004463/1073741824
1701608691933/1073741824 -397116467193/536870912 12882526659/67108864 -2332308662973/1073741824 2650363784079/1073741824 4095726079185/2147483648 -2283176373267/536870912 -3655680204339/2147483648 -494022965595/2147483648 1073106310287/1073741824 740790821715/2147483648 -267573153483/536870912 2550859236393/1073741824 -1016078887323/536870912 14291217223431/2147483648 -267246751101/1073741824 -1746737659005/2147483648 2248819245393/2147483648 -239488900401/67108864 -6898997029335/1073741824 2962884079965/2147483648 1520445129201/2147483648 1795821480375/536870912 -1170869707563/2147483648 -1921119865263/1073741824 6813538751751/2147483648 -1186183982265/2147483648 -3055153195971/2147483648 4815754963947/1073741824 594929904069/536870912 811749568635/1073741824 147752583477/2147483648 -11538147284901/2147483648 -9174334725759/2147483648 138538219731/536870912 -3771321045351/536870912 86947899453/134217728 -1228531570347/1073741824 7220686811889/2147483648 2185507475073/2147483648 -4341480326229/2147483648 17115883745421/2147483648 -19524618338439/2147483648
2054499880575/536870912 3730878847071/2147483648 1752210766197/1073741824 2146527856833/2147483648 1827598754391/2147483648 3372019024743/2147483648 -3779823258531/2147483648 -248270355903/536870912 97264646361/67108864 -475292703213/2147483648 -6841891461/67108864 -2122403749095/2147483648 95172443415/536870912 -2792449493997/2147483648 -267246751101/1073741824 7902830432541/2147483648 654700439865/2147483648 -171205252167/2147483648 -3327241079763/2147483648 -6205450087929/1073741824 -3682610426973/2147483648 160062105771/1073741824 -515940220791/1073741824 -4114661350473/2147483648 -2078392455825/1073741824 643504200603/2147483648 796896567525/2147483648 -4183139123607/2147483648 -1949949169299/1073741824 1411321424667/2147483648 -1500572434545/1073741824 -1770532549221/2147483648 2222171712441/2147483648 -1619926342707/536870912 5948473798719/2147483648 6325001627103/2147483648 3716584619097/2147483648 -2749790205663/1073741824 2373414838227/2147483648 -3659054946525/2147483648 1256558507307/2147483648 -519785596227/268435456 3873842417721/1073741824
2351828422623/2147483648 740976651261/536870912 -427667034993/1073741824 1190323831767/2147483648 -150945906465/2147483648 -563484092715/2147483648 65094008697/1073741824 -2747314894545/2147483648 2874544584633/2147483648 -91696315233/268435456 -1479370504731/1073741824 898166333487/536870912 -1105107285933/2147483648 -6009860428041/2147483648 -1746737659005/2147483648 654700439865/2147483648 7265870367057/2147483648 508501405623/1073741824 -1901844854847/1073741824 -972444440847/2147483648 687894370107/1073741824 1855563987561/1073741824 -21466306341/1073741824 -276395803191/268435456 -841243537185/268435456 -5773058102535/2147483648 754578612393/1073741824 -6308917672137/2147483648 -4418695412895/1073741824 429153001629/268435456 -710305809423/1073741824 4417140622731/2147483648 1704115835739/536870912 -5161338667173/2147483648 2651743334295/2147483648 -2667924591435/1073741824 951313161183/2147483648 -11685572984325/2147483648 -1652885896839/268435456 1485745304307/1073741824 6196356356619/2147483648 230343482349/134217728 -21765881081019/2147483648
240263831559/268435456 2275638482475/2147483648 2751395138769/2147483648 -8534405747961/2147483648 5419323067281/2147483648 1537207188093/536870912 8792503434387/2147483648 -7105198027671/2147483648 438579301017/268435456 305556230781/2147483648 -71551070559/1073741824 206023411599/1073741824 2016691391403/2147483648 -4164625859337/2147483648 2248819245393/2147483648 -171205252167/2147483648 508501405623/1073741824 11664343857549/1073741824 -9234002795943/2147483648 6407188743165/2147483648 15244296417/16777216 -620300936619/2147483648 -2121181437/134217728 2734462554297/1073741824 -739339130463/536870912 517078928997/2147483648 550570145475/268435456 -6692448288843/2147483648 3109226396631/2147483648 863246566761/1073741824 1556870544699/2147483648 5851202923539/2147483648 -3463613839191/2147483648 -15590103036345/2147483648 119827492869/2147483648 1231876587471/536870912 -3300415955259/2147483648 2589167545071/2147483648 -269382054471/134217728 -1223719241055/2147483648 -2101094381553/2147483648 -2168505830907/1073741824 9913200957369/2147483648
-6573475777083/1073741824 -1310276283627/536870912 -1959743044503/536870912 1452519397515/268435456 -8580765231009/2147483648 -1725032492997/536870912 -426205432215/536870912 3580367528295/1073741824 -1501802151873/536870912 761458671/536870912 -2615423798775/1073741824 -655176146769/536870912 -6742011139635/2147483648 14182158474573/2147483648 -239488900401/67108864 -3327241079763/2147483648 -1901844854847/1073741824 -9234002795943/2147483648 5980622850867/536870912 4392587709621/2147483648 -1005210319107/536870912 -4866816673407/2147483648 -854803951803/1073741824 -1510061443197/2147483648 8648889942105/2147483648 -1308696071049/536870912 -2874629476611/1073741824 758450889687/134217728 877363760295/2147483648 -11523415676907/2147483648 4959823971/134217728 -8369284639569/2147483648 531920590347/268435456 22891221248757/2147483648 -3947470320903/2147483648 -1899572210925/2147483648 -1133072831763/2147483648 3772439492217/1073741824 -5688720740577/2147483648 -2577752089959/2147483648 -607491452157/536870912 -1562569943379/536870912 54439730211/2147483648
-22655754850407/2147483648 -5549740595589/1073741824 -2091091876995/536870912 -1958365699863/2147483648 -12307194441615/2147483648 -2493981072219/2147483648 1862219874171/134217728 1445418692601/268435456 -4973247392319/1073741824 -831533446005/268435456 3792753214215/2147483648 -1141250628651/2147483648 -3196931981967/1073741824 -242437675341/1073741824 -6898997029335/1073741824 -6205450087929/1073741824 -972444440847/2147483648 6407188743165/2147483648 4392587709621/2147483648 86208439265889/2147483648 -4094687535171/2147483648 70379513313/1073741824 -8507980957239/2147483648 8947092865713/1073741824 21300447207315/2147483648 1450165209411/2147483648 -2674334789565/1073741824 7317975673275/2147483648 -20096687435361/2147483648 485700261201/2147483648 3088275416721/2147483648 10810392640875/2147483648 -2916004474383/2147483648 5887778671665/1073741824 -13584072165621/2147483648 11443084864353/1073741824 -7297842016125/2147483648 9708887653203/536870912 -9921841719459/2147483648 751631404431/134217728 7413708585087/2147483648 -93998295171/33554432 44080227148275/2147483648
3196073897157/2147483648 945435272763/536870912 1393383757209/2147483648 -6421489454325/2147483648 4935285132609/2147483648 -2642264848635/2147483648 -822730002375/536870912 -432296166099/268435456 2256697931223/1073741824 370176010659/536870912 1087866019299/536870912 3617604132531/2147483648 49481777121/134217728 -848520174483/536870912 2962884079965/2147483648 -3682610426973/2147483648 687894370107/1073741824 15244296417/16777216 -1005210319107/536870912 -4094687535171/2147483648 16442494967703/2147483648 440470162305/1073741824 221440385379/1073741824 957072766821/536870912 130283292795/2147483648 1507170755703/2147483648 2085813693627/1073741824 -2752359083811/2147483648 -533753850609/2147483648 1462281029073/1073741824 -156916349397/1073741824 896453612091/536870912 117242262615/268435456 1355870955657/2147483648 156972753213/1073741824 -5511343782201/2147483648 -149016848703/268435456 -5202042080937/2147483648 -2194303640775/2147483648 1917344684919/2147483648 4170593741481/2147483648 1692257518911/536870912 -1392844281063/268435456
822103643505/536870912 775855062675/2147483648 -768214179123/2147483648 364245385923/2147483648 1028649175059/2147483648 2717982665133/2147483648 -3005048691315/2147483648 -524102842923/536870912 -493259800713/2147483648 113842114977/1073741824 235104683535/2147483648 1576745959431/2147483648 473397230553/1073741824 -3938524473573/2147483648 1520445129201/2147483648 160062105771/1073741824 1855563987561/1073741824 -620300936619/2147483648 -4866816673407/2147483648 70379513313/1073741824 440470162305/1073741824 3338843901279/1073741824 752121340461/1073741824 -424938243705/2147483648 -239557153413/536870912 -377067310575/536870912 491733547389/2147483648 -3561461742687/1073741824 -1186200403119/2147483648 1504311036009/2147483648 -415847439693/1073741824 2200008248481/2147483648 -1519687378605/2147483648 -1056266052153/268435456 62053918701/33554432 -7944755183433/2147483648 1365644711829/536870912 -5979383029365/2147483648 -5648686402767/2147483648 693803520153/536870912 328393148277/268435456 286512692475/67108864 -2916356583189/268435456
2935896555789/2147483648 30477938733/536870912 2343589589949/2147483648 -414955124103/1073741824 912666939111/536870912 1391623082409/1073741824 2208884769/33554432 -2408128739337/2147483648 -20592565215/268435456 192322191327/536870912 1968872200431/2147483648 371155767063/536870912 2380906225971/1073741824 716291956173/2147483648 1795821480375/536870912 -515940220791/1073741824 -21466306341/1073741824 -2121181437/134217728 -854803951803/1073741824 -8507980957239/2147483648 221440385379/1073741824 752121340461/1073741824 9120190880613/2147483648 -33966601941/67108864 -1549815323961/1073741824 1859973714891/1073741824 -2068802081487/2147483648 -613095645057/536870912 2176704149169/536870912 43054646979/134217728 329444842137/2147483648 -702363043839/1073741824 -928364941485/536870912 -7256386809723/2147483648 140643166617/67108864 -5409680359143/536870912 4912840069719/2147483648 -5157846364971/1073741824 927520685679/2147483648 -759683762439/2147483648 -1808585745/4194304 13428912913881/2147483648 -34061706664407/2147483648
-429263673669/536870912 -1300922504283/2147483648 -688352606031/2147483648 -3593802789075/1073741824 1271938468761/1073741824 3599757889659/2147483648 9888051160629/2147483648 -30939239301/67108864 -116688110331/268435456 -137776209321/1073741824 5941220690277/2147483648 -120894180213/2147483648 1168326030813/2147483648 -23826333261/134217728 -1170869707563/2147483648 -4114661350473/2147483648 -276395803191/268435456 2734462554297/1073741824 -1510061443197/2147483648 8947092865713/1073741824 957072766821/536870912 -424938243705/2147483648 -33966601941/67108864 2976561298611/536870912 4984942423245/2147483648 1555491427617/536870912 576794301/16777216 685057928661/2147483648 171136235235/2147483648 393041716293/1073741824 889413211395/1073741824 -267819809073/1073741824 -4646908783329/2147483648 38716243701/268435456 -2528418789303/2147483648 8807367126711/2147483648 -784049508927/1073741824 2304964066569/536870912 2777549202657/2147483648 88632098973/67108864 811333509513/2147483648 859724174775/2147483648 3321912929205/536870912
-8595140374125/2147483648 -6254223009351/2147483648 -2963563122807/2147483648 2513161296597/2147483648 -2621689535151/2147483648 -380723025663/536870912 274410325689/134217728 1743332091675/536870912 -2866169032269/1073741824 627592434783/2147483648 1636441326417/1073741824 -1785302844321/1073741824 -761430295773/1073741824 4620046165449/1073741824 -1921119865263/1073741824 -2078392455825/1073741824 -841243537185/268435456 -739339130463/536870912 8648889942105/2147483648 21300447207315/2147483648 130283292795/2147483648 -239557153413/536870912 -1549815323961/1073741824 4984942423245/2147483648 18466088592909/2147483648 635719407279/536870912 -1323962510769/2147483648 4586816079195/1073741824 2425817482029/2147483648 -8181001537287/2147483648 421782172005/2147483648 -750774317169/1073741824 -1268017990281/1073741824 13642943910483/2147483648 -1671326918145/1073741824 1341788465223/536870912 -27547844217/1073741824 18413003994843/2147483648 4649928846651/1073741824 -1074375553935/1073741824 -985216261005/536870912 -5135256547365/2147483648 22341122803749/2147483648
2755555587561/2147483648 461675361291/1073741824 3125909054853/2147483648 -5501508517995/2147483648 2184148372359/1073741824 2052133488441/1073741824 -572625652269/536870912 -1249118222625/1073741824 2222286209385/2147483648 -2130037067661/2147483648 3720155242437/1073741824 -211565094999/268435456 925969197381/268435456 -484788422763/536870912 6813538751751/2147483648 643504200603/2147483648 -5773058102535/2147483648 517078928997/2147483648 -1308696071049/536870912 1450165209411/2147483648 1507170755703/2147483648 -377067310575/536870912 1859973714891/1073741824 1555491427617/536870912 635719407279/536870912 1278239263563/134217728 1798389806013/2147483648 -257894371377/536870912 796163617503/268435456 -18108646239/268435456 1131763781913/2147483648 147865506363/268435456 -5039150894037/1073741824 -1259900068107/268435456 848780615085/536870912 1041851668593/1073741824 5874824959299/2147483648 6489668930019/2147483648 15186177034395/2147483648 -1503139830069/1073741824 -738930194541/2147483648 2729891609739/1073741824 1426139255805/536870912
5054644904001/2147483648 5811030486579/2147483648 265308861111/268435456 -3359725789143/2147483648 1008354763509/536870912 -392510008041/536870912 -2054069305281/2147483648 -6765519382425/2147483648 4656040183635/2147483648 -562231600011/1073741824 5147982531495/2147483648 856284628251/536870912 2437585971021/2147483648 -777615683337/536870912 -1186183982265/2147483648 796896567525/2147483648 754578612393/1073741824 550570145475/268435456 -2874629476611/1073741824 -2674334789565/1073741824 2085813693627/1073741824 491733547389/2147483648 -2068802081487/2147483648 576794301/16777216 -1323962510769/2147483648 1798389806013/2147483648 10989088068279/2147483648 -5175610624731/2147483648 -735859103571/2147483648 2397509600013/1073741824 -409922270463/2147483648 1015104201693/536870912 2711805681171/2147483648 -5773534861389/2147483648 3628442210277/2147483648 3741169978197/2147483648 385278474141/2147483648 -3151678305255/2147483648 -1331303869695/1073741824 -281661615933/268435456 2316159275271/2147483648 -1442822533323/536870912 1651740347457/1073741824
-6611400231819/1073741824 -8990102283327/2147483648 -231641017929/134217728 4100621799639/2147483648 -1233000272187/536870912 -5146183681263/2147483648 2766723454545/1073741824 10078525380063/2147483648 -2262630891903/1073741824 1723541260557/2147483648 -298358913999/268435456 -1921748888811/1073741824 -4151704105995/2147483648 5534669568495/1073741824 -3055153195971/2147483648 -4183139123607/2147483648 -6308917672137/2147483648 -6692448288843/2147483648 758450889687/134217728 7317975673275/2147483648 -2752359083811/2147483648 -3561461742687/1073741824 -613095645057/536870912 685057928661/2147483648 4586816079195/1073741824 -257894371377/536870912 -5175610624731/2147483648 17599115704431/2147483648 5065480754655/2147483648 -538528240461/134217728 2740875348315/2147483648 -2346672451029/2147483648 3277465257201/2147483648 9598836708627/1073741824 -4739279984709/1073741824 3606151363281/1073741824 -7962676708695/2147483648 3023688963903/536870912 1499317943097/268435456 -4064434184871/2147483648 -4148647698729/1073741824 -5577115804287/1073741824 24700460158233/2147483648
-185959380333/268435456 -4117027559595/2147483648 3045872545287/2147483648 -2278488799257/1073741824 3987363148677/2147483648 3154912053315/2147483648 -557016278625/2147483648 -722413590273/1073741824 -1720508920521/1073741824 4065953480943/2147483648 739365955545/536870912 -828859226829/2147483648 2753570921133/1073741824 11616219310635/2147483648 4815754963947/1073741824 -1949949169299/1073741824 -4418695412895/1073741824 3109226396631/2147483648 877363760295/2147483648 -20096687435361/2147483648 -533753850609/2147483648 -1186200403119/2147483648 2176704149169/536870912 171136235235/2147483648 2425817482029/2147483648 796163617503/268435456 -735859103571/2147483648 5065480754655/2147483648 35231448288399/2147483648 -7322024668569/2147483648 2845422252873/1073741824 -2478014149611/1073741824 -13342892204715/2147483648 -8805651133083/2147483648 -1161967351563/2147483648 -8357102813577/1073741824 317563607283/268435456 -394892086275/2147483648 18838141968357/2147483648 -4001373703977/1073741824 -8254677884097/1073741824 397053701961/268435456 -1041821566251/134217728
1946506701051/536870912 4285127480199/2147483648 2048293181799/1073741824 -5324894762757/2147483648 3572742139227/2147483648 -976709422755/2147483648 -4163027931561/2147483648 -2592531170319/2147483648 1129787035839/2147483648 -1351588001505/2147483648 8944902758745/2147483648 1144412580771/1073741824 2309779595529/2147483648 -2557150849449/536870912 594929904069/536870912 1411321424667/2147483648 429153001629/268435456 863246566761/1073741824 -11523415676907/2147483648 485700261201/2147483648 1462281029073/1073741824 1504311036009/2147483648 43054646979/134217728 393041716293/1073741824 -8181001537287/2147483648 -18108646239/268435456 2397509600013/1073741824 -538528240461/134217728 -7322024668569/2147483648 18916914834633/2147483648 -129343804203/268435456 2186572987173/1073741824 -2793725522109/2147483648 -4189122993741/1073741824 868901415903/1073741824 935146987185/2147483648 -1651934710323/2147483648 -1436790811521/2147483648 -3999374321229/1073741824 6107177375397/2147483648 6271036267407/2147483648 6336740831457/2147483648 1014235694913/1073741824
-4850983290801/2147483648 -3250653786489/2147483648 -1814490623865/2147483648 -1150515857025/1073741824 -328160009187/1073741824 217204813233/2147483648 981726874101/1073741824 239067757821/1073741824 -1602549586617/2147483648 191755514481/2147483648 -198371516613/2147483648 -303074524749/2147483648 8224137705/2147483648 1110787475199/2147483648 811749568635/1073741824 -1500572434545/1073741824 -710305809423/1073741824 1556870544699/2147483648 4959823971/134217728 3088275416721/2147483648 -156916349397/1073741824 -415847439693/1073741824 329444842137/2147483648 889413211395/1073741824 421782172005/2147483648 1131763781913/2147483648 -409922270463/2147483648 2740875348315/2147483648 2845422252873/1073741824 -129343804203/268435456 3002942489475/2147483648 1178280583953/2147483648 -3781437967485/2147483648 -88752697053/134217728 -2095266786927/1073741824 2325793066227/2147483648 -2649925665537/2147483648 4210989636783/2147483648 2203642727643/2147483648 665518523463/2147483648 -3668785788387/2147483648 79307986419/1073741824 288093892863/536870912
-2880000437913/1073741824 -445904687781/536870912 -12500468751/268435456 -402876155067/2147483648 -656404210665/1073741824 -4124010817773/2147483648 -1371482111853/2147483648 3195161587857/2147483648 1588029400629/1073741824 -1345466089551/2147483648 -86610946773/1073741824 1778111648631/2147483648 -84826938339/536870912 -6463649691537/2147483648 147752583477/2147483648 -1770532549221/2147483648 4417140622731/2147483648 5851202923539/2147483648 -8369284639569/2147483648 10810392640875/2147483648 896453612091/536870912 2200008248481/2147483648 -702363043839/1073741824 -267819809073/1073741824 -750774317169/1073741824 147865506363/268435456 1015104201693/536870912 -2346672451029/2147483648 -2478014149611/1073741824 2186572987173/1073741824 1178280583953/2147483648 17600164479711/2147483648 4411070677107/2147483648 -12672392376867/2147483648 -667084815549/1073741824 180639604977/2147483648 -1507482763107/2147483648 -140425485351/1073741824 -3550906148673/1073741824 -1183442582337/2147483648 2224815309519/2147483648 -1105208910825/2147483648 -2192988597927/536870912
432192258441/2147483648 3971571875817/2147483648 624196796601/536870912 7247208812817/2147483648 -1400017088163/2147483648 -1554202013355/536870912 8275950031299/2147483648 860798042115/1073741824 6415412530671/2147483648 -6825941061/536870912 -3984272675061/2147483648 2085188908719/1073741824 -2013925806813/1073741824 29457698019/33554432 -11538147284901/2147483648 2222171712441/2147483648 1704115835739/536870912 -3463613839191/2147483648 531920590347/268435456 -2916004474383/2147483648 117242262615/268435456 -1519687378605/2147483648 -928364941485/536870912 -4646908783329/2147483648 -1268017990281/1073741824 -5039150894037/1073741824 2711805681171/2147483648 3277465257201/2147483648 -13342892204715/2147483648 -2793725522109/2147483648 -3781437967485/2147483648 4411070677107/2147483648 6097938092889/536870912 136750418631/33554432 3666899773971/2147483648 -462277716849/2147483648 -1650629853597/2147483648 -8706200954727/1073741824 -8296280780973/2147483648 -3158008542345/1073741824 1552595988585/536870912 -1914364516107/268435456 -6473240879631/2147483648
-11383546970157/2147483648 -4460134670811/2147483648 -7208111447727/2147483648 4132303114413/1073741824 -8870252406543/2147483648 -12745862024229/2147483648 1534837802157/2147483648 2136359348997/536870912 -3476095173117/1073741824 66186132489/67108864 -4711724052417/2147483648 -1354831501875/2147483648 -8846770224837/2147483648 1685998560345/268435456 -9174334725759/2147483648 -1619926342707/536870912 -5161338667173/2147483648 -15590103036345/2147483648 22891221248757/2147483648 5887778671665/1073741824 1355870955657/2147483648 -1056266052153/268435456 -7256386809723/2147483648 38716243701/268435456 13642943910483/2147483648 -1259900068107/268435456 -5773534861389/2147483648 9598836708627/1073741824 -8805651133083/2147483648 -4189122993741/1073741824 -88752697053/134217728 -12672392376867/2147483648 136750418631/33554432 47692817679789/2147483648 -11579220609417/2147483648 2054262650025/1073741824 -2860846640679/536870912 8068480556649/1073741824 1692782457987/1073741824 912255155601/536870912 -763795155345/2147483648 -355461379551/67108864 18769897184109/1073741824
12000646109409/2147483648 7115106647559/2147483648 2767167589671/1073741824 245728419837/268435456 5815256543973/2147483648 2237171333409/1073741824 -2885591702295/2147483648 -5668328264781/2147483648 4514608645581/2147483648 -10132810737/33554432 4141847406729/2147483648 1871912257203/2147483648 2393241100737/1073741824 -2057502976743/2147483648 138538219731/536870912 5948473798719/2147483648 2651743334295/2147483648 119827492869/2147483648 -3947470320903/2147483648 -13584072165621/2147483648 156972753213/1073741824 62053918701/33554432 140643166617/67108864 -2528418789303/2147483648 -1671326918145/1073741824 848780615085/536870912 3628442210277/2147483648 -4739279984709/1073741824 -1161967351563/2147483648 868901415903/1073741824 -2095266786927/1073741824 -667084815549/1073741824 3666899773971/2147483648 -11579220609417/2147483648 6618631667409/1073741824 -11723149779369/2147483648 10947245733321/2147483648 -3969495585843/536870912 -636488891373/536870912 -583072721481/268435456 2518509730923/1073741824 1197020117955/536870912 -25793495926977/2147483648
-2072265575757/1073741824 -574412488119/536870912 66617743965/268435456 -4435570568211/1073741824 -2436711930843/2147483648 294159876285/134217728 9549812277783/2147483648 5467126018845/2147483648 673607192097/536870912 -3774648081741/2147483648 1248276940479/1073741824 -2307188455095/536870912 -6141704766471/2147483648 -5066376346113/2147483648 -3771321045351/536870912 6325001627103/2147483648 -2667924591435/1073741824 1231876587471/536870912 -1899572210925/2147483648 11443084864353/1073741824 -5511343782201/2147483648 -7944755183433/2147483648 -5409680359143/536870912 8807367126711/2147483648 1341788465223/536870912 1041851668593/1073741824 3741169978197/2147483648 3606151363281/1073741824 -8357102813577/1073741824 935146987185/2147483648 2325793066227/2147483648 180639604977/2147483648 -462277716849/2147483648 2054262650025/1073741824 -11723149779369/2147483648 40882371091695/1073741824 -12959052647673/2147483648 15114705747111/1073741824 1537145418519/268435456 -322268741241/2147483648 4813862145/1073741824 -34783561265769/2147483648 6899549282013/134217728
226235512389/67108864 3799450275375/2147483648 3216479619609/2147483648 3339622349229/2147483648 149377517691/134217728 2077071977439/1073741824 -570587003943/268435456 -1807338340893/1073741824 1186288935945/2147483648 -1101155168349/2147483648 2946399663/2097152 416011173807/1073741824 993668593209/536870912 -267716455275/2147483648 86947899453/134217728 3716584619097/2147483648 951313161183/2147483648 -3300415955259/2147483648 -1133072831763/2147483648 -7297842016125/2147483648 -149016848703/268435456 1365644711829/536870912 4912840069719/2147483648 -784049508927/1073741824 -27547844217/1073741824 5874824959299/2147483648 385278474141/2147483648 -7962676708695/2147483648 317563607283/268435456 -1651934710323/2147483648 -2649925665537/2147483648 -1507482763107/2147483648 -1650629853597/2147483648 -2860846640679/536870912 10947245733321/2147483648 -12959052647673/2147483648 13022931117243/2147483648 -1272613193949/268435456 -53229820893/268435456 -197822665215/134217728 836104734621/536870912 8838634021791/2147483648 -30227322028581/2147483648
-17688335135529/2147483648 -11447431040547/2147483648 -2715202013925/536870912 -211869429645/1073741824 -2321978045313/536870912 -90931931409/67108864 -1363424809143/1073741824 747612597729/134217728 -12275264829849/2147483648 -934937271423/1073741824 1659140877471/2147483648 -8858828667873/2147483648 -1182445634421/536870912 1419727833393/536870912 -1228531570347/1073741824 -2749790205663/1073741824 -11685572984325/2147483648 2589167545071/2147483648 3772439492217/1073741824 9708887653203/536870912 -5202042080937/2147483648 -5979383029365/2147483648 -5157846364971/1073741824 2304964066569/536870912 18413003994843/2147483648 6489668930019/2147483648 -3151678305255/2147483648 3023688963903/536870912 -394892086275/2147483648 -1436790811521/2147483648 4210989636783/2147483648 -140425485351/1073741824 -8706200954727/1073741824 8068480556649/1073741824 -3969495585843/536870912 15114705747111/1073741824 -1272613193949/268435456 25538548495011/1073741824 4883017390527/1073741824 5741337488853/2147483648 -4451307981183/1073741824 -6137173200357/1073741824 78109825192233/2147483648
1262988968241/536870912 -1773234853533/1073741824 716145577635/134217728 -3605723510469/1073741824 6349540078341/2147483648 89925645819/33554432 6389793957495/2147483648 610481934183/2147483648 5958875625/2147483648 1790665666377/1073741824 3157745681631/1073741824 -5871642173511/2147483648 2999673021573/1073741824 3506938292319/1073741824 7220686811889/2147483648 2373414838227/2147483648 -1652885896839/268435456 -269382054471/134217728 -5688720740577/2147483648 -9921841719459/2147483648 -2194303640775/2147483648 -5648686402767/2147483648 927520685679/2147483648 2777549202657/2147483648 4649928846651/1073741824 15186177034395/2147483648 -1331303869695/1073741824 1499317943097/268435456 18838141968357/2147483648 -3999374321229/1073741824 2203642727643/2147483648 -3550906148673/1073741824 -8296280780973/2147483648 1692782457987/1073741824 -636488891373/536870912 1537145418519/268435456 -53229820893/268435456 4883017390527/1073741824 46323508736883/2147483648 -4843330835367/1073741824 -6873026317671/1073741824 -72190740225/16777216 45882856645671/2147483648
-1043068467453/2147483648 -662244981927/2147483648 -2561991560091/1073741824 -3341099715141/2147483648 -2121772199397/2147483648 64700167527/2147483648 -1632651689229/2147483648 -1213558626399/2147483648 -3329381802837/2147483648 -959285142993/2147483648 -1158808879149/2147483648 1401328274121/2147483648 -18395761533/33554432 -6690937414755/2147483648 2185507475073/2147483648 -3659054946525/2147483648 1485745304307/1073741824 -1223719241055/2147483648 -2577752089959/2147483648 751631404431/134217728 1917344684919/2147483648 693803520153/536870912 -759683762439/2147483648 88632098973/67108864 -1074375553935/1073741824 -1503139830069/1073741824 -281661615933/268435456 -4064434184871/2147483648 -4001373703977/1073741824 6107177375397/2147483648 665518523463/2147483648 -1183442582337/2147483648 -3158008542345/1073741824 912255155601/536870912 -583072721481/268435456 -322268741241/2147483648 -197822665215/134217728 5741337488853/2147483648 -4843330835367/1073741824 12035468326497/2147483648 1233703326261/536870912 11848353548655/2147483648 -2691905627331/2147483648
5951163567867/2147483648 871503975969/268435456 2144279704053/2147483648 -667892148477/2147483648 7646131077/134217728 -1650829046235/2147483648 542355292989/1073741824 -872680643361/536870912 1144282319427/536870912 -403893130149/268435456 116877381435/134217728 496042838163/268435456 294908850597/2147483648 -7943199064425/2147483648 -4341480326229/2147483648 1256558507307/2147483648 6196356356619/2147483648 -2101094381553/2147483648 -607491452157/536870912 7413708585087/2147483648 4170593741481/2147483648 328393148277/268435456 -1808585745/4194304 811333509513/2147483648 -985216261005/536870912 -738930194541/2147483648 2316159275271/2147483648 -4148647698729/1073741824 -8254677884097/1073741824 6271036267407/2147483648 -3668785788387/2147483648 2224815309519/2147483648 1552595988585/536870912 -763795155345/2147483648 2518509730923/1073741824 4813862145/1073741824 836104734621/536870912 -4451307981183/1073741824 -6873026317671/1073741824 1233703326261/536870912 6814126927737/1073741824 2834033075625/1073741824 -12576825610521/2147483648
2324719163733/1073741824 -715074681777/1073741824 -2436982926519/2147483648 -253791326133/134217728 1325553810225/536870912 5618158232013/2147483648 -12651269018067/2147483648 -2320840049067/1073741824 -777388768311/536870912 1357965554529/2147483648 2317784014413/2147483648 882735791655/1073741824 6617418394095/2147483648 -4479519737907/1073741824 17115883745421/2147483648 -519785596227/268435456 230343482349/134217728 -2168505830907/1073741824 -1562569943379/536870912 -93998295171/33554432 1692257518911/536870912 286512692475/67108864 13428912913881/2147483648 859724174775/2147483648 -5135256547365/2147483648 2729891609739/1073741824 -1442822533323/536870912 -5577115804287/1073741824 397053701961/268435456 6336740831457/2147483648 79307986419/1073741824 -1105208910825/2147483648 -1914364516107/268435456 -355461379551/67108864 1197020117955/536870912 -34783561265769/2147483648 8838634021791/2147483648 -6137173200357/1073741824 -72190740225/16777216 11848353548655/2147483648 2834033075625/1073741824 10814626300941/536870912 -35382861765219/1073741824
-5382595819965/2147483648 -3663488239413/2147483648 3995787093591/2147483648 -5513942678001/1073741824 -984863178825/268435456 -1316933773341/1073741824 8695507677027/1073741824 13788809683209/2147483648 -1938526591509/1073741824 -693952184547/536870912 2834686118841/1073741824 -8280618467889/1073741824 -2623249962963/536870912 2448373004463/1073741824 -19524618338439/2147483648 3873842417721/1073741824 -21765881081019/2147483648 9913200957369/2147483648 54439730211/2147483648 44080227148275/2147483648 -1392844281063/268435456 -2916356583189/268435456 -34061706664407/2147483648 3321912929205/536870912 22341122803749/2147483648 1426139255805/536870912 1651740347457/1073741824 24700460158233/2147483648 -1041821566251/134217728 1014235694913/1073741824 288093892863/536870912 -2192988597927/536870912 -6473240879631/2147483648 18769897184109/1073741824 -25793495926977/2147483648 6899549282013/134217728 -30227322028581/2147483648 78109825192233/2147483648 45882856645671/2147483648 -2691905627331/2147483648 -12576825610521/2147483648 -35382861765219/1073741824 61400231564427/536870912


==> anc/solution-Q_5.blockB <==
4666851514443/1073741824 1114819293603/536870912 1619715734361/2147483648 -2440139167431/2147483648 1041965416371/536870912 84322575033/536870912 3335789323005/2147483648 -1206947325105/1073741824 2818533450819/2147483648 -1409902497549/1073741824 -463661332269/134217728 338472431895/1073741824 -368402181543/2147483648 -1417656960537/1073741824 -805433781963/2147483648 -3103371105375/2147483648 5141331351819/2147483648 6235718161275/2147483648 2818559715843/2147483648 -328298065281/268435456 53591762925/2147483648 -4471887429903/2147483648 456426124059/536870912 -144531570735/536870912 3450525044751/2147483648 -774579612345/2147483648 -158083335291/1073741824 204925236273/134217728 272101648083/1073741824 -1047474176001/1073741824 -5609462206365/2147483648 1216621264263/1073741824 -1943656850781/1073741824 29216170473/268435456 856362096603/2147483648 2822117438145/2147483648 426239120655/134217728 -1629742202211/2147483648 1624728127881/2147483648 847783013175/268435456 -4124877965271/2147483648 -792450095937/2147483648 -2002124314509/2147483648 -5546073207/16777216 327588578229/2147483648 62375134947/16777216 -3587109403035/2147483648 1110450156315/2147483648 585519832383/536870912 1385732862357/2147483648 566449158315/1073741824 -1551420611775/2147483648 33944842659/16777216 36163325271/2147483648 5413339845741/2147483648 -532267796079/536870912 5213699074899/2147483648 2624038934985/2147483648 -376984585437/2147483648 2052414951201/1073741824 3132052450005/2147483648 481150278861/2147483648 -217264829307/1073741824 3344798296905/2147483648 2423251476153/2147483648 -149013330723/1073741824 575126324967/268435456 673361888397/536870912 -652856169489/268435456 -1676882228577/1073741824 2177146054065/2147483648 -299913422199/536870912 4596372061317/1073741824 1106829699123/536870912 230905506537/2147483648 -3385850298585/2147483648 213603654627/536870912 -8513859972147/2147483648 -1811529574623/2147483648 200871826941/1073741824 588273750021/536870912
1114819293603/536870912 939235957671/134217728 56142252051/268435456 -2101002002439/2147483648 -449285894577/2147483648 5301746875479/2147483648 -172592031585/2147483648 134685752181/134217728 578876708271/1073741824 -3079400676693/2147483648 -3082877327985/2147483648 515624604789/536870912 -1999359508521/536870912 -7418890322313/2147483648 -9853747920759/2147483648 -4899888321225/2147483648 -200244400131/134217728 -572211316215/1073741824 478592110365/268435456 1151311618131/536870912 767390022795/2147483648 -149648254803/1073741824 -1350487094199/1073741824 268314314007/536870912 596302653897/536870912 -1102192198299/2147483648 -736091794647/2147483648 4338481371783/2147483648 -2689908893199/2147483648 -7401864930489/2147483648 -3115165697649/2147483648 -59250383079/268435456 -4838821168899/2147483648 -1197598599303/2147483648 -4219665355629/2147483648 1243210520877/1073741824 1963396095423/2147483648 -195592453149/67108864 4410742547337/2147483648 -143881246827/134217728 -8069116036827/2147483648 -2513573132265/2147483648 322424894529/1073741824 -3206505429147/2147483648 -3685571506917/2147483648 4615833530931/1073741824 -2453643836715/1073741824 -3531723862695/2147483648 -2387728633881/536870912 467733956865/2147483648 -1325695757565/1073741824 536838452127/1073741824 1706370839649/1073741824 -13669943362983/2147483648 2810573155239/1073741824 1029066383409/2147483648 -64536710967/2147483648 -1108712670807/536870912 2611845695739/2147483648 837648673503/536870912 644859171369/2147483648 2138799343593/1073741824 1749418889451/1073741824 4478951176281/1073741824 1622826395673/1073741824 -1726049871441/1073741824 1098893839245/1073741824 138121108827/33554432 -13727641041/1073741824 -559815437583/536870912 856425100683/536870912 218888808633/134217728 -56636897655/268435456 7478490007989/2147483648 -7598320889265/2147483648 -6405859683387/2147483648 -10852819292283/2147483648 -637938905733/536870912 -2470331903577/1073741824 -7531807711797/2147483648 -2310292582005/2147483648
1619715734361/2147483648 56142252051/268435456 4648153039323/2147483648 -3125639025297/2147483648 1061427705969/2147483648 13653973905/1073741824 -402599862243/1073741824 -1134604544571/1073741824 -167072000085/268435456 287583961047/1073741824 -964383461649/2147483648 -13321737597/536870912 753264952161/1073741824 -632945080893/2147483648 523168875093/536870912 401067183573/268435456 101305914357/268435456 -39851731431/1073741824 3504051707883/2147483648 -2427830380227/2147483648 691059230871/536870912 -329087965371/1073741824 1977239702607/2147483648 -171345954507/67108864 -18509861241/536870912 -66527575443/536870912 424574008881/2147483648 -1650296749539/1073741824 1954777748715/1073741824 2235470175921/1073741824 3314401897923/2147483648 3340668728019/2147483648 39525713955/33554432 -929408155935/2147483648 -60061604139/1073741824 3038871778593/2147483648 -3671968352673/2147483648 482077927317/268435456 -201398881329/536870912 4257984975141/2147483648 -3596131749333/1073741824 2819316136521/2147483648 -756148654137/1073741824 2171357740299/2147483648 -13962918219/268435456 454908860079/536870912 501489415545/1073741824 -307678332345/1073741824 329215707291/1073741824 -1506590496939/2147483648 -1130735064219/2147483648 -1349044264665/2147483648 -369380943333/1073741824 805017341211/2147483648 697589292381/2147483648 237797608029/1073741824 2934803475291/2147483648 4341202706163/1073741824 -1195608879819/2147483648 2925284425755/2147483648 -3071244343971/2147483648 -854166566979/536870912 -859598012265/2147483648 -2234363725557/1073741824 479616398241/268435456 -574986311073/536870912 -3090157272255/2147483648 -2094350163837/1073741824 217224626829/134217728 231027297477/1073741824 2752253215137/1073741824 -810878958609/2147483648 6827370919263/2147483648 -102531216975/268435456 1498126784229/536870912 -2655470050683/2147483648 314389488273/536870912 -46501014285/2147483648 3724631691855/1073741824 3559664155455/2147483648 -1135480953597/1073741824
-2440139167431/2147483648 -2101002002439/2147483648 -3125639025297/2147483648 8745030292401/2147483648 -1855564321617/2147483648 -1709967577827/2147483648 4093884659523/2147483648 -18401360361/268435456 -520265400453/2147483648 -629499247593/2147483648 4556335264827/2147483648 692931812493/1073741824 4174471470543/2147483648 2385603488733/1073741824 -764331269589/2147483648 -2948938297839/2147483648 1617422590353/2147483648 1181633383779/1073741824 -5271541441101/2147483648 3754239254535/2147483648 -1405899429075/1073741824 -456320407947/2147483648 2391984056727/2147483648 3025177863765/2147483648 -1028687299359/1073741824 -272873546535/1073741824 -2276084364171/2147483648 1026865477707/1073741824 -568193741901/1073741824 4284410367231/2147483648 2447656134195/2147483648 -2009901785481/2147483648 -222818141013/1073741824 -795019730649/1073741824 2536546412583/1073741824 -7189932858897/2147483648 2371550814915/2147483648 -2508581299719/2147483648 -2453254196283/2147483648 -1529234643309/2147483648 902744178945/268435456 1625671194123/1073741824 4167151591203/2147483648 -469409595051/536870912 -3362541962715/2147483648 -1049297926989/268435456 960606487209/536870912 1425482339373/2147483648 121021528431/67108864 -3408395690547/2147483648 -1391894301381/2147483648 -928121265045/1073741824 -712842938181/1073741824 7452244030827/2147483648 2650525726785/2147483648 -200337737181/134217728 -210379593555/134217728 -3930530996985/2147483648 273182328081/536870912 -5734973181699/2147483648 -117231630777/1073741824 -734588051337/1073741824 -631587293877/2147483648 1323293717523/1073741824 -1227754437669/2147483648 46541236293/134217728 613578490587/2147483648 464499814953/268435456 -46799115375/1073741824 3364291931403/2147483648 -2746812096855/1073741824 812545519815/536870912 -2209421728161/1073741824 -1833049627233/1073741824 898195711719/1073741824 1860534228279/1073741824 -2128309346253/2147483648 -1857291262899/2147483648 -5365272853857/2147483648 379991526267/1073741824 -1144985418429/536870912
1041965416371/536870912 -449285894577/2147483648 1061427705969/2147483648 -1855564321617/2147483648 1334764177875/268435456 8372152113/1073741824 -100302983343/536870912 70161772695/67108864 5112504821391/2147483648 1306821351219/1073741824 -6702334626021/2147483648 4672172460441/2147483648 -2885948906967/2147483648 1781762196573/1073741824 1188663462693/536870912 222310488513/268435456 289521750453/134217728 1556489188263/536870912 6543791446893/2147483648 -1843708616709/1073741824 67153314381/16777216 -1479578318901/1073741824 2521626202515/2147483648 -1893557564763/2147483648 -1073295886389/2147483648 93184248501/268435456 -11081697669/67108864 2468188288761/2147483648 -2944098330933/2147483648 1954244928711/1073741824 -4636622806329/1073741824 12647413520205/2147483648 -1506406085583/536870912 5671621842651/2147483648 2012035040205/2147483648 2848182952779/2147483648 1225361655609/1073741824 -468554413701/536870912 -834325841547/2147483648 1182162129813/536870912 -2147578461/268435456 826542644055/2147483648 -1006999324335/1073741824 5913053480007/2147483648 -2416107743877/2147483648 7616882952681/2147483648 -1871297840931/1073741824 1372765047399/2147483648 829664789529/2147483648 1125085115643/1073741824 4200431858697/2147483648 -3277484690853/1073741824 -177389870271/268435456 7910884599/33554432 338141518215/2147483648 437351522811/536870912 2151933827823/536870912 3363148561077/1073741824 -176187330513/1073741824 7511946350469/2147483648 847325575161/1073741824 3287101350231/2147483648 -222478974801/2147483648 6254912857053/2147483648 6835516494147/2147483648 -2691876234393/2147483648 4330288714209/2147483648 -101645346063/1073741824 -163690143603/1073741824 -6386026708995/2147483648 -1546923380295/2147483648 -1926032535153/2147483648 6135225985593/2147483648 5128606087473/2147483648 -94598378013/536870912 -2132498023425/536870912 5510586888543/2147483648 -440137408527/134217728 2333658622263/2147483648 313470986031/2147483648 2691727025487/1073741824
84322575033/536870912 5301746875479/2147483648 13653973905/1073741824 -1709967577827/2147483648 8372152113/1073741824 2144576707473/268435456 -7499978387091/2147483648 3851101255545/2147483648 -378984104853/536870912 -1754988758007/1073741824 -5100192809019/2147483648 8999490752385/2147483648 -1861075560765/1073741824 -2280611888739/1073741824 -3225352409901/2147483648 -361102966179/134217728 -1309231934157/1073741824 -1896743400645/2147483648 -605384365575/1073741824 2229143930637/1073741824 305285847807/536870912 1106967121941/2147483648 -5616652807725/2147483648 5790436700799/2147483648 -2042350536321/2147483648 2517731227155/2147483648 -3774961351017/2147483648 -3132053246373/2147483648 -1851398811099/1073741824 -7370226350643/2147483648 -6654235658427/2147483648 263649120429/268435456 -2518631017557/2147483648 -10085558223381/2147483648 84737284239/1073741824 4294861119651/2147483648 5314951830987/2147483648 -3222987193629/2147483648 -1245883340697/1073741824 167355223299/2147483648 -2268785214447/536870912 3347144025987/2147483648 -285180053775/2147483648 -3050033039937/2147483648 -4126236460833/2147483648 4133693166405/2147483648 -1713906285207/536870912 -4898237327007/2147483648 -3792771166059/1073741824 15509180640963/2147483648 -3377568533787/1073741824 9962160309939/2147483648 -5744498643921/2147483648 -7694168230983/2147483648 1266971010447/1073741824 12186947663349/2147483648 311699051931/536870912 -3064013639787/2147483648 -2127686286777/2147483648 270456686577/1073741824 -5917252871703/2147483648 3839292135765/1073741824 1388034211419/536870912 15520937185251/2147483648 -1681400973363/1073741824 9906645252825/2147483648 -807726352935/268435456 12395675966553/2147483648 112061977665/536870912 1386515177349/1073741824 10713231642009/2147483648 1005120761871/2147483648 -100061822697/268435456 5904530474583/2147483648 -12289432827537/2147483648 -8863975269135/2147483648 -6345781280097/1073741824 -4139856270501/2147483648 -586598036979/268435456 -1318843781043/536870912 9658861667751/2147483648
3335789323005/2147483648 -172592031585/2147483648 -402599862243/1073741824 4093884659523/2147483648 -100302983343/536870912 -7499978387091/2147483648 24473837818263/2147483648 -10418220156465/2147483648 -3196582621893/2147483648 275812371717/1073741824 -2916990838431/2147483648 56203561005/536870912 314332669299/268435456 194127551211/536870912 429146538339/2147483648 -1890022838961/2147483648 1392681123555/2147483648 230943042315/1073741824 -4221391383/4194304 388561040649/2147483648 -2136133583451/2147483648 538234415535/536870912 -139880493099/134217728 1958307329067/1073741824 7682289772833/2147483648 362078334897/1073741824 5628014362341/2147483648 -308799096171/1073741824 2142480971415/2147483648 -2202935415729/2147483648 -770759112657/536870912 -2662518196509/1073741824 291143959341/1073741824 -446891184273/134217728 6780069256539/2147483648 -1576180102845/2147483648 -1765310836107/2147483648 -970349116413/1073741824 38268220845/1073741824 10116278795787/2147483648 2521296037707/1073741824 2067788473857/2147483648 62407310799/33554432 -703398173925/536870912 7079823432681/2147483648 2159865383703/536870912 982298452797/2147483648 -1010066682129/2147483648 8350500249423/2147483648 -9177394651365/2147483648 -181269716925/1073741824 2980923757773/1073741824 10974469862499/2147483648 15557804953467/2147483648 7852165491429/2147483648 -5202029976357/2147483648 -1806401948523/2147483648 2245630421769/536870912 3051903927837/2147483648 -4260079444917/1073741824 17566854237/268435456 -488748935421/67108864 -3918127442919/2147483648 1339815060315/1073741824 85972643025/33554432 -14797842274755/2147483648 4357432108713/1073741824 7767246905757/2147483648 1106807755857/1073741824 1844571060411/268435456 -2075998421163/1073741824 144628072119/67108864 7970167129983/2147483648 261322845717/1073741824 8196742697361/1073741824 24316801571649/2147483648 -9035375818881/2147483648 -2308345494555/536870912 680825825307/536870912 18811455826593/2147483648 -8524304560875/1073741824
-1206947325105/1073741824 134685752181/134217728 -1134604544571/1073741824 -18401360361/268435456 70161772695/67108864 3851101255545/2147483648 -10418220156465/2147483648 190505473491/33554432 15722509791/33554432 -1596465611391/2147483648 442345912911/2147483648 499799660679/268435456 -9496384384275/2147483648 980598566211/1073741824 -642847586409/536870912 353370896901/1073741824 -1063386550233/1073741824 -14463510885/268435456 1044045198159/2147483648 -3283118682219/2147483648 1448553015987/2147483648 2081363059431/1073741824 -4979866758471/2147483648 1914617241423/1073741824 -290573591271/268435456 1047783296037/2147483648 -5524823155239/2147483648 2848873319607/2147483648 -6503567710485/2147483648 -534504970155/2147483648 -2004048052599/1073741824 6432602242197/2147483648 -4635558203721/2147483648 636724342755/268435456 -6463361205885/2147483648 1010736877191/2147483648 1991092296087/1073741824 -3907881934143/2147483648 -929801836959/1073741824 -11081629086351/2147483648 1083816812481/1073741824 -191988865755/268435456 1423936679421/2147483648 5312688565611/2147483648 -1763233769343/2147483648 4401145011291/2147483648 -4189142614125/2147483648 -389345780865/2147483648 -9848555606283/2147483648 9232923322227/2147483648 322511298297/2147483648 -5814445784481/2147483648 -520872401091/268435456 -9486203542629/2147483648 -2292777671973/2147483648 5630021597361/2147483648 -514340602833/2147483648 -1512995131593/268435456 2236694912349/2147483648 -548291518347/536870912 -1391843602779/2147483648 8135938041897/1073741824 1575371040021/1073741824 5394845175291/2147483648 199684065477/268435456 106214174697/67108864 1004616797829/536870912 882526501413/536870912 1042812840657/2147483648 -6143094974505/2147483648 7227203523819/2147483648 929863106439/2147483648 -4599762223887/2147483648 206478308169/134217728 -12014138291769/2147483648 -8506528815381/1073741824 -2069345582349/1073741824 1506409631469/2147483648 -1287330733767/536870912 -24683569629/4194304 3975361078389/1073741824
2818533450819/2147483648 578876708271/1073741824 -167072000085/268435456 -520265400453/2147483648 5112504821391/2147483648 -378984104853/536870912 -3196582621893/2147483648 15722509791/33554432 5776801367577/1073741824 4411007050563/2147483648 -2859696317235/2147483648 485540433/67108864 -764944216773/1073741824 449022816495/1073741824 -211097444067/268435456 -2702062051893/2147483648 1940259098649/2147483648 2357261756463/1073741824 298307182587/1073741824 2185496231799/2147483648 334739844669/268435456 -5711012533161/2147483648 3134733635271/2147483648 -1184796874887/2147483648 -2716467698805/2147483648 -437800462317/536870912 2285246681367/2147483648 3471635195067/1073741824 -1862924771361/1073741824 813174950829/1073741824 -3263572559307/2147483648 5529349736943/2147483648 -2707951772751/1073741824 1176859230771/536870912 259889495217/2147483648 -97380987729/2147483648 813529358277/536870912 -82929149607/67108864 3761910199899/2147483648 -3303855052509/2147483648 1992617983419/1073741824 -5806556091843/2147483648 -729464919459/268435456 -2850194504115/2147483648 -1584400445595/2147483648 -984015458361/2147483648 -2827892919873/1073741824 659825265651/268435456 -800275976403/536870912 -773132341437/2147483648 196206021843/67108864 -1892313111465/2147483648 104643337065/1073741824 -391922188221/268435456 16589579301/134217728 -2036281038285/1073741824 1067132340651/536870912 297649032825/1073741824 -12328141449/2147483648 7952101974831/1073741824 1071807448527/268435456 59615101095/134217728 -119364731937/536870912 11796232233/4194304 -2120382946617/2147483648 730935104595/268435456 -825953098665/1073741824 -2175354027639/1073741824 -6926258752311/2147483648 -15649164742479/2147483648 -3311769269841/536870912 -1165865307345/536870912 -1477219207341/1073741824 903227533233/268435456 -1126418215239/268435456 -6901346876685/2147483648 10319279823333/2147483648 -2038869023709/2147483648 -2132176428129/1073741824 -988301912253/268435456 8461691910267/2147483648
-1409902497549/1073741824 -3079400676693/2147483648 287583961047/1073741824 -629499247593/2147483648 1306821351219/1073741824 -1754988758007/1073741824 275812371717/1073741824 -1596465611391/2147483648 4411007050563/2147483648 1580613484329/268435456 3869709372921/2147483648 -850293374619/1073741824 1499738190405/2147483648 210927549555/1073741824 2539422058101/2147483648 4562531003649/2147483648 -1890439861233/1073741824 -1320465130041/2147483648 1652988187749/2147483648 -184137085209/536870912 1577000990985/1073741824 -370915633401/2147483648 4070309763549/2147483648 -189419490093/67108864 -4429942132983/2147483648 201345289809/536870912 3389022584841/2147483648 -226411426023/536870912 358651955145/2147483648 2238202755027/1073741824 -2911926326277/2147483648 9515508975027/2147483648 912900703731/1073741824 1512302799183/536870912 81309091323/67108864 -9985795353/134217728 -13962085390959/2147483648 19733853945/536870912 1108512453423/536870912 4431791374635/2147483648 715258791609/536870912 -965254666755/2147483648 -788823603507/1073741824 1815333482325/2147483648 -311889516021/2147483648 -1415457502197/1073741824 1314234652983/2147483648 -258928115007/2147483648 653076096321/2147483648 -2991965817783/2147483648 -231108680823/1073741824 -1822336053471/1073741824 -383200274955/268435456 -727671709719/1073741824 -1207439950485/536870912 305771048877/536870912 3342198066915/2147483648 8721247433901/2147483648 2301477155409/2147483648 4325338556133/1073741824 -2057352963561/2147483648 -3183787421373/1073741824 -602091147459/1073741824 -4167378548973/2147483648 1805730935061/2147483648 -3735723881019/1073741824 -5003201846661/2147483648 -6842495319723/2147483648 4268782376043/1073741824 609273948453/2147483648 -7742352153261/2147483648 208787193231/268435456 -5622196994583/2147483648 2570600503587/2147483648 2093612325579/2147483648 -1052794224879/2147483648 2715517315383/2147483648 2481745222017/536870912 9022339162983/2147483648 1636478499135/1073741824 -6450505823811/2147483648
-463661332269/134217728 -3082877327985/2147483648 -964383461649/2147483648 4556335264827/2147483648 -6702334626021/2147483648 -5100192809019/2147483648 -2916990838431/2147483648 442345912911/2147483648 -2859696317235/2147483648 3869709372921/2147483648 6676331173245/1073741824 -6208391662311/2147483648 1783281080781/1073741824 1767005847615/2147483648 -645760710903/536870912 4003585633515/2147483648 -557798252145/268435456 -3973913170137/2147483648 -4273691993085/2147483648 853636443501/1073741824 -5405408929179/2147483648 1938534939399/2147483648 3819953229399/2147483648 -2263881775185/1073741824 -4624385832927/2147483648 -1347732059457/2147483648 -120308867829/268435456 -668542385865/1073741824 1221699628887/1073741824 421895555985/134217728 10994924121087/2147483648 -1494026999967/2147483648 719151407763/268435456 4174932652023/2147483648 -326347369383/1073741824 -3055573068327/1073741824 -4954558291185/1073741824 224842210053/268435456 764249563071/1073741824 -3311868842097/1073741824 5111221574379/2147483648 23109742317/1073741824 2549157161433/2147483648 -342890041629/2147483648 -514189455129/536870912 -7013755649163/1073741824 7580302183431/2147483648 293435296161/536870912 582398206641/2147483648 -7851991993557/2147483648 -195383145195/268435456 -6340364528295/2147483648 -3477400770615/2147483648 -1808706696183/2147483648 -2035732969713/1073741824 -1980308321679/1073741824 -6174507737859/2147483648 -28021220631/16777216 303916555671/268435456 -36039612819/33554432 -3213399664617/2147483648 -4083508638981/2147483648 -210513965565/268435456 -2950005340605/536870912 -1434101726277/2147483648 -379653109449/268435456 -2148819767349/1073741824 -7774604830227/2147483648 6210419448069/2147483648 1460549531829/1073741824 -4311422845941/2147483648 2095754049921/1073741824 -10385207719071/2147483648 -7932761854107/2147483648 3887246634213/2147483648 551644557729/2147483648 36674664981/67108864 14196571610037/2147483648 2884829709315/2147483648 -1009500404037/2147483648 -9075341050587/2147483648
338472431895/1073741824 515624604789/536870912 -13321737597/536870912 692931812493/1073741824 4672172460441/2147483648 8999490752385/2147483648 56203561005/536870912 499799660679/268435456 485540433/67108864 -850293374619/1073741824 -6208391662311/2147483648 3332071597071/536870912 -3366531269529/2147483648 641390827179/536870912 -163360247769/1073741824 -5007744158265/2147483648 468823160403/2147483648 1984757168601/2147483648 -301172951097/2147483648 -10099516887/67108864 5687200796973/2147483648 1239383270337/1073741824 -2866293547875/1073741824 6760127036007/2147483648 -528976751463/2147483648 638884685031/536870912 -3665634030279/2147483648 753063227931/1073741824 -3354552227985/2147483648 8773832433/67108864 -5846648769303/2147483648 1496012233305/536870912 -1103772626313/536870912 -6930965418927/2147483648 1056591241839/1073741824 252745516041/268435456 5799330588801/2147483648 -1721619131859/2147483648 -2862711107913/1073741824 1669274824269/2147483648 -3531794304879/1073741824 617793042441/268435456 1513669802691/2147483648 1671108655725/2147483648 -824193797049/1073741824 7825096245963/2147483648 -1914367018815/536870912 -3276374934219/2147483648 -1585018776225/536870912 628596678597/134217728 -285258357603/134217728 3973236672447/2147483648 -3082037873229/2147483648 1666048313091/1073741824 132231504411/67108864 10347023004285/2147483648 3037892695425/2147483648 41487980823/1073741824 -818633041611/2147483648 -2084297580555/1073741824 -3687174481521/2147483648 8931600161283/2147483648 5467959349113/2147483648 3733812168525/536870912 1071994367181/536870912 442245323949/536870912 891563177439/1073741824 13504088054943/2147483648 1672778530527/2147483648 586389294795/1073741824 1038449574015/268435456 569823960549/2147483648 1552496567661/1073741824 584073985395/268435456 -4997897565723/2147483648 -3170764749861/1073741824 -5557515175581/1073741824 -11494807120971/2147483648 -3659988692301/2147483648 -2416011545841/2147483648 1769133222603/1073741824
-368402181543/2147483648 -1999359508521/536870912 753264952161/1073741824 4174471470543/2147483648 -2885948906967/2147483648 -1861075560765/1073741824 314332669299/268435456 -9496384384275/2147483648 -764944216773/1073741824 1499738190405/2147483648 1783281080781/1073741824 -3366531269529/2147483648 5127784002951/536870912 451820815383/536870912 7267403889903/2147483648 -1331274666525/2147483648 6230358780501/2147483648 3987619992339/2147483648 -2345414521743/2147483648 3153295857105/2147483648 -2317738022679/2147483648 -7433572878681/2147483648 12091495326039/2147483648 -1545637274307/536870912 -2789692701831/2147483648 -947686390017/1073741824 519212339445/2147483648 -1630789973979/2147483648 4254628985883/1073741824 6063677569569/2147483648 1780019199363/536870912 -3781627652355/1073741824 3787164608829/1073741824 -861544804275/2147483648 10389242522601/2147483648 -6874824530157/2147483648 -3137818338207/2147483648 7068686251743/2147483648 -16986167301/16777216 1562677131495/268435456 -1824453782217/1073741824 5360343665823/2147483648 -216169949757/536870912 -3417255281397/2147483648 -1572461069499/536870912 -21010977040263/2147483648 5461846896681/1073741824 547444667109/2147483648 16626319339425/2147483648 -582396818235/134217728 -4674077101401/2147483648 352859473539/1073741824 -2278860185769/2147483648 14674824101037/2147483648 -1525469494317/2147483648 -5645159649849/2147483648 781037026167/2147483648 7387716734343/2147483648 -1209305058165/536870912 -1442349191031/1073741824 428427004707/2147483648 -9870751648089/2147483648 -1435634028627/2147483648 -9315933539583/2147483648 -3917734718991/1073741824 4653921504057/2147483648 -8244533436177/2147483648 -3439279380885/1073741824 -227655941493/1073741824 4001406371769/2147483648 -6170763599523/2147483648 -2451574474317/2147483648 2164652277345/2147483648 -2401432602411/536870912 1213539970551/268435456 2264676655215/536870912 1342891282053/268435456 1294115365437/2147483648 993725890665/1073741824 6261114655923/2147483648 -3606902854005/1073741824
-1417656960537/1073741824 -7418890322313/2147483648 -632945080893/2147483648 2385603488733/1073741824 1781762196573/1073741824 -2280611888739/1073741824 194127551211/536870912 980598566211/1073741824 449022816495/1073741824 210927549555/1073741824 1767005847615/2147483648 641390827179/536870912 451820815383/536870912 3407758010205/536870912 677959996959/268435456 423383676183/536870912 389144772903/268435456 3357644471949/2147483648 -5142897286929/2147483648 -1032610961301/1073741824 3943611543693/2147483648 -135350998749/536870912 1063899488823/2147483648 1427164370331/2147483648 -2257635135111/2147483648 -189643412733/1073741824 -2269448522151/2147483648 1174737885561/1073741824 -1434675930213/2147483648 5816217107385/1073741824 2378994191415/1073741824 3896148741207/2147483648 -2602749992667/2147483648 297807026073/2147483648 2466987081411/2147483648 -4036890688767/2147483648 515026953447/268435456 2095927617399/2147483648 -4975048555053/2147483648 -1262499841173/1073741824 7823382026859/2147483648 4311425569287/2147483648 3550368281283/2147483648 4073279348541/2147483648 897634351449/1073741824 -2079793348587/1073741824 413585861253/536870912 3706765286499/2147483648 99512378205/2147483648 -297855423771/268435456 5684707991013/2147483648 -1481867797251/536870912 -2625235888953/2147483648 11586664946667/2147483648 4224750309/1073741824 -2850605597679/2147483648 423164276973/2147483648 2030266591911/2147483648 -1017715649421/1073741824 -169208069709/1073741824 98948488587/268435456 422014939341/1073741824 -82714859769/134217728 -210820560099/2147483648 2127382099653/1073741824 1571615789829/1073741824 2262632926329/2147483648 -3625499252691/2147483648 -1383548441301/1073741824 -2425869885099/1073741824 -5935644750267/2147483648 -2384626772571/2147483648 -1211120185263/1073741824 -2991078405201/1073741824 342602184675/134217728 5511842547/67108864 6934737783381/2147483648 -1160700516003/536870912 -92874036087/2147483648 1226159113125/2147483648 4274064177591/2147483648
-805433781963/2147483648 -9853747920759/2147483648 523168875093/536870912 -764331269589/2147483648 1188663462693/536870912 -3225352409901/2147483648 429146538339/2147483648 -642847586409/536870912 -211097444067/268435456 2539422058101/2147483648 -645760710903/536870912 -163360247769/1073741824 7267403889903/2147483648 677959996959/268435456 8032980842985/1073741824 5916860307471/2147483648 2255095542399/1073741824 1638725433939/2147483648 1872653822463/1073741824 -6287908985163/2147483648 3336974931825/1073741824 -1506504224025/2147483648 2341718744799/1073741824 -3409377784113/2147483648 52294310511/536870912 910198642959/1073741824 71427118089/536870912 -6565767530445/2147483648 3457560822285/2147483648 4715050820583/2147483648 -3245238505833/2147483648 438624487053/1073741824 3485895579159/2147483648 1789601972535/2147483648 2563516981281/1073741824 56292024495/536870912 -2926174051173/2147483648 6058864813353/2147483648 -2056904618115/1073741824 6566829459147/1073741824 1193726035713/1073741824 6799191505605/2147483648 2152228501365/2147483648 914986387575/268435456 1207358621253/1073741824 -1060848929631/2147483648 8196413362161/2147483648 -1844809978239/2147483648 11512210601685/2147483648 2360666451729/2147483648 -1063848914703/2147483648 -714551009871/2147483648 -3805374541299/2147483648 12608237091543/2147483648 -3105511061913/1073741824 1920716519619/2147483648 2632429108707/1073741824 2567576647803/536870912 -4541752811889/2147483648 -5732075774505/2147483648 -368267391981/268435456 -554553326511/1073741824 -1814042482173/2147483648 -9881062299375/2147483648 -931737593181/2147483648 229320904863/2147483648 -465276455241/268435456 -1789745010183/536870912 3242814016749/2147483648 708853554375/268435456 2615360070273/2147483648 -593165688993/268435456 2880092986923/1073741824 -2216128293747/1073741824 517992284763/134217728 4121567854749/2147483648 2360231602005/536870912 -969089065989/2147483648 1111236127425/268435456 4372819614729/1073741824 51722520279/67108864
-3103371105375/2147483648 -4899888321225/2147483648 401067183573/268435456 -2948938297839/2147483648 222310488513/268435456 -361102966179/134217728 -1890022838961/2147483648 353370896901/1073741824 -2702062051893/2147483648 4562531003649/2147483648 4003585633515/2147483648 -5007744158265/2147483648 -1331274666525/2147483648 423383676183/536870912 5916860307471/2147483648 728262868041/134217728 -1105831881693/2147483648 -1513716066951/1073741824 2952688638777/1073741824 -6041317139313/2147483648 2622354971211/2147483648 382149960753/268435456 41234047767/33554432 -2063090662479/536870912 -756273618153/1073741824 718202655231/2147483648 1225592809797/2147483648 -7149752807337/2147483648 2474226825399/2147483648 1706544684243/536870912 1699046784315/2147483648 246680023269/67108864 4347335058441/2147483648 3299064705327/1073741824 -2117785945347/2147483648 2654388146727/2147483648 -5510976993933/1073741824 3192985706661/2147483648 19695338637/536870912 439392988671/1073741824 1416431781771/1073741824 878925591537/1073741824 130367255271/2147483648 1009123000047/268435456 757277286879/1073741824 313474206495/536870912 371284176441/134217728 126470482983/2147483648 854948486583/536870912 -1550328835659/1073741824 462737053635/536870912 -971840570979/268435456 -2621900483721/2147483648 -264681567111/536870912 -1325733858483/536870912 -799199522511/2147483648 1759124970249/2147483648 8540808126645/2147483648 377357172333/536870912 1320007326933/2147483648 -2813415733263/1073741824 -4845601760907/2147483648 -4672678881477/2147483648 -12499633148781/2147483648 2706053906313/1073741824 -8354415269649/2147483648 -1297343393691/2147483648 -5774455830513/1073741824 9591452667207/2147483648 2061071879241/1073741824 138838355247/67108864 1449812787693/2147483648 3902829839253/2147483648 -716009016279/536870912 9435342702975/2147483648 -2591382635103/2147483648 148558556379/67108864 9603639294543/2147483648 1690759010799/268435456 3576324209361/1073741824 -1171952176053/536870912
5141331351819/2147483648 -200244400131/134217728 101305914357/268435456 1617422590353/2147483648 289521750453/134217728 -1309231934157/1073741824 1392681123555/2147483648 -1063386550233/1073741824 1940259098649/2147483648 -1890439861233/1073741824 -557798252145/268435456 468823160403/2147483648 6230358780501/2147483648 389144772903/268435456 2255095542399/1073741824 -1105831881693/2147483648 10650538745625/2147483648 8693492789463/2147483648 3687517261617/2147483648 -280520131545/536870912 915759758985/1073741824 -1419701834415/536870912 215098581213/67108864 -2364984167943/2147483648 -35640938793/536870912 -319518221343/536870912 -226227786369/536870912 2264766859005/2147483648 1932905925801/2147483648 5215097976375/2147483648 -1179704151825/2147483648 1547669055471/2147483648 -29575373859/67108864 1855852097787/1073741824 4722056595327/2147483648 -2000690474847/2147483648 8085218497125/2147483648 609374191863/1073741824 -1712249895057/1073741824 5085716257179/2147483648 -13851088851/2147483648 1824999633291/2147483648 -2369737205517/2147483648 1637033824701/2147483648 -5039411890131/2147483648 -3939552893721/2147483648 522317014275/536870912 456615415179/268435456 10648849002783/2147483648 -419052922269/268435456 1541256376575/1073741824 -5590429052925/2147483648 -132403415631/1073741824 3692851273809/1073741824 2287049893845/2147483648 -1169476022757/536870912 4702900252269/2147483648 2584019991171/2147483648 -2202485263203/2147483648 -97011537783/2147483648 20731489959/8388608 57298587771/268435456 -1734631615533/2147483648 210379741149/2147483648 113204804907/2147483648 159421158531/134217728 3899019417627/2147483648 -225960024543/536870912 -3009073779933/1073741824 -4947174019425/2147483648 -1340981020359/1073741824 -709164294183/536870912 9352973615499/2147483648 -205423481661/268435456 3251876781273/2147483648 -848168594259/1073741824 1359453296571/268435456 -4829401665339/1073741824 -3376304986515/2147483648 1270518394659/2147483648 3267743851995/2147483648
6235718161275/2147483648 -572211316215/1073741824 -39851731431/1073741824 1181633383779/1073741824 1556489188263/536870912 -1896743400645/2147483648 230943042315/1073741824 -14463510885/268435456 2357261756463/1073741824 -1320465130041/2147483648 -3973913170137/2147483648 1984757168601/2147483648 3987619992339/2147483648 3357644471949/2147483648 1638725433939/2147483648 -1513716066951/1073741824 8693492789463/2147483648 10755121015365/2147483648 1661107212579/2147483648 -2109366524799/2147483648 1026482859345/2147483648 -6421534546053/2147483648 1628403961521/536870912 -1523757742377/2147483648 -1305664462011/2147483648 -1349197558209/2147483648 -2339237214297/2147483648 6116969656437/2147483648 -510157981845/2147483648 5214910768581/2147483648 -4226789969109/2147483648 6330672298365/2147483648 -33680842863/16777216 725379477891/268435456 2148774040407/1073741824 -539147234403/536870912 8012568248805/2147483648 -1176945810885/2147483648 -195503474247/268435456 942203517987/536870912 678544305549/2147483648 55540992597/2147483648 -592907102241/536870912 1388559874611/2147483648 -2497797993363/1073741824 -2459737028751/2147483648 -1304444773629/2147483648 132721466127/67108864 415784902233/134217728 -1783284238119/2147483648 791287536027/536870912 -1043315931735/268435456 -53068777053/2147483648 4296145193043/2147483648 1723709681793/1073741824 -3617455559277/2147483648 5585454603489/2147483648 24566564343/536870912 -86616941289/536870912 3853084690197/2147483648 5143582504287/2147483648 2864042170467/2147483648 -351345348267/1073741824 997628590173/536870912 1936737609105/2147483648 1896421732515/2147483648 5553743168481/2147483648 599973322749/2147483648 -1484938144023/536870912 -7678402539429/2147483648 -3889756460505/2147483648 -1450604762271/2147483648 6190728239841/2147483648 234879954237/536870912 -10007717001/67108864 -7461401046243/2147483648 7805586570003/2147483648 -1093365812877/268435456 -2400386060121/1073741824 -1189585241169/1073741824 3501747090423/2147483648
2818559715843/2147483648 478592110365/268435456 3504051707883/2147483648 -5271541441101/2147483648 6543791446893/2147483648 -605384365575/1073741824 -4221391383/4194304 1044045198159/2147483648 298307182587/1073741824 1652988187749/2147483648 -4273691993085/2147483648 -301172951097/2147483648 -2345414521743/2147483648 -5142897286929/2147483648 1872653822463/1073741824 2952688638777/1073741824 3687517261617/2147483648 1661107212579/2147483648 1095788421891/134217728 -2433904765671/2147483648 9580498211229/2147483648 -330718893765/1073741824 2627044486905/1073741824 -8202711597633/2147483648 -60284944215/1073741824 519622145259/2147483648 213863538387/268435456 -2257525993599/2147483648 1778823804153/2147483648 14141796669/1073741824 -3274370337549/1073741824 7410039675879/2147483648 168674345757/1073741824 11783585178309/2147483648 -499819156269/1073741824 1861161173673/1073741824 -6431073371391/2147483648 -749297183097/2147483648 678524721285/1073741824 798640043613/268435456 -7821798597537/2147483648 -7296570333/536870912 -635558430339/536870912 4032204778557/1073741824 -8152324750767/2147483648 6074014799895/2147483648 3152270688849/2147483648 -1707237631491/1073741824 1261685628423/536870912 -3748789683267/2147483648 -67853400345/134217728 -2036982656565/536870912 -497044653141/536870912 -4339016130651/1073741824 -3952518122991/2147483648 536158878159/536870912 1861297658979/536870912 3367765869153/1073741824 121376085639/268435456 82518127983/1073741824 830469458169/2147483648 3704814481203/2147483648 525242985507/2147483648 -3492367946325/2147483648 6162613538523/2147483648 -12172733015337/2147483648 1627432580685/1073741824 -1617835283865/2147483648 109485780975/33554432 -709702907067/2147483648 512302031271/268435456 87593765643/268435456 8565672063831/2147483648 4102303303653/2147483648 1270631423427/2147483648 -3605441722665/1073741824 5349278757723/2147483648 -422971552233/2147483648 6572345777133/2147483648 209270004669/1073741824 -4583031523191/2147483648
-328298065281/268435456 1151311618131/536870912 -2427830380227/2147483648 3754239254535/2147483648 -1843708616709/1073741824 2229143930637/1073741824 388561040649/2147483648 -3283118682219/2147483648 2185496231799/2147483648 -184137085209/536870912 853636443501/1073741824 -10099516887/67108864 3153295857105/2147483648 -1032610961301/1073741824 -6287908985163/2147483648 -6041317139313/2147483648 -280520131545/536870912 -2109366524799/2147483648 -2433904765671/2147483648 8783793687741/1073741824 203024539287/1073741824 -2196052576269/1073741824 2973185340885/2147483648 1455402484869/2147483648 -1706277706737/1073741824 -2175859278807/2147483648 3068222863623/2147483648 2502756407325/2147483648 -2370101443383/2147483648 -1724538420675/1073741824 961910796783/536870912 -6756427714413/2147483648 -1048653311823/1073741824 -650045062755/268435456 1096246630053/536870912 -2371581730407/1073741824 1786953814719/2147483648 -2669748927675/1073741824 3023772284115/2147483648 -960625041639/536870912 604604232699/2147483648 -757732060953/2147483648 -169042883499/536870912 -2544528246735/536870912 -1267431358731/268435456 -5834437747695/1073741824 1163745859905/2147483648 164899138395/2147483648 -1551584249145/2147483648 -1961690977161/536870912 848759344713/1073741824 888530444919/268435456 -964605178065/2147483648 -1772768085405/1073741824 731959892511/536870912 -1259800427025/536870912 -828905811939/536870912 -324713206041/2147483648 -1775818924077/2147483648 8633942264529/2147483648 4760243677509/2147483648 -4190245236531/1073741824 578661001773/2147483648 2996754212157/536870912 -2646506593347/1073741824 5992463843625/2147483648 -6810553582287/2147483648 3682443190935/2147483648 -5028704241819/2147483648 -1812155239989/1073741824 -8199525451407/1073741824 1229139745839/2147483648 -9434926396629/2147483648 165060125793/2147483648 -4604513733873/2147483648 2173759371087/536870912 1980402994809/2147483648 -233331861129/536870912 -8319735706461/2147483648 -1030029926943/1073741824 117275724411/268435456
53591762925/2147483648 767390022795/2147483648 691059230871/536870912 -1405899429075/1073741824 67153314381/16777216 305285847807/536870912 -2136133583451/2147483648 1448553015987/2147483648 334739844669/268435456 1577000990985/1073741824 -5405408929179/2147483648 5687200796973/2147483648 -2317738022679/2147483648 3943611543693/2147483648 3336974931825/1073741824 2622354971211/2147483648 915759758985/1073741824 1026482859345/2147483648 9580498211229/2147483648 203024539287/1073741824 2036936021967/268435456 -708176287449/1073741824 997569561993/1073741824 -2764375742661/2147483648 -729309482145/1073741824 551117058717/1073741824 20085969237/33554432 81502296243/2147483648 -615687856989/2147483648 1170768657567/536870912 -3205249641855/2147483648 7053510178881/2147483648 -3573321863151/2147483648 4233452064399/2147483648 336855070605/536870912 1939032694557/2147483648 -1053749665413/1073741824 668957903787/2147483648 -8833295055/16777216 1605441263139/536870912 -5350032855375/2147483648 4045000843413/2147483648 893976701937/2147483648 6437168695443/2147483648 -2217410312085/1073741824 394108421385/134217728 423666102369/2147483648 -1658218872801/1073741824 -516841673979/536870912 -705444346353/2147483648 844311999591/1073741824 -420342843093/268435456 -4471868374947/2147483648 -35750588103/268435456 -3598913795613/2147483648 4565839066821/2147483648 7839252772653/2147483648 9853389769587/2147483648 -3469484118555/2147483648 2917077420489/2147483648 1793753040669/2147483648 1221515100069/536870912 1654573994199/1073741824 1221012628869/1073741824 7257557205213/2147483648 -625440559449/268435456 -136210537011/1073741824 248819093925/2147483648 1124096143839/1073741824 -1328851036491/536870912 -3570741486603/2147483648 -1758879936045/1073741824 837413582337/2147483648 1019315778081/1073741824 86469918603/536870912 -180793910061/134217728 3418066731183/1073741824 -6691794644277/2147483648 2211645892701/1073741824 -398182900107/2147483648 858833161407/536870912
-4471887429903/2147483648 -149648254803/1073741824 -329087965371/1073741824 -456320407947/2147483648 -1479578318901/1073741824 1106967121941/2147483648 538234415535/536870912 2081363059431/1073741824 -5711012533161/2147483648 -370915633401/2147483648 1938534939399/2147483648 1239383270337/1073741824 -7433572878681/2147483648 -135350998749/536870912 -1506504224025/2147483648 382149960753/268435456 -1419701834415/536870912 -6421534546053/2147483648 -330718893765/1073741824 -2196052576269/1073741824 -708176287449/1073741824 4926472809663/1073741824 -9296238105147/2147483648 4553952429267/2147483648 572054484885/536870912 2802326748423/2147483648 -449545438677/1073741824 -555363314961/268435456 -703683252771/1073741824 -683094388521/536870912 -657717690423/2147483648 -118319119137/2147483648 2354308169097/2147483648 -1501625410779/1073741824 -2368075933779/1073741824 2530804945935/2147483648 -66865321647/33554432 -384230947041/2147483648 -2410562332131/2147483648 -5094227834187/2147483648 198066785481/536870912 449479621767/1073741824 1864075265493/1073741824 1944020438883/1073741824 5902568961321/2147483648 2193988476171/536870912 -1742824034301/2147483648 -925812216105/536870912 -5910867901761/2147483648 5718469906605/2147483648 -3910968766707/2147483648 1345884858903/1073741824 180874829001/1073741824 -1329574612989/2147483648 -496064210811/1073741824 3369553728777/1073741824 -275059351935/134217728 -2004417913449/1073741824 3317909586969/2147483648 -11568187599345/2147483648 -6527008412553/2147483648 539509329351/268435456 1113505304931/2147483648 -48463532691/134217728 3318313823217/2147483648 -3400988794617/1073741824 3646605403839/2147483648 2795249597013/1073741824 7979422177665/2147483648 4818761332695/1073741824 11880203551863/2147483648 1997433251697/1073741824 -288392051985/2147483648 292343571585/1073741824 862495811001/2147483648 1449554645571/2147483648 -13080993626169/2147483648 1448495203119/1073741824 1519655329569/1073741824 298967878389/268435456 -2600646320355/1073741824
456426124059/536870912 -1350487094199/1073741824 1977239702607/2147483648 2391984056727/2147483648 2521626202515/2147483648 -5616652807725/2147483648 -139880493099/134217728 -4979866758471/2147483648 3134733635271/2147483648 4070309763549/2147483648 3819953229399/2147483648 -2866293547875/1073741824 12091495326039/2147483648 1063899488823/2147483648 2341718744799/1073741824 41234047767/33554432 215098581213/67108864 1628403961521/536870912 2627044486905/1073741824 2973185340885/2147483648 997569561993/1073741824 -9296238105147/2147483648 3938918412411/536870912 -5762540431209/1073741824 -5249754337563/2147483648 -2888559267207/2147483648 500674125831/2147483648 39333527019/67108864 77381551509/33554432 4534828404639/1073741824 1557154871415/1073741824 926208909795/536870912 1291440317121/1073741824 10212873339261/2147483648 109046191209/33554432 -2730156421389/1073741824 -2528273305617/1073741824 1939071657951/2147483648 2191331686863/2147483648 8403738879909/2147483648 -206993986875/1073741824 471016158741/536870912 -1127705940267/1073741824 41209159773/134217728 -11032679429253/2147483648 -4019072439621/536870912 2480982654969/536870912 2671964702775/2147483648 13359735247083/2147483648 -12028509793317/2147483648 943136178741/2147483648 -10937858044215/2147483648 -4027817567589/2147483648 1948856284179/2147483648 -641435857455/536870912 -8097283753383/2147483648 4968722466009/2147483648 7469175018975/2147483648 -1584743105499/2147483648 3681166542543/1073741824 48414114057/33554432 -3538617482199/1073741824 -1447718224401/1073741824 -9076887847401/2147483648 -626101126209/1073741824 -742048601475/1073741824 -4639170879411/2147483648 -10662175417557/2147483648 176993988585/536870912 -2134166629539/1073741824 -2762458832637/536870912 -20971793991/134217728 446442076491/1073741824 -1230577697049/536870912 2972855747829/1073741824 -705866721549/536870912 7941352762707/1073741824 4224237429237/2147483648 3262406825595/2147483648 629254180095/1073741824 -4859681900409/2147483648
-144531570735/536870912 268314314007/536870912 -171345954507/67108864 3025177863765/2147483648 -1893557564763/2147483648 5790436700799/2147483648 1958307329067/1073741824 1914617241423/1073741824 -1184796874887/2147483648 -189419490093/67108864 -2263881775185/1073741824 6760127036007/2147483648 -1545637274307/536870912 1427164370331/2147483648 -3409377784113/2147483648 -2063090662479/536870912 -2364984167943/2147483648 -1523757742377/2147483648 -8202711597633/2147483648 1455402484869/2147483648 -2764375742661/2147483648 4553952429267/2147483648 -5762540431209/1073741824 7617080909031/1073741824 1087613377383/536870912 2159765434083/2147483648 -2047437449289/2147483648 1594581630033/1073741824 -791868324963/268435456 -2503963358817/536870912 -5475945414363/2147483648 -8157366436383/2147483648 -1341332993103/536870912 -4853084497377/1073741824 -1304176900269/2147483648 -274524311373/1073741824 12350041886163/2147483648 -2304308856345/1073741824 -2832551590245/2147483648 -5272288270329/2147483648 5236653338217/2147483648 -406336255695/1073741824 4230645751947/2147483648 -1898211766911/1073741824 6231642549939/2147483648 4213568287083/1073741824 -57148674465/16777216 -1539848496189/2147483648 -7249562432955/2147483648 10702176178071/2147483648 -350766455637/1073741824 5400311149131/1073741824 3259270487505/2147483648 1815418517445/1073741824 3401789665551/2147483648 1314954437721/536870912 -1227303014097/536870912 -3133052291877/536870912 -56274823839/536870912 -2594886786807/536870912 1666690080399/2147483648 2225201833875/536870912 3970603865073/2147483648 13437032117979/2147483648 -3551419383249/2147483648 6604290091827/2147483648 3017599755627/1073741824 7409561181213/1073741824 -7314691829985/2147483648 1406196263307/1073741824 2144132669751/2147483648 -439654751331/2147483648 -2482193622117/1073741824 702210683337/536870912 -9010325258757/2147483648 826779647193/268435456 -2892033387093/536870912 -4794646333401/1073741824 -1548622511313/268435456 -3430311526647/2147483648 7539585996309/2147483648
3450525044751/2147483648 596302653897/536870912 -18509861241/536870912 -1028687299359/1073741824 -1073295886389/2147483648 -2042350536321/2147483648 7682289772833/2147483648 -290573591271/268435456 -2716467698805/2147483648 -4429942132983/2147483648 -4624385832927/2147483648 -528976751463/2147483648 -2789692701831/2147483648 -2257635135111/2147483648 52294310511/536870912 -756273618153/1073741824 -35640938793/536870912 -1305664462011/2147483648 -60284944215/1073741824 -1706277706737/1073741824 -729309482145/1073741824 572054484885/536870912 -5249754337563/2147483648 1087613377383/536870912 1870482741477/536870912 540935554275/2147483648 751401230673/1073741824 -268894028577/2147483648 103285350087/268435456 -6793005651039/2147483648 -2067806475189/2147483648 -482525567403/134217728 -570371525805/2147483648 -246150034191/134217728 -2133441222807/2147483648 1209796667391/1073741824 1950955682061/1073741824 421198003137/2147483648 12287326305/134217728 1522552176501/1073741824 -139792766151/536870912 -1004004430245/2147483648 2034901148829/2147483648 -497841379047/2147483648 3915398854239/1073741824 5442696200199/1073741824 -1461019624095/2147483648 -866310417585/1073741824 25446377097/1073741824 1032073336173/2147483648 -182935001361/1073741824 2728211162853/1073741824 3707327334231/1073741824 888310199217/536870912 1206519678105/1073741824 -151331543583/536870912 -352183847619/536870912 -301338319611/536870912 71200684491/2147483648 -3787729097457/1073741824 1239594874095/2147483648 67570368603/2147483648 -57460513581/2147483648 -1470116685567/2147483648 3295604241/8388608 -1697236384335/1073741824 1470778508187/536870912 2122507567737/1073741824 -2784006466539/2147483648 4894738299495/2147483648 5020042804101/2147483648 -496258225557/1073741824 666181506045/268435456 138755166255/268435456 807688563579/536870912 4464092938581/1073741824 -620250634011/268435456 -5661803950467/2147483648 -47457593055/134217728 4172807365287/2147483648 -2189593895769/2147483648
-774579612345/2147483648 -1102192198299/2147483648 -66527575443/536870912 -272873546535/1073741824 93184248501/268435456 2517731227155/2147483648 362078334897/1073741824 1047783296037/2147483648 -437800462317/536870912 201345289809/536870912 -1347732059457/2147483648 638884685031/536870912 -947686390017/1073741824 -189643412733/1073741824 910198642959/1073741824 718202655231/2147483648 -319518221343/536870912 -1349197558209/2147483648 519622145259/2147483648 -2175859278807/2147483648 551117058717/1073741824 2802326748423/2147483648 -2888559267207/2147483648 2159765434083/2147483648 540935554275/2147483648 2058073180881/2147483648 -223770081297/1073741824 -2601961866309/2147483648 -98189869161/268435456 -1950639774699/2147483648 -4202636196771/2147483648 1735448524767/2147483648 85457601345/536870912 -1406219476893/2147483648 89253608307/1073741824 827387420073/1073741824 -1326808904457/2147483648 -349305652107/2147483648 -605666822973/1073741824 1213669405389/1073741824 -41819297037/2147483648 1555504782621/2147483648 368727080451/536870912 2066852303535/2147483648 114416068407/134217728 4579948843455/2147483648 -868502127141/2147483648 -77412136413/67108864 -222764502147/2147483648 5321380488675/2147483648 -79344793491/67108864 1045605613317/1073741824 -1360673840487/2147483648 91196640465/536870912 -283340721441/536870912 2612920978215/1073741824 601191575271/2147483648 181289586243/1073741824 47241865839/268435456 -2244608010729/1073741824 -197722438911/134217728 73097692005/67108864 1096970037627/2147483648 1237445280987/2147483648 21633813003/67108864 -2094309465957/2147483648 67212799191/268435456 924937995603/536870912 3274600056621/2147483648 82437380955/33554432 4870330020321/2147483648 1096664316357/2147483648 120144255441/536870912 341477383677/536870912 -548116156629/2147483648 370460760459/2147483648 -4956696053085/2147483648 -344111252877/2147483648 1711560884889/2147483648 142711177629/134217728 -105649241349/2147483648
-158083335291/1073741824 -736091794647/2147483648 424574008881/2147483648 -2276084364171/2147483648 -11081697669/67108864 -3774961351017/2147483648 5628014362341/2147483648 -5524823155239/2147483648 2285246681367/2147483648 3389022584841/2147483648 -120308867829/268435456 -3665634030279/2147483648 519212339445/2147483648 -2269448522151/2147483648 71427118089/536870912 1225592809797/2147483648 -226227786369/536870912 -2339237214297/2147483648 213863538387/268435456 3068222863623/2147483648 20085969237/33554432 -449545438677/1073741824 500674125831/2147483648 -2047437449289/2147483648 751401230673/1073741824 -223770081297/1073741824 6784623668001/2147483648 -1157502663159/2147483648 1210400588517/2147483648 -2152376775297/2147483648 166841344449/1073741824 -1373903514723/1073741824 97655249457/134217728 -243933034911/2147483648 492705951609/1073741824 1307952354297/2147483648 -2222881811835/1073741824 346320468471/1073741824 3320231498055/2147483648 1630942105545/2147483648 2255470475445/2147483648 -1851836212485/1073741824 -3426820312179/2147483648 -3135351428901/2147483648 2759431532439/2147483648 972950954457/2147483648 -12858648567/67108864 1247787479043/2147483648 36888510411/33554432 -802611921741/268435456 1936998352269/1073741824 603585397701/268435456 925514712717/536870912 421987227243/1073741824 -960662586639/2147483648 -3677926845789/2147483648 32467223145/2147483648 1750527517605/536870912 40397685117/1073741824 6196794649095/2147483648 1061125101123/536870912 -5037418144581/1073741824 -2567642233155/2147483648 -1287561365979/2147483648 -59047500291/134217728 -3732045055713/2147483648 -385699846959/536870912 -3922590779667/2147483648 -1070325089187/2147483648 -256166188833/1073741824 -9400177886313/2147483648 -884044747347/1073741824 330332882559/2147483648 2169234049329/2147483648 885793479417/536870912 11297176628457/2147483648 2536692714003/1073741824 969884676651/2147483648 209347856547/134217728 1530166571313/536870912 -1250424150429/1073741824
204925236273/134217728 4338481371783/2147483648 -1650296749539/1073741824 1026865477707/1073741824 2468188288761/2147483648 -3132053246373/2147483648 -308799096171/1073741824 2848873319607/2147483648 3471635195067/1073741824 -226411426023/536870912 -668542385865/1073741824 753063227931/1073741824 -1630789973979/2147483648 1174737885561/1073741824 -6565767530445/2147483648 -7149752807337/2147483648 2264766859005/2147483648 6116969656437/2147483648 -2257525993599/2147483648 2502756407325/2147483648 81502296243/2147483648 -555363314961/268435456 39333527019/67108864 1594581630033/1073741824 -268894028577/2147483648 -2601961866309/2147483648 -1157502663159/2147483648 3475862308515/536870912 -465850794975/268435456 -184988656605/2147483648 -422801399619/2147483648 -107733535713/1073741824 -1873898913249/536870912 6668608500075/2147483648 -742947012735/1073741824 -123110416551/67108864 8402603095623/2147483648 -3713491936713/2147483648 1345635861801/1073741824 -3022727104227/1073741824 33879409779/67108864 -6227171546649/2147483648 -1410347188191/2147483648 -1490478271695/1073741824 -2902752084759/2147483648 -2186666003277/2147483648 -2792338519719/1073741824 1849129978491/1073741824 -5441393034567/2147483648 -4993993787715/2147483648 2700427999719/1073741824 -6234263665545/2147483648 3305886090999/2147483648 -414532090515/268435456 2293063662309/2147483648 -1159269718857/536870912 460023862437/2147483648 -10057477361559/2147483648 868140722229/2147483648 1253908135251/536870912 5296226901363/1073741824 4013715627543/1073741824 214208119179/134217728 3460686925227/1073741824 484221056265/1073741824 1805480106513/2147483648 1072825533459/268435456 3538287616995/2147483648 -632350185891/134217728 -14746808407383/2147483648 -188579491017/33554432 -818973190383/1073741824 -837146781855/268435456 1883670702207/2147483648 -8478133799943/2147483648 -4969871191389/2147483648 310349852469/134217728 -2864629790415/1073741824 -12310507069401/2147483648 -6204107063121/1073741824 498591473229/268435456
272101648083/1073741824 -2689908893199/2147483648 1954777748715/1073741824 -568193741901/1073741824 -2944098330933/2147483648 -1851398811099/1073741824 2142480971415/2147483648 -6503567710485/2147483648 -1862924771361/1073741824 358651955145/2147483648 1221699628887/1073741824 -3354552227985/2147483648 4254628985883/1073741824 -1434675930213/2147483648 3457560822285/2147483648 2474226825399/2147483648 1932905925801/2147483648 -510157981845/2147483648 1778823804153/2147483648 -2370101443383/2147483648 -615687856989/2147483648 -703683252771/1073741824 77381551509/33554432 -791868324963/268435456 103285350087/268435456 -98189869161/268435456 1210400588517/2147483648 -465850794975/268435456 560141128863/134217728 529588306731/268435456 7917933256947/2147483648 -4537210167171/2147483648 7459970423007/2147483648 -84610514319/536870912 1024281312651/1073741824 -184581407283/536870912 -5823911680665/2147483648 3659988174537/1073741824 -683875031229/2147483648 7986217051563/2147483648 -7479139295037/2147483648 3074543184189/2147483648 -480913999011/2147483648 161675618169/1073741824 224501390823/1073741824 -5613864805509/2147483648 3084165534303/1073741824 -1124283250335/2147483648 7385903692839/2147483648 -769025748945/268435456 -2005471762773/1073741824 -311093977455/1073741824 34033411503/1073741824 5977615503663/2147483648 -1429704613881/2147483648 -447125102127/536870912 461972568177/2147483648 7332419973093/2147483648 -534366201807/536870912 -4540455063261/2147483648 -1674301525641/2147483648 -5689882028595/2147483648 -638659747005/2147483648 -13343428941933/2147483648 -171193297485/1073741824 -3681647282421/2147483648 -3789439912089/2147483648 -5712861298311/2147483648 3258439914471/2147483648 4615613224419/2147483648 205546493847/134217728 -1165407184215/2147483648 5160483376575/2147483648 -6208191056697/2147483648 9947104131225/2147483648 672126678435/268435456 3953331684273/2147483648 2266549029963/2147483648 6946313536917/2147483648 2876458365531/1073741824 -2056293384789/536870912
-1047474176001/1073741824 -7401864930489/2147483648 2235470175921/1073741824 4284410367231/2147483648 1954244928711/1073741824 -7370226350643/2147483648 -2202935415729/2147483648 -534504970155/2147483648 813174950829/1073741824 2238202755027/1073741824 421895555985/134217728 8773832433/67108864 6063677569569/2147483648 5816217107385/1073741824 4715050820583/2147483648 1706544684243/536870912 5215097976375/2147483648 5214910768581/2147483648 14141796669/1073741824 -1724538420675/1073741824 1170768657567/536870912 -683094388521/536870912 4534828404639/1073741824 -2503963358817/536870912 -6793005651039/2147483648 -1950639774699/2147483648 -2152376775297/2147483648 -184988656605/2147483648 529588306731/268435456 23869640094963/2147483648 398181358035/67108864 12664847132151/2147483648 2627429964249/2147483648 4919866044381/2147483648 3686892533667/2147483648 -2012021705385/1073741824 -300638620251/134217728 6157242538635/2147483648 -4548170350599/2147483648 -318528749205/1073741824 275726088777/536870912 6492874230663/2147483648 -55970967777/2147483648 1482739897437/536870912 -3804122929425/2147483648 -2602350777369/536870912 5173646754021/2147483648 5790600324057/2147483648 1902861274881/1073741824 -4653167772657/1073741824 3830360087841/2147483648 -14938119167007/2147483648 -6528427461501/2147483648 9754041686739/2147483648 406995797181/2147483648 -5447677524567/2147483648 3701061983535/2147483648 11670404703525/2147483648 -812915385441/2147483648 3199264784439/1073741824 -2044574420025/2147483648 -5067502467471/2147483648 -914632779117/536870912 -4898186269629/1073741824 8786893912635/2147483648 -2376972620187/2147483648 -1577106783201/1073741824 -6058644505437/1073741824 4406003929419/2147483648 -6810869050911/2147483648 -4147915750233/2147483648 -416852857347/2147483648 3243329884389/2147483648 -7736082081915/2147483648 12478803258105/2147483648 -2096120972883/536870912 2957032159305/536870912 724944577683/2147483648 8810464673823/2147483648 2948332484565/2147483648 -1836577588833/1073741824
-5609462206365/2147483648 -3115165697649/2147483648 3314401897923/2147483648 2447656134195/2147483648 -4636622806329/1073741824 -6654235658427/2147483648 -770759112657/536870912 -2004048052599/1073741824 -3263572559307/2147483648 -2911926326277/2147483648 10994924121087/2147483648 -5846648769303/2147483648 1780019199363/536870912 2378994191415/1073741824 -3245238505833/2147483648 1699046784315/2147483648 -1179704151825/2147483648 -4226789969109/2147483648 -3274370337549/1073741824 961910796783/536870912 -3205249641855/2147483648 -657717690423/2147483648 1557154871415/1073741824 -5475945414363/2147483648 -2067806475189/2147483648 -4202636196771/2147483648 166841344449/1073741824 -422801399619/2147483648 7917933256947/2147483648 398181358035/67108864 27826035671709/2147483648 -10820226160653/2147483648 1903672554387/536870912 -2172773946975/1073741824 -2494844283531/2147483648 -2774859697263/1073741824 -2390932694193/2147483648 9695369982915/2147483648 -973033130625/1073741824 -9303245788089/2147483648 -983966881215/536870912 1989807919755/2147483648 42988126239/536870912 -4420784492013/2147483648 771752384319/2147483648 -8153085428793/1073741824 6274874087715/2147483648 2194446367035/1073741824 -1425542906019/1073741824 -13727693137695/2147483648 1994028101469/2147483648 -97906973451/134217728 -104335365825/536870912 3187093161333/1073741824 -77632766373/1073741824 -9645323249727/2147483648 -7087243275495/2147483648 844627927371/1073741824 -3744839103165/2147483648 501888041361/2147483648 239767653219/268435456 -6954271282527/2147483648 -636550637691/1073741824 -482186872317/67108864 -577363235361/1073741824 2744353381545/1073741824 -1947254221341/536870912 -12192071246025/2147483648 -773099470929/536870912 -6799079479677/2147483648 -5472824390487/2147483648 -210570444891/134217728 -147653421873/67108864 -13445626888131/2147483648 9356994084837/2147483648 5878397401647/2147483648 4831879047399/1073741824 5060581525869/2147483648 474571951041/536870912 -2018281396467/2147483648 -2088554598663/1073741824
1216621264263/1073741824 -59250383079/268435456 3340668728019/2147483648 -2009901785481/2147483648 12647413520205/2147483648 263649120429/268435456 -2662518196509/1073741824 6432602242197/2147483648 5529349736943/2147483648 9515508975027/2147483648 -1494026999967/2147483648 1496012233305/536870912 -3781627652355/1073741824 3896148741207/2147483648 438624487053/1073741824 246680023269/67108864 1547669055471/2147483648 6330672298365/2147483648 7410039675879/2147483648 -6756427714413/2147483648 7053510178881/2147483648 -118319119137/2147483648 926208909795/536870912 -8157366436383/2147483648 -482525567403/134217728 1735448524767/2147483648 -1373903514723/1073741824 -107733535713/1073741824 -4537210167171/2147483648 12664847132151/2147483648 -10820226160653/2147483648 31819303999275/2147483648 -2751467255859/1073741824 4754048416065/1073741824 895369197189/2147483648 5574233174559/2147483648 -3503822123625/1073741824 -4092526953195/2147483648 -31797476739/268435456 49855089891/268435456 -345789927033/2147483648 58465433835/67108864 -15512702673/8388608 5036892246375/1073741824 -1479451712019/536870912 3920788845585/1073741824 -6494343998787/2147483648 2702578838301/2147483648 -420887661753/268435456 1183442397411/536870912 3593224230237/2147483648 -4042028285985/536870912 -1842974189271/536870912 -3936740714445/1073741824 1531509480855/2147483648 5654134390875/2147483648 10707305502111/2147483648 1445244738579/268435456 2451896787573/1073741824 4199655490563/536870912 -7306735080411/2147483648 96893103333/268435456 -2555375854731/2147483648 1965726098757/536870912 14544024978609/2147483648 -8666727284937/2147483648 574461302487/536870912 -1624816567071/1073741824 11034410963127/2147483648 -4933841850411/2147483648 4605671248689/2147483648 1321719300021/536870912 3500764025427/1073741824 2020208087859/536870912 1028320216881/2147483648 -12137250611121/1073741824 -499157504073/1073741824 1077659606841/1073741824 11007872552583/2147483648 1273926820251/2147483648 363101502255/536870912
-1943656850781/1073741824 -4838821168899/2147483648 39525713955/33554432 -222818141013/1073741824 -1506406085583/536870912 -2518631017557/2147483648 291143959341/1073741824 -4635558203721/2147483648 -2707951772751/1073741824 912900703731/1073741824 719151407763/268435456 -1103772626313/536870912 3787164608829/1073741824 -2602749992667/2147483648 3485895579159/2147483648 4347335058441/2147483648 -29575373859/67108864 -33680842863/16777216 168674345757/1073741824 -1048653311823/1073741824 -3573321863151/2147483648 2354308169097/2147483648 1291440317121/1073741824 -1341332993103/536870912 -570371525805/2147483648 85457601345/536870912 97655249457/134217728 -1873898913249/536870912 7459970423007/2147483648 2627429964249/2147483648 1903672554387/536870912 -2751467255859/1073741824 5430961636899/1073741824 -709405836477/1073741824 279629056071/536870912 -171343740597/536870912 -9803048188107/2147483648 1728502847883/536870912 -1472632505973/2147483648 515570317359/268435456 -1878487493505/1073741824 2600608189707/2147483648 -336894305931/2147483648 105738326961/536870912 1339820845953/2147483648 -7968402358263/2147483648 7199027982771/2147483648 -1997825934987/2147483648 1865616556353/536870912 -3005720366439/2147483648 -1528966568961/536870912 2181014258265/2147483648 -1945510655085/2147483648 4509239919093/2147483648 -3760649885415/2147483648 578359175181/2147483648 -2947212469143/2147483648 2265709128279/1073741824 -74971637079/536870912 -7729419228735/2147483648 -2377863928257/1073741824 -769155647037/268435456 -739246562511/1073741824 -3461285562657/536870912 -3974408976339/2147483648 -1482318184485/1073741824 -829217284317/268435456 -5829804029139/2147483648 3771784312101/1073741824 4685457995139/1073741824 2998999339731/1073741824 153008374641/536870912 2575656421059/2147483648 -5763836276937/2147483648 7924721948985/2147483648 3022748801121/1073741824 111518119287/1073741824 8229735184053/2147483648 1982954535651/536870912 1601631522687/536870912 -4734991904421/1073741824
29216170473/268435456 -1197598599303/2147483648 -929408155935/2147483648 -795019730649/1073741824 5671621842651/2147483648 -10085558223381/2147483648 -446891184273/134217728 636724342755/268435456 1176859230771/536870912 1512302799183/536870912 4174932652023/2147483648 -6930965418927/2147483648 -861544804275/2147483648 297807026073/2147483648 1789601972535/2147483648 3299064705327/1073741824 1855852097787/1073741824 725379477891/268435456 11783585178309/2147483648 -650045062755/268435456 4233452064399/2147483648 -1501625410779/1073741824 10212873339261/2147483648 -4853084497377/1073741824 -246150034191/134217728 -1406219476893/2147483648 -243933034911/2147483648 6668608500075/2147483648 -84610514319/536870912 4919866044381/2147483648 -2172773946975/1073741824 4754048416065/1073741824 -709405836477/1073741824 27041233794309/2147483648 -3365296298871/2147483648 -2964499575/2097152 -230318186865/67108864 -837939918267/1073741824 2584208626317/1073741824 -193698423789/268435456 257930911257/134217728 -871289992365/268435456 -123651736485/134217728 9333734287581/2147483648 -8154271636797/2147483648 -2758519051035/1073741824 1416307405191/536870912 493211128395/536870912 5806661467977/2147483648 -38053498137/8388608 2433617244687/1073741824 -22240303128915/2147483648 -99621630357/67108864 -12456849805509/2147483648 -9958278329175/2147483648 -1863550658505/1073741824 5010722992101/2147483648 -3011137949331/1073741824 3995887156059/2147483648 1906673512749/2147483648 1898829370875/536870912 4667525362977/1073741824 2910413991/134217728 -6304442626953/1073741824 4118756492025/2147483648 -791480814867/134217728 9674290782267/2147483648 -9342396628551/2147483648 1295217147783/1073741824 -2544068829315/536870912 -8957112890925/2147483648 590973894381/1073741824 -1266171184005/536870912 -259225074531/536870912 -3163478215581/2147483648 -6496436799939/1073741824 7941900233163/1073741824 9140670715959/2147483648 486881880945/1073741824 -8905694952825/2147483648 -1671713807133/1073741824
856362096603/2147483648 -4219665355629/2147483648 -60061604139/1073741824 2536546412583/1073741824 2012035040205/2147483648 84737284239/1073741824 6780069256539/2147483648 -6463361205885/2147483648 259889495217/2147483648 81309091323/67108864 -326347369383/1073741824 1056591241839/1073741824 10389242522601/2147483648 2466987081411/2147483648 2563516981281/1073741824 -2117785945347/2147483648 4722056595327/2147483648 2148774040407/1073741824 -499819156269/1073741824 1096246630053/536870912 336855070605/536870912 -2368075933779/1073741824 109046191209/33554432 -1304176900269/2147483648 -2133441222807/2147483648 89253608307/1073741824 492705951609/1073741824 -742947012735/1073741824 1024281312651/1073741824 3686892533667/2147483648 -2494844283531/2147483648 895369197189/2147483648 279629056071/536870912 -3365296298871/2147483648 5499814572297/1073741824 -2133260603319/1073741824 -862831447467/2147483648 -3424890939/134217728 -929437897983/1073741824 11169510922719/2147483648 1433338378419/2147483648 5656893194955/2147483648 738619604019/2147483648 -2271754622349/2147483648 -5312016187089/2147483648 -8177605239957/2147483648 1156049803011/536870912 22509433857/2147483648 11455493654277/2147483648 -1937794823547/1073741824 -1220013259827/1073741824 131161188699/134217728 -923177795151/1073741824 11668305425049/2147483648 1148292928905/1073741824 -437516688147/536870912 2807258363649/2147483648 8905151543571/2147483648 -921357310221/1073741824 192033360207/2147483648 -1174673302905/2147483648 -37306573473/8388608 -1687348202403/2147483648 3450546525645/2147483648 -1544885191047/2147483648 -33516070017/2147483648 -997372235883/536870912 431351307171/536870912 595443991611/1073741824 6244804569123/2147483648 -3318104335545/1073741824 543212302197/1073741824 84018910041/67108864 -2000132333847/2147483648 6940667139021/2147483648 4041328859085/1073741824 1165030021149/1073741824 -4369294972203/2147483648 444625510137/1073741824 4564290563679/1073741824 -2525389355721/1073741824
2822117438145/2147483648 1243210520877/1073741824 3038871778593/2147483648 -7189932858897/2147483648 2848182952779/2147483648 4294861119651/2147483648 -1576180102845/2147483648 1010736877191/2147483648 -97380987729/2147483648 -9985795353/134217728 -3055573068327/1073741824 252745516041/268435456 -6874824530157/2147483648 -4036890688767/2147483648 56292024495/536870912 2654388146727/2147483648 -2000690474847/2147483648 -539147234403/536870912 1861161173673/1073741824 -2371581730407/1073741824 1939032694557/2147483648 2530804945935/2147483648 -2730156421389/1073741824 -274524311373/1073741824 1209796667391/1073741824 827387420073/1073741824 1307952354297/2147483648 -123110416551/67108864 -184581407283/536870912 -2012021705385/1073741824 -2774859697263/1073741824 5574233174559/2147483648 -171343740597/536870912 -2964499575/2097152 -2133260603319/1073741824 278651598375/67108864 -800235710499/2147483648 389928736695/1073741824 181340895501/2147483648 118913570739/268435456 -5793308466045/2147483648 -625221440043/1073741824 -1798991158551/1073741824 2232814386939/2147483648 1277440229553/536870912 13204438235637/2147483648 -6587331401829/2147483648 -342888251637/536870912 -5124260379477/2147483648 7861443156405/2147483648 197502947883/1073741824 2020103997105/1073741824 1535308083633/2147483648 -2646345367191/1073741824 983159076093/2147483648 5486868194643/2147483648 3233533989837/2147483648 5373591880335/2147483648 166438572699/1073741824 2632973940147/1073741824 -1731039468015/1073741824 149122947039/1073741824 -48374956605/268435456 3243990490191/2147483648 3219661327281/2147483648 -658291395435/2147483648 -101827725699/1073741824 195292535859/2147483648 134201115663/134217728 139459032063/536870912 10421076158301/2147483648 -625798985451/1073741824 8208912573897/2147483648 6357900649899/2147483648 -1014058141041/2147483648 -1230746444763/536870912 -4836270488097/2147483648 -1094405891163/2147483648 6226553406153/2147483648 2372713022823/2147483648 2331112922589/1073741824
426239120655/134217728 1963396095423/2147483648 -3671968352673/2147483648 2371550814915/2147483648 1225361655609/1073741824 5314951830987/2147483648 -1765310836107/2147483648 1991092296087/1073741824 813529358277/536870912 -13962085390959/2147483648 -4954558291185/1073741824 5799330588801/2147483648 -3137818338207/2147483648 515026953447/268435456 -2926174051173/2147483648 -5510976993933/1073741824 8085218497125/2147483648 8012568248805/2147483648 -6431073371391/2147483648 1786953814719/2147483648 -1053749665413/1073741824 -66865321647/33554432 -2528273305617/1073741824 12350041886163/2147483648 1950955682061/1073741824 -1326808904457/2147483648 -2222881811835/1073741824 8402603095623/2147483648 -5823911680665/2147483648 -300638620251/134217728 -2390932694193/2147483648 -3503822123625/1073741824 -9803048188107/2147483648 -230318186865/67108864 -862831447467/2147483648 -800235710499/2147483648 3398381520573/268435456 -3360090046125/2147483648 -2543211538293/1073741824 -3514351024389/1073741824 1627240866645/1073741824 -50298957627/67108864 -11129743965/33554432 -1204343604117/536870912 599577922947/1073741824 4610224240353/2147483648 -8802774689109/2147483648 5330656260759/2147483648 -1671438887769/1073741824 8231172214905/2147483648 7016325331707/2147483648 4684795374771/2147483648 477686581839/268435456 76895183631/33554432 495948494907/134217728 -2716515213747/2147483648 -434831970153/2147483648 -13016818274265/2147483648 -4191026721375/2147483648 -224118492417/536870912 9688376647701/2147483648 362779055061/67108864 131005817349/134217728 15912672846783/2147483648 -259085575569/134217728 9163163143251/1073741824 1005509313189/268435456 10162915578627/2147483648 -1295011563393/134217728 -12633418056093/2147483648 -1307423587161/2147483648 -3219461723979/1073741824 3819285675219/2147483648 448279046451/536870912 -10953318489603/2147483648 -2636430469689/2147483648 3241890287523/2147483648 -20045346998541/2147483648 -19182746863809/2147483648 -4834058083593/1073741824 2562089721231/268435456
-1629742202211/2147483648 -195592453149/67108864 482077927317/268435456 -2508581299719/2147483648 -468554413701/536870912 -3222987193629/2147483648 -970349116413/1073741824 -3907881934143/2147483648 -82929149607/67108864 19733853945/536870912 224842210053/268435456 -1721619131859/2147483648 7068686251743/2147483648 2095927617399/2147483648 6058864813353/2147483648 3192985706661/2147483648 609374191863/1073741824 -1176945810885/2147483648 -749297183097/2147483648 -2669748927675/1073741824 668957903787/2147483648 -384230947041/2147483648 1939071657951/2147483648 -2304308856345/1073741824 421198003137/2147483648 -349305652107/2147483648 346320468471/1073741824 -3713491936713/2147483648 3659988174537/1073741824 6157242538635/2147483648 9695369982915/2147483648 -4092526953195/2147483648 1728502847883/536870912 -837939918267/1073741824 -3424890939/134217728 389928736695/1073741824 -3360090046125/2147483648 10734187716021/2147483648 -873095560617/536870912 3853575599193/2147483648 -3116318148675/1073741824 1226868645351/1073741824 -916632137757/1073741824 222392913339/268435456 4665318240459/2147483648 -2415980979051/1073741824 1673130889857/1073741824 253761876219/1073741824 1926309318195/1073741824 -1010841667977/1073741824 -1452973352043/2147483648 1163697718851/2147483648 -1029240622755/2147483648 8088078069261/2147483648 -3653186567235/2147483648 6130181697/67108864 414856934913/2147483648 6387374755611/2147483648 -3913638002415/2147483648 -188815498737/134217728 -597345980715/1073741824 -1030096233531/1073741824 -51693374967/1073741824 -6735690083709/1073741824 -331395702021/536870912 2386456035993/2147483648 -5093773265061/2147483648 -8501067774585/2147483648 536216436903/2147483648 19572169065/2147483648 4461908051823/2147483648 -5242462796643/2147483648 537082291791/268435456 -104647972227/33554432 1882260545511/536870912 2832928986939/2147483648 7081998210189/2147483648 1747108076523/2147483648 3520613175963/1073741824 196253233365/134217728 -909067437567/2147483648
1624728127881/2147483648 4410742547337/2147483648 -201398881329/536870912 -2453254196283/2147483648 -834325841547/2147483648 -1245883340697/1073741824 38268220845/1073741824 -929801836959/1073741824 3761910199899/2147483648 1108512453423/536870912 764249563071/1073741824 -2862711107913/1073741824 -16986167301/16777216 -4975048555053/2147483648 -2056904618115/1073741824 19695338637/536870912 -1712249895057/1073741824 -195503474247/268435456 678524721285/1073741824 3023772284115/2147483648 -8833295055/16777216 -2410562332131/2147483648 2191331686863/2147483648 -2832551590245/2147483648 12287326305/134217728 -605666822973/1073741824 3320231498055/2147483648 1345635861801/1073741824 -683875031229/2147483648 -4548170350599/2147483648 -973033130625/1073741824 -31797476739/268435456 -1472632505973/2147483648 2584208626317/1073741824 -929437897983/1073741824 181340895501/2147483648 -2543211538293/1073741824 -873095560617/536870912 8494651591443/2147483648 248291050173/2147483648 1854882637617/2147483648 -5695830138285/2147483648 -641057064303/1073741824 -825540787695/536870912 -7898768697/134217728 495418141821/2147483648 -57487713447/2147483648 201473212383/2147483648 -1149803698335/1073741824 -4537819985625/2147483648 2149808355165/2147483648 -332170806105/536870912 2685881090631/2147483648 -4612335950409/1073741824 -106557802287/134217728 -3799163867667/2147483648 150880188951/1073741824 -12609229725/134217728 1793104224351/2147483648 8720283434247/2147483648 3606928668375/2147483648 -31714271535/16777216 -354659519133/1073741824 -2649459534687/2147483648 -964933569279/2147483648 -247062590607/134217728 -175204421721/536870912 -1936291266369/1073741824 -25131532875/67108864 -818267713275/536870912 -2303276346657/536870912 241554092151/536870912 -6527306700825/2147483648 2990607847299/2147483648 -2821255848585/2147483648 756249527463/1073741824 329622428373/268435456 7018905805953/2147483648 507403659651/2147483648 -2006108235729/2147483648 -1011084956205/1073741824
847783013175/268435456 -143881246827/134217728 4257984975141/2147483648 -1529234643309/2147483648 1182162129813/536870912 167355223299/2147483648 10116278795787/2147483648 -11081629086351/2147483648 -3303855052509/2147483648 4431791374635/2147483648 -3311868842097/1073741824 1669274824269/2147483648 1562677131495/268435456 -1262499841173/1073741824 6566829459147/1073741824 439392988671/1073741824 5085716257179/2147483648 942203517987/536870912 798640043613/268435456 -960625041639/536870912 1605441263139/536870912 -5094227834187/2147483648 8403738879909/2147483648 -5272288270329/2147483648 1522552176501/1073741824 1213669405389/1073741824 1630942105545/2147483648 -3022727104227/1073741824 7986217051563/2147483648 -318528749205/1073741824 -9303245788089/2147483648 49855089891/268435456 515570317359/268435456 -193698423789/268435456 11169510922719/2147483648 118913570739/268435456 -3514351024389/1073741824 3853575599193/2147483648 248291050173/2147483648 7708622967159/536870912 -4245936258993/1073741824 4891412425125/1073741824 954717279531/536870912 410525511315/268435456 -385004968215/1073741824 444729301629/268435456 8764971710325/2147483648 -3883595707521/1073741824 8440385704551/1073741824 99287459589/268435456 -37545285969/8388608 1196381513661/1073741824 -215721298869/536870912 12431926930173/2147483648 -511663132827/1073741824 4651499118129/2147483648 9358337657055/2147483648 17803972771725/2147483648 -509313654279/268435456 -3893662758531/1073741824 -2756661145293/1073741824 -7218641321283/2147483648 791701098717/2147483648 -1893892117773/536870912 155867862753/268435456 -4814986109877/1073741824 -3526574095155/2147483648 2215059689145/2147483648 7276873202121/2147483648 8148547759821/1073741824 4637395509975/2147483648 142647673071/2147483648 9989971776783/2147483648 -647617239045/1073741824 1614648029763/268435456 10272868085631/2147483648 -335068753521/1073741824 -2382951642429/1073741824 10952975373483/2147483648 3937889617347/536870912 -2563960920405/536870912
-4124877965271/2147483648 -8069116036827/2147483648 -3596131749333/1073741824 902744178945/268435456 -2147578461/268435456 -2268785214447/536870912 2521296037707/1073741824 1083816812481/1073741824 1992617983419/1073741824 715258791609/536870912 5111221574379/2147483648 -3531794304879/1073741824 -1824453782217/1073741824 7823382026859/2147483648 1193726035713/1073741824 1416431781771/1073741824 -13851088851/2147483648 678544305549/2147483648 -7821798597537/2147483648 604604232699/2147483648 -5350032855375/2147483648 198066785481/536870912 -206993986875/1073741824 5236653338217/2147483648 -139792766151/536870912 -41819297037/2147483648 2255470475445/2147483648 33879409779/67108864 -7479139295037/2147483648 275726088777/536870912 -983966881215/536870912 -345789927033/2147483648 -1878487493505/1073741824 257930911257/134217728 1433338378419/2147483648 -5793308466045/2147483648 1627240866645/1073741824 -3116318148675/1073741824 1854882637617/2147483648 -4245936258993/1073741824 3700402786719/268435456 -2192865481989/1073741824 3183290322339/2147483648 -255759034641/1073741824 6407969924925/2147483648 -2434245414813/2147483648 3190443047637/2147483648 7267463350947/2147483648 2236099212195/1073741824 -932918611755/1073741824 5483411766243/1073741824 -2938012712109/2147483648 811655840469/1073741824 5675468374053/2147483648 -584730227649/536870912 -4541095962639/1073741824 -2457094753299/1073741824 -6654175247889/2147483648 3499858188459/2147483648 1765061673909/2147483648 5079516976911/2147483648 -5716113267525/2147483648 -7438926884655/2147483648 -186502270899/536870912 -3784362528975/2147483648 1927102223871/2147483648 2176631715015/1073741824 -5622557480421/2147483648 -5597568188061/2147483648 -414936506979/2147483648 -1083547915329/134217728 969912932607/2147483648 -5133096639261/1073741824 -203283101601/536870912 -222872256975/2147483648 9735438793209/2147483648 3767375218023/1073741824 134720738457/67108864 -564716587857/268435456 4144054649943/2147483648 5265165296247/2147483648
-792450095937/2147483648 -2513573132265/2147483648 2819316136521/2147483648 1625671194123/1073741824 826542644055/2147483648 3347144025987/2147483648 2067788473857/2147483648 -191988865755/268435456 -5806556091843/2147483648 -965254666755/2147483648 23109742317/1073741824 617793042441/268435456 5360343665823/2147483648 4311425569287/2147483648 6799191505605/2147483648 878925591537/1073741824 1824999633291/2147483648 55540992597/2147483648 -7296570333/536870912 -757732060953/2147483648 4045000843413/2147483648 449479621767/1073741824 471016158741/536870912 -406336255695/1073741824 -1004004430245/2147483648 1555504782621/2147483648 -1851836212485/1073741824 -6227171546649/2147483648 3074543184189/2147483648 6492874230663/2147483648 1989807919755/2147483648 58465433835/67108864 2600608189707/2147483648 -871289992365/268435456 5656893194955/2147483648 -625221440043/1073741824 -50298957627/67108864 1226868645351/1073741824 -5695830138285/2147483648 4891412425125/1073741824 -2192865481989/1073741824 3030924349545/536870912 1459640486229/536870912 3676437788229/2147483648 -652404212781/536870912 -141469377411/268435456 6304737470967/2147483648 -4265497415937/2147483648 2197668514347/1073741824 1549133312043/1073741824 -6850363641237/2147483648 113250496707/536870912 -4930655210043/2147483648 10258186751139/2147483648 1892088410559/2147483648 1021781627355/536870912 1920329938587/2147483648 2065435095273/536870912 -176363459895/134217728 -2155109708271/536870912 -9252205696071/2147483648 -694929621471/1073741824 135479056935/536870912 -576712016247/1073741824 3247838006493/2147483648 -372026188695/1073741824 -4735069140921/2147483648 2859036052875/2147483648 1797128409951/536870912 10851795991521/2147483648 9477985804053/2147483648 2036381480595/2147483648 4966704523779/2147483648 -4845409525659/2147483648 8742644235075/2147483648 818009471067/2147483648 -2827174629885/1073741824 -1827443207067/1073741824 5730289167189/2147483648 7501910042163/2147483648 -2251720181427/1073741824
-2002124314509/2147483648 322424894529/1073741824 -756148654137/1073741824 4167151591203/2147483648 -1006999324335/1073741824 -285180053775/2147483648 62407310799/33554432 1423936679421/2147483648 -729464919459/268435456 -788823603507/1073741824 2549157161433/2147483648 1513669802691/2147483648 -216169949757/536870912 3550368281283/2147483648 2152228501365/2147483648 130367255271/2147483648 -2369737205517/2147483648 -592907102241/536870912 -635558430339/536870912 -169042883499/536870912 893976701937/2147483648 1864075265493/1073741824 -1127705940267/1073741824 4230645751947/2147483648 2034901148829/2147483648 368727080451/536870912 -3426820312179/2147483648 -1410347188191/2147483648 -480913999011/2147483648 -55970967777/2147483648 42988126239/536870912 -15512702673/8388608 -336894305931/2147483648 -123651736485/134217728 738619604019/2147483648 -1798991158551/1073741824 -11129743965/33554432 -916632137757/1073741824 -641057064303/1073741824 954717279531/536870912 3183290322339/2147483648 1459640486229/536870912 5289450462315/1073741824 3021925165155/2147483648 731251364517/1073741824 342606643779/268435456 2969897040375/1073741824 -5300444210451/2147483648 -65131209747/536870912 418462562553/536870912 -1213133074365/536870912 -1285225856811/2147483648 -520218149559/1073741824 2041734542817/1073741824 -322345547613/2147483648 317770790859/268435456 -351517822947/268435456 -1911223676085/1073741824 199548142245/2147483648 -7220474793729/1073741824 -4988079926415/2147483648 2098783488969/1073741824 1018766951259/1073741824 -398638678293/268435456 1320383552985/1073741824 -5398982629383/2147483648 736459457121/536870912 6216437092539/2147483648 548426891241/268435456 5293292453043/1073741824 4159828768251/2147483648 1043743698255/536870912 -2744419542957/1073741824 -604571544633/268435456 3619863842505/2147483648 2527640872185/1073741824 -8716392583365/2147483648 -254811897291/2147483648 -510006588993/2147483648 629111148405/536870912 -2895310198803/1073741824
-5546073207/16777216 -3206505429147/2147483648 2171357740299/2147483648 -469409595051/536870912 5913053480007/2147483648 -3050033039937/2147483648 -703398173925/536870912 5312688565611/2147483648 -2850194504115/2147483648 1815333482325/2147483648 -342890041629/2147483648 1671108655725/2147483648 -3417255281397/2147483648 4073279348541/2147483648 914986387575/268435456 1009123000047/268435456 1637033824701/2147483648 1388559874611/2147483648 4032204778557/1073741824 -2544528246735/536870912 6437168695443/2147483648 1944020438883/1073741824 41209159773/134217728 -1898211766911/1073741824 -497841379047/2147483648 2066852303535/2147483648 -3135351428901/2147483648 -1490478271695/1073741824 161675618169/1073741824 1482739897437/536870912 -4420784492013/2147483648 5036892246375/1073741824 105738326961/536870912 9333734287581/2147483648 -2271754622349/2147483648 2232814386939/2147483648 -1204343604117/536870912 222392913339/268435456 -825540787695/536870912 410525511315/268435456 -255759034641/1073741824 3676437788229/2147483648 3021925165155/2147483648 3256180106073/536870912 -128017311285/1073741824 3302717746497/1073741824 3405710220933/2147483648 -1219117556889/1073741824 2004545861733/2147483648 700943600727/536870912 -67885585623/134217728 -5643895097079/1073741824 -122570329935/67108864 -43649595765/268435456 -4821466290075/2147483648 5065826103477/2147483648 4512582670371/2147483648 294948387843/268435456 680703512115/1073741824 -7658911183365/2147483648 -5018101165725/2147483648 8503229592735/2147483648 183158164317/2147483648 -7341845187357/2147483648 8312309503827/2147483648 -9621802221543/2147483648 46608048765/16777216 -309430774491/268435456 1088141057025/268435456 3263284891053/2147483648 10809766766127/2147483648 1326098695989/2147483648 5432863623741/2147483648 -727479514485/1073741824 4507431440469/2147483648 -150877467489/33554432 673840819575/2147483648 1447628754057/2147483648 8070683826909/2147483648 23110427313/33554432 -2439093548919/2147483648
327588578229/2147483648 -3685571506917/2147483648 -13962918219/268435456 -3362541962715/2147483648 -2416107743877/2147483648 -4126236460833/2147483648 7079823432681/2147483648 -1763233769343/2147483648 -1584400445595/2147483648 -311889516021/2147483648 -514189455129/536870912 -824193797049/1073741824 -1572461069499/536870912 897634351449/1073741824 1207358621253/1073741824 757277286879/1073741824 -5039411890131/2147483648 -2497797993363/1073741824 -8152324750767/2147483648 -1267431358731/268435456 -2217410312085/1073741824 5902568961321/2147483648 -11032679429253/2147483648 6231642549939/2147483648 3915398854239/1073741824 114416068407/134217728 2759431532439/2147483648 -2902752084759/2147483648 224501390823/1073741824 -3804122929425/2147483648 771752384319/2147483648 -1479451712019/536870912 1339820845953/2147483648 -8154271636797/2147483648 -5312016187089/2147483648 1277440229553/536870912 599577922947/1073741824 4665318240459/2147483648 -7898768697/134217728 -385004968215/1073741824 6407969924925/2147483648 -652404212781/536870912 731251364517/1073741824 -128017311285/1073741824 21492458048595/2147483648 7566722631171/1073741824 -5428680827919/2147483648 15732192585/33554432 -660940618833/268435456 7305414833673/2147483648 1272394624539/1073741824 1126821375477/268435456 7490394995517/2147483648 7711007475075/2147483648 -5241296457/2147483648 1499883333807/2147483648 -3526534636527/2147483648 573664455723/2147483648 29041201671/134217728 -2306017092375/1073741824 -1165459191891/2147483648 -2087342601405/2147483648 -1945254289959/2147483648 -1853991164181/536870912 120315298887/2147483648 66859346193/1073741824 2415344164893/2147483648 -2049686290467/2147483648 -1315146170397/1073741824 282985289535/134217728 5962008068331/2147483648 -4010209021287/2147483648 226392234549/268435456 1010058573915/2147483648 4270073849091/2147483648 5269865938521/1073741824 -2758877718429/1073741824 -503988641397/2147483648 1218545667519/536870912 6622949915409/2147483648 1383933183699/1073741824
62375134947/16777216 4615833530931/1073741824 454908860079/536870912 -1049297926989/268435456 7616882952681/2147483648 4133693166405/2147483648 2159865383703/536870912 4401145011291/2147483648 -984015458361/2147483648 -1415457502197/1073741824 -7013755649163/1073741824 7825096245963/2147483648 -21010977040263/2147483648 -2079793348587/1073741824 -1060848929631/2147483648 313474206495/536870912 -3939552893721/2147483648 -2459737028751/2147483648 6074014799895/2147483648 -5834437747695/1073741824 394108421385/134217728 2193988476171/536870912 -4019072439621/536870912 4213568287083/1073741824 5442696200199/1073741824 4579948843455/2147483648 972950954457/2147483648 -2186666003277/2147483648 -5613864805509/2147483648 -2602350777369/536870912 -8153085428793/1073741824 3920788845585/1073741824 -7968402358263/2147483648 -2758519051035/1073741824 -8177605239957/2147483648 13204438235637/2147483648 4610224240353/2147483648 -2415980979051/1073741824 495418141821/2147483648 444729301629/268435456 -2434245414813/2147483648 -141469377411/268435456 342606643779/268435456 3302717746497/1073741824 7566722631171/1073741824 40193923715301/2147483648 -13526550424905/2147483648 -313026821223/134217728 -1561362242961/268435456 15833411995959/2147483648 8719662261/33554432 2729651685981/1073741824 4042293386919/1073741824 -2706278635149/1073741824 1343392019505/536870912 10753613500659/2147483648 2439646195755/1073741824 3138696678723/2147483648 1858734228621/1073741824 -1113288332223/536870912 -3991904299881/2147483648 8456417082303/2147483648 841972785537/1073741824 9156127540239/2147483648 13077235620795/2147483648 -3040532239665/536870912 3180057813069/536870912 6587848203759/1073741824 2844177535959/2147483648 3152808819639/1073741824 18436365540957/2147483648 1004034731001/2147483648 6189650884677/1073741824 14107485600219/2147483648 -727262241213/1073741824 -2110931893431/2147483648 -18574332407151/2147483648 -3053961914457/536870912 2455206018699/1073741824 5246272286307/2147483648 1769580239973/1073741824
-3587109403035/2147483648 -2453643836715/1073741824 501489415545/1073741824 960606487209/536870912 -1871297840931/1073741824 -1713906285207/536870912 982298452797/2147483648 -4189142614125/2147483648 -2827892919873/1073741824 1314234652983/2147483648 7580302183431/2147483648 -1914367018815/536870912 5461846896681/1073741824 413585861253/536870912 8196413362161/2147483648 371284176441/134217728 522317014275/536870912 -1304444773629/2147483648 3152270688849/2147483648 1163745859905/2147483648 423666102369/2147483648 -1742824034301/2147483648 2480982654969/536870912 -57148674465/16777216 -1461019624095/2147483648 -868502127141/2147483648 -12858648567/67108864 -2792338519719/1073741824 3084165534303/1073741824 5173646754021/2147483648 6274874087715/2147483648 -6494343998787/2147483648 7199027982771/2147483648 1416307405191/536870912 1156049803011/536870912 -6587331401829/2147483648 -8802774689109/2147483648 1673130889857/1073741824 -57487713447/2147483648 8764971710325/2147483648 3190443047637/2147483648 6304737470967/2147483648 2969897040375/1073741824 3405710220933/2147483648 -5428680827919/2147483648 -13526550424905/2147483648 17432244153987/2147483648 -3116536435233/2147483648 6799051357047/1073741824 -9609085138647/2147483648 -268557603441/134217728 -758413441275/268435456 -450952960419/268435456 6148356886779/2147483648 -1462523956287/536870912 -334838178411/134217728 -1398405158703/2147483648 3591935321823/2147483648 -1724551863831/2147483648 -10370656912137/2147483648 -3107316457233/2147483648 -5473127408247/2147483648 -2577853831863/2147483648 -17257226275845/2147483648 -2773896583521/2147483648 -5308116573927/2147483648 -4577559160149/2147483648 -4141190616243/1073741824 6454883231439/2147483648 4968211603923/1073741824 -35812272315/33554432 2090850435111/2147483648 -2413703473359/2147483648 -5365345358373/1073741824 10883699882697/2147483648 7701038772093/2147483648 7437893041581/2147483648 8475342795135/2147483648 1488357687111/536870912 6524574613467/2147483648 -10935866095875/2147483648
1110450156315/2147483648 -3531723862695/2147483648 -307678332345/1073741824 1425482339373/2147483648 1372765047399/2147483648 -4898237327007/2147483648 -1010066682129/2147483648 -389345780865/2147483648 659825265651/268435456 -258928115007/2147483648 293435296161/536870912 -3276374934219/2147483648 547444667109/2147483648 3706765286499/2147483648 -1844809978239/2147483648 126470482983/2147483648 456615415179/268435456 132721466127/67108864 -1707237631491/1073741824 164899138395/2147483648 -1658218872801/1073741824 -925812216105/536870912 2671964702775/2147483648 -1539848496189/2147483648 -866310417585/1073741824 -77412136413/67108864 1247787479043/2147483648 1849129978491/1073741824 -1124283250335/2147483648 5790600324057/2147483648 2194446367035/1073741824 2702578838301/2147483648 -1997825934987/2147483648 493211128395/536870912 22509433857/2147483648 -342888251637/536870912 5330656260759/2147483648 253761876219/1073741824 201473212383/2147483648 -3883595707521/1073741824 7267463350947/2147483648 -4265497415937/2147483648 -5300444210451/2147483648 -1219117556889/1073741824 15732192585/33554432 -313026821223/134217728 -3116536435233/2147483648 4519578353583/1073741824 88402183071/268435456 -4947464906199/2147483648 8956561092165/2147483648 -3675650076063/2147483648 2028963183603/2147483648 2616895716021/2147483648 2087271608889/2147483648 -4246656683889/1073741824 -102927421497/2147483648 56254254855/1073741824 244127638653/2147483648 11493595473519/2147483648 6045190189731/2147483648 -2517476293191/1073741824 -2250146176191/1073741824 429254983905/2147483648 -577143815763/2147483648 6201028680249/2147483648 474601764591/1073741824 -4023829293075/1073741824 -494268152649/134217728 -5586220993857/1073741824 -9615850111323/2147483648 -3098401852245/2147483648 718715694543/1073741824 -448922956065/2147483648 314182032597/1073741824 -1824526168605/2147483648 2744354496651/536870912 -1064821739115/2147483648 -631394102325/536870912 -1417363881045/2147483648 6164178655125/2147483648
585519832383/536870912 -2387728633881/536870912 329215707291/1073741824 121021528431/67108864 829664789529/2147483648 -3792771166059/1073741824 8350500249423/2147483648 -9848555606283/2147483648 -800275976403/536870912 653076096321/2147483648 582398206641/2147483648 -1585018776225/536870912 16626319339425/2147483648 99512378205/2147483648 11512210601685/2147483648 854948486583/536870912 10648849002783/2147483648 415784902233/134217728 1261685628423/536870912 -1551584249145/2147483648 -516841673979/536870912 -5910867901761/2147483648 13359735247083/2147483648 -7249562432955/2147483648 25446377097/1073741824 -222764502147/2147483648 36888510411/33554432 -5441393034567/2147483648 7385903692839/2147483648 1902861274881/1073741824 -1425542906019/1073741824 -420887661753/268435456 1865616556353/536870912 5806661467977/2147483648 11455493654277/2147483648 -5124260379477/2147483648 -1671438887769/1073741824 1926309318195/1073741824 -1149803698335/1073741824 8440385704551/1073741824 2236099212195/1073741824 2197668514347/1073741824 -65131209747/536870912 2004545861733/2147483648 -660940618833/268435456 -1561362242961/268435456 6799051357047/1073741824 88402183071/268435456 27231637501053/2147483648 -9186719898579/2147483648 -1047916031589/1073741824 -4036454256861/2147483648 -676441342587/2147483648 223184752851/33554432 -2358790353615/2147483648 -6286674224367/2147483648 3076541358801/2147483648 8962089627447/2147483648 -1460626197141/2147483648 -4229203742769/1073741824 368802286827/1073741824 -5786251475133/1073741824 -2850775112925/1073741824 -1488506124393/268435456 -2353207610421/1073741824 -669409143885/268435456 -22187494227/268435456 -2786622945471/1073741824 2240533463643/2147483648 1455963502539/268435456 -1957362912123/1073741824 149441966079/536870912 10170868800213/2147483648 -855221681727/268435456 3527323071069/536870912 6188891981055/1073741824 11665824122787/2147483648 -539614393323/2147483648 2435475566193/1073741824 14826561392307/2147483648 -9865631740377/2147483648
1385732862357/2147483648 467733956865/2147483648 -1506590496939/2147483648 -3408395690547/2147483648 1125085115643/1073741824 15509180640963/2147483648 -9177394651365/2147483648 9232923322227/2147483648 -773132341437/2147483648 -2991965817783/2147483648 -7851991993557/2147483648 628596678597/134217728 -582396818235/134217728 -297855423771/268435456 2360666451729/2147483648 -1550328835659/1073741824 -419052922269/268435456 -1783284238119/2147483648 -3748789683267/2147483648 -1961690977161/536870912 -705444346353/2147483648 5718469906605/2147483648 -12028509793317/2147483648 10702176178071/2147483648 1032073336173/2147483648 5321380488675/2147483648 -802611921741/268435456 -4993993787715/2147483648 -769025748945/268435456 -4653167772657/1073741824 -13727693137695/2147483648 1183442397411/536870912 -3005720366439/2147483648 -38053498137/8388608 -1937794823547/1073741824 7861443156405/2147483648 8231172214905/2147483648 -1010841667977/1073741824 -4537819985625/2147483648 99287459589/268435456 -932918611755/1073741824 1549133312043/1073741824 418462562553/536870912 700943600727/536870912 7305414833673/2147483648 15833411995959/2147483648 -9609085138647/2147483648 -4947464906199/2147483648 -9186719898579/2147483648 29750441180661/2147483648 -3774256749987/1073741824 5028231387381/1073741824 -2797587668589/1073741824 -4035188305947/2147483648 -199818731769/1073741824 4389803065107/536870912 2151416486097/2147483648 -7953278485911/2147483648 -1059314509893/2147483648 -3334885229463/1073741824 -8654637690063/2147483648 17652530198445/2147483648 5224782804915/2147483648 10695198735459/2147483648 -4754968814085/2147483648 768704033751/134217728 -3106195313469/2147483648 11888973321009/2147483648 1091834112801/2147483648 5148027257307/2147483648 168742348281/16777216 -1643723092941/2147483648 1563201945471/2147483648 278769155001/67108864 -8030575756227/1073741824 -7238334009813/1073741824 -15800929693545/2147483648 -1885032043845/1073741824 -2914285212525/2147483648 -3203072687439/1073741824 16557493847703/2147483648
566449158315/1073741824 -1325695757565/1073741824 -1130735064219/2147483648 -1391894301381/2147483648 4200431858697/2147483648 -3377568533787/1073741824 -181269716925/1073741824 322511298297/2147483648 196206021843/67108864 -231108680823/1073741824 -195383145195/268435456 -285258357603/134217728 -4674077101401/2147483648 5684707991013/2147483648 -1063848914703/2147483648 462737053635/536870912 1541256376575/1073741824 791287536027/536870912 -67853400345/134217728 848759344713/1073741824 844311999591/1073741824 -3910968766707/2147483648 943136178741/2147483648 -350766455637/1073741824 -182935001361/1073741824 -79344793491/67108864 1936998352269/1073741824 2700427999719/1073741824 -2005471762773/1073741824 3830360087841/2147483648 1994028101469/2147483648 3593224230237/2147483648 -1528966568961/536870912 2433617244687/1073741824 -1220013259827/1073741824 197502947883/1073741824 7016325331707/2147483648 -1452973352043/2147483648 2149808355165/2147483648 -37545285969/8388608 5483411766243/1073741824 -6850363641237/2147483648 -1213133074365/536870912 -67885585623/134217728 1272394624539/1073741824 8719662261/33554432 -268557603441/134217728 8956561092165/2147483648 -1047916031589/1073741824 -3774256749987/1073741824 4085456124009/536870912 -2496964950495/1073741824 3556780845705/2147483648 -454118738847/1073741824 539985866391/2147483648 -9915065108133/2147483648 809844831159/2147483648 599020342737/1073741824 -505820931465/2147483648 3903627920193/536870912 2545497795795/536870912 -2671812100587/1073741824 -4917751609149/2147483648 2892954626163/2147483648 365813007375/268435456 1868947482081/1073741824 5358768226209/2147483648 -4474136054121/1073741824 -1467415417221/268435456 -15449891720703/2147483648 -16580811655491/2147483648 -2318894630823/1073741824 -1402382837991/2147483648 194862641085/2147483648 520624629147/2147483648 2328048750465/2147483648 3955804891263/536870912 -3052690197225/2147483648 -2803831469229/2147483648 -701749208037/2147483648 11564412441375/2147483648
-1551420611775/2147483648 536838452127/1073741824 -1349044264665/2147483648 -928121265045/1073741824 -3277484690853/1073741824 9962160309939/2147483648 2980923757773/1073741824 -5814445784481/2147483648 -1892313111465/2147483648 -1822336053471/1073741824 -6340364528295/2147483648 3973236672447/2147483648 352859473539/1073741824 -1481867797251/536870912 -714551009871/2147483648 -971840570979/268435456 -5590429052925/2147483648 -1043315931735/268435456 -2036982656565/536870912 888530444919/268435456 -420342843093/268435456 1345884858903/1073741824 -10937858044215/2147483648 5400311149131/1073741824 2728211162853/1073741824 1045605613317/1073741824 603585397701/268435456 -6234263665545/2147483648 -311093977455/1073741824 -14938119167007/2147483648 -97906973451/134217728 -4042028285985/536870912 2181014258265/2147483648 -22240303128915/2147483648 131161188699/134217728 2020103997105/1073741824 4684795374771/2147483648 1163697718851/2147483648 -332170806105/536870912 1196381513661/1073741824 -2938012712109/2147483648 113250496707/536870912 -1285225856811/2147483648 -5643895097079/1073741824 1126821375477/268435456 2729651685981/1073741824 -758413441275/268435456 -3675650076063/2147483648 -4036454256861/2147483648 5028231387381/1073741824 -2496964950495/1073741824 28460621339295/2147483648 2417621457099/1073741824 6812874286275/2147483648 1755512735427/1073741824 1333971133017/536870912 -1275205089903/536870912 283549256049/268435456 -4209083946783/2147483648 -242843221035/268435456 -1689022321371/2147483648 -3657716787183/1073741824 1595996168175/2147483648 2884327819437/536870912 -2862832044147/536870912 12679275340485/2147483648 -10534604118183/2147483648 4507520783103/1073741824 -1206156834543/536870912 4328703794133/1073741824 2829522579489/2147483648 -2202649130175/1073741824 473787309597/2147483648 1297854913581/536870912 -4645160154933/2147483648 9284151995379/1073741824 -5703474965391/1073741824 -2890057826331/1073741824 -3363664877859/2147483648 6014439560259/2147483648 5181682408203/2147483648
33944842659/16777216 1706370839649/1073741824 -369380943333/1073741824 -712842938181/1073741824 -177389870271/268435456 -5744498643921/2147483648 10974469862499/2147483648 -520872401091/268435456 104643337065/1073741824 -383200274955/268435456 -3477400770615/2147483648 -3082037873229/2147483648 -2278860185769/2147483648 -2625235888953/2147483648 -3805374541299/2147483648 -2621900483721/2147483648 -132403415631/1073741824 -53068777053/2147483648 -497044653141/536870912 -964605178065/2147483648 -4471868374947/2147483648 180874829001/1073741824 -4027817567589/2147483648 3259270487505/2147483648 3707327334231/1073741824 -1360673840487/2147483648 925514712717/536870912 3305886090999/2147483648 34033411503/1073741824 -6528427461501/2147483648 -104335365825/536870912 -1842974189271/536870912 -1945510655085/2147483648 -99621630357/67108864 -923177795151/1073741824 1535308083633/2147483648 477686581839/268435456 -1029240622755/2147483648 2685881090631/2147483648 -215721298869/536870912 811655840469/1073741824 -4930655210043/2147483648 -520218149559/1073741824 -122570329935/67108864 7490394995517/2147483648 4042293386919/1073741824 -450952960419/268435456 2028963183603/2147483648 -676441342587/2147483648 -2797587668589/1073741824 3556780845705/2147483648 2417621457099/1073741824 11913845565783/2147483648 1722504912519/1073741824 5274972377391/2147483648 -3417133208505/1073741824 -2530697384625/2147483648 -32858039697/134217728 1843988433585/2147483648 116597229117/1073741824 1123071936345/536870912 -3246749283729/1073741824 -325436110287/268435456 1566620905161/2147483648 1116717085563/2147483648 -3596985848565/2147483648 7394394843699/2147483648 153743993565/268435456 -2763307174497/1073741824 511503907191/2147483648 -2095618467273/2147483648 -494559000321/2147483648 347816757135/134217728 2354557226151/2147483648 4851260504787/2147483648 10946445959553/2147483648 -164921457741/134217728 -4840851608709/2147483648 -253399130967/268435456 2251280412051/1073741824 -4781415209427/2147483648
36163325271/2147483648 -13669943362983/2147483648 805017341211/2147483648 7452244030827/2147483648 7910884599/33554432 -7694168230983/2147483648 15557804953467/2147483648 -9486203542629/2147483648 -391922188221/268435456 -727671709719/1073741824 -1808706696183/2147483648 1666048313091/1073741824 14674824101037/2147483648 11586664946667/2147483648 12608237091543/2147483648 -264681567111/536870912 3692851273809/1073741824 4296145193043/2147483648 -4339016130651/1073741824 -1772768085405/1073741824 -35750588103/268435456 -1329574612989/2147483648 1948856284179/2147483648 1815418517445/1073741824 888310199217/536870912 91196640465/536870912 421987227243/1073741824 -414532090515/268435456 5977615503663/2147483648 9754041686739/2147483648 3187093161333/1073741824 -3936740714445/1073741824 4509239919093/2147483648 -12456849805509/2147483648 11668305425049/2147483648 -2646345367191/1073741824 76895183631/33554432 8088078069261/2147483648 -4612335950409/1073741824 12431926930173/2147483648 5675468374053/2147483648 10258186751139/2147483648 2041734542817/1073741824 -43649595765/268435456 7711007475075/2147483648 -2706278635149/1073741824 6148356886779/2147483648 2616895716021/2147483648 223184752851/33554432 -4035188305947/2147483648 -454118738847/1073741824 6812874286275/2147483648 1722504912519/1073741824 17318538628461/1073741824 284895173751/134217728 -5232845682555/2147483648 -222652955595/1073741824 1506062425827/268435456 -4940654042025/2147483648 -11468366600727/2147483648 -374556165891/536870912 -11831432011581/2147483648 -262492481301/134217728 -2148297593067/1073741824 -1027249210233/2147483648 1648440470373/1073741824 -993865488423/2147483648 -1369087211037/2147483648 -633440052477/536870912 9596056786353/2147483648 -1525112428887/2147483648 -4431670509237/2147483648 10303253830989/2147483648 -4602965578647/1073741824 19132024262091/2147483648 20435535208335/2147483648 2026200873003/1073741824 -6300535414557/1073741824 3249082799667/2147483648 17302838519493/2147483648 -5772109462353/2147483648
5413339845741/2147483648 2810573155239/1073741824 697589292381/2147483648 2650525726785/2147483648 338141518215/2147483648 1266971010447/1073741824 7852165491429/2147483648 -2292777671973/2147483648 16589579301/134217728 -1207439950485/536870912 -2035732969713/1073741824 132231504411/67108864 -1525469494317/2147483648 4224750309/1073741824 -3105511061913/1073741824 -1325733858483/536870912 2287049893845/2147483648 1723709681793/1073741824 -3952518122991/2147483648 731959892511/536870912 -3598913795613/2147483648 -496064210811/1073741824 -641435857455/536870912 3401789665551/2147483648 1206519678105/1073741824 -283340721441/536870912 -960662586639/2147483648 2293063662309/2147483648 -1429704613881/2147483648 406995797181/2147483648 -77632766373/1073741824 1531509480855/2147483648 -3760649885415/2147483648 -9958278329175/2147483648 1148292928905/1073741824 983159076093/2147483648 495948494907/134217728 -3653186567235/2147483648 -106557802287/134217728 -511663132827/1073741824 -584730227649/536870912 1892088410559/2147483648 -322345547613/2147483648 -4821466290075/2147483648 -5241296457/2147483648 1343392019505/536870912 -1462523956287/536870912 2087271608889/2147483648 -2358790353615/2147483648 -199818731769/1073741824 539985866391/2147483648 1755512735427/1073741824 5274972377391/2147483648 284895173751/134217728 12286311574311/2147483648 -106122453243/67108864 -339685553793/1073741824 326017244919/268435456 1441620211383/2147483648 3915389579955/2147483648 -631350165975/1073741824 -379959085383/134217728 -955415093085/1073741824 3216464385423/536870912 2008423246269/1073741824 858952988409/1073741824 2761486270995/2147483648 1905109710423/536870912 -2966211374565/2147483648 189490710957/536870912 796761161661/536870912 2841435843627/2147483648 8741916033813/2147483648 1827892171215/1073741824 1688148358617/1073741824 47226740679/134217728 -9357744966351/2147483648 -1303046888787/268435456 -1829361154707/1073741824 3570878454177/2147483648 -484360766979/536870912
-532267796079/536870912 1029066383409/2147483648 237797608029/1073741824 -200337737181/134217728 437351522811/536870912 12186947663349/2147483648 -5202029976357/2147483648 5630021597361/2147483648 -2036281038285/1073741824 305771048877/536870912 -1980308321679/1073741824 10347023004285/2147483648 -5645159649849/2147483648 -2850605597679/2147483648 1920716519619/2147483648 -799199522511/2147483648 -1169476022757/536870912 -3617455559277/2147483648 536158878159/536870912 -1259800427025/536870912 4565839066821/2147483648 3369553728777/1073741824 -8097283753383/2147483648 1314954437721/536870912 -151331543583/536870912 2612920978215/1073741824 -3677926845789/2147483648 -1159269718857/536870912 -447125102127/536870912 -5447677524567/2147483648 -9645323249727/2147483648 5654134390875/2147483648 578359175181/2147483648 -1863550658505/1073741824 -437516688147/536870912 5486868194643/2147483648 -2716515213747/2147483648 6130181697/67108864 -3799163867667/2147483648 4651499118129/2147483648 -4541095962639/1073741824 1021781627355/536870912 317770790859/268435456 5065826103477/2147483648 1499883333807/2147483648 10753613500659/2147483648 -334838178411/134217728 -4246656683889/1073741824 -6286674224367/2147483648 4389803065107/536870912 -9915065108133/2147483648 1333971133017/536870912 -3417133208505/1073741824 -5232845682555/2147483648 -106122453243/67108864 18748273026303/2147483648 2384131851309/2147483648 -73582019733/67108864 2354675121/134217728 -5407519167105/1073741824 -8886054553659/2147483648 3428498373891/536870912 7466396354943/2147483648 739565435763/268435456 338996939577/536870912 -1998893541513/2147483648 -528657788061/1073741824 12603354428715/2147483648 275144448285/67108864 9267049602621/2147483648 17202463541553/2147483648 247606929321/268435456 -352989443271/1073741824 1202033526615/536870912 -2088458873487/536870912 -4160039063535/1073741824 -7812377644929/1073741824 -998390705787/2147483648 2208639680769/2147483648 -2382562824021/2147483648 2780191818405/2147483648
5213699074899/2147483648 -64536710967/2147483648 2934803475291/2147483648 -210379593555/134217728 2151933827823/536870912 311699051931/536870912 -1806401948523/2147483648 -514340602833/2147483648 1067132340651/536870912 3342198066915/2147483648 -6174507737859/2147483648 3037892695425/2147483648 781037026167/2147483648 423164276973/2147483648 2632429108707/1073741824 1759124970249/2147483648 4702900252269/2147483648 5585454603489/2147483648 1861297658979/536870912 -828905811939/536870912 7839252772653/2147483648 -275059351935/134217728 4968722466009/2147483648 -1227303014097/536870912 -352183847619/536870912 601191575271/2147483648 32467223145/2147483648 460023862437/2147483648 461972568177/2147483648 3701061983535/2147483648 -7087243275495/2147483648 10707305502111/2147483648 -2947212469143/2147483648 5010722992101/2147483648 2807258363649/2147483648 3233533989837/2147483648 -434831970153/2147483648 414856934913/2147483648 150880188951/1073741824 9358337657055/2147483648 -2457094753299/1073741824 1920329938587/2147483648 -351517822947/268435456 4512582670371/2147483648 -3526534636527/2147483648 2439646195755/1073741824 -1398405158703/2147483648 -102927421497/2147483648 3076541358801/2147483648 2151416486097/2147483648 809844831159/2147483648 -1275205089903/536870912 -2530697384625/2147483648 -222652955595/1073741824 -339685553793/1073741824 2384131851309/2147483648 9618250182033/2147483648 4734674468835/1073741824 -1796707816791/2147483648 7582817475633/2147483648 296478823959/1073741824 885623337891/1073741824 440844276747/2147483648 746664712083/1073741824 1135908286953/536870912 -2144595301695/2147483648 -65453468907/2147483648 -964366435863/1073741824 432523685601/1073741824 -4542733338687/2147483648 251445099597/2147483648 -567832593171/536870912 6789694584927/2147483648 4142650993221/2147483648 419118270315/2147483648 -8385239174805/2147483648 6368286347115/2147483648 -2302150510557/1073741824 4629583116213/2147483648 431827061913/1073741824 1757316715713/1073741824
2624038934985/2147483648 -1108712670807/536870912 4341202706163/1073741824 -3930530996985/2147483648 3363148561077/1073741824 -3064013639787/2147483648 2245630421769/536870912 -1512995131593/268435456 297649032825/1073741824 8721247433901/2147483648 -28021220631/16777216 41487980823/1073741824 7387716734343/2147483648 2030266591911/2147483648 2567576647803/536870912 8540808126645/2147483648 2584019991171/2147483648 24566564343/536870912 3367765869153/1073741824 -324713206041/2147483648 9853389769587/2147483648 -2004417913449/1073741824 7469175018975/2147483648 -3133052291877/536870912 -301338319611/536870912 181289586243/1073741824 1750527517605/536870912 -10057477361559/2147483648 7332419973093/2147483648 11670404703525/2147483648 844627927371/1073741824 1445244738579/268435456 2265709128279/1073741824 -3011137949331/1073741824 8905151543571/2147483648 5373591880335/2147483648 -13016818274265/2147483648 6387374755611/2147483648 -12609229725/134217728 17803972771725/2147483648 -6654175247889/2147483648 2065435095273/536870912 -1911223676085/1073741824 294948387843/268435456 573664455723/2147483648 3138696678723/2147483648 3591935321823/2147483648 56254254855/1073741824 8962089627447/2147483648 -7953278485911/2147483648 599020342737/1073741824 283549256049/268435456 -32858039697/134217728 1506062425827/268435456 326017244919/268435456 -73582019733/67108864 4734674468835/1073741824 17100375756087/1073741824 -1769933503047/1073741824 3813419804727/536870912 -3444595090977/1073741824 -11844609511899/1073741824 -1650042112521/536870912 -4113347387649/2147483648 4570235634291/1073741824 -2070783281847/536870912 -10934153962587/2147483648 -720744029055/134217728 4754580105465/1073741824 6199306836573/2147483648 -530265980463/536870912 -714032485113/1073741824 15092374202913/2147483648 534995297307/2147483648 21538432376481/2147483648 4246958192325/1073741824 6427548068571/2147483648 -1453721260065/2147483648 22073556255405/2147483648 10871635309521/1073741824 -4159657949529/1073741824
-376984585437/2147483648 2611845695739/2147483648 -1195608879819/2147483648 273182328081/536870912 -176187330513/1073741824 -2127686286777/2147483648 3051903927837/2147483648 2236694912349/2147483648 -12328141449/2147483648 2301477155409/2147483648 303916555671/268435456 -818633041611/2147483648 -1209305058165/536870912 -1017715649421/1073741824 -4541752811889/2147483648 377357172333/536870912 -2202485263203/2147483648 -86616941289/536870912 121376085639/268435456 -1775818924077/2147483648 -3469484118555/2147483648 3317909586969/2147483648 -1584743105499/2147483648 -56274823839/536870912 71200684491/2147483648 47241865839/268435456 40397685117/1073741824 868140722229/2147483648 -534366201807/536870912 -812915385441/2147483648 -3744839103165/2147483648 2451896787573/1073741824 -74971637079/536870912 3995887156059/2147483648 -921357310221/1073741824 166438572699/1073741824 -4191026721375/2147483648 -3913638002415/2147483648 1793104224351/2147483648 -509313654279/268435456 3499858188459/2147483648 -176363459895/134217728 199548142245/2147483648 680703512115/1073741824 29041201671/134217728 1858734228621/1073741824 -1724551863831/2147483648 244127638653/2147483648 -1460626197141/2147483648 -1059314509893/2147483648 -505820931465/2147483648 -4209083946783/2147483648 1843988433585/2147483648 -4940654042025/2147483648 1441620211383/2147483648 2354675121/134217728 -1796707816791/2147483648 -1769933503047/1073741824 48733900623/16777216 -1232808399333/2147483648 -1657346697315/2147483648 -165241057755/536870912 -1473537140199/2147483648 707860515729/1073741824 3315576299775/2147483648 -8234995633311/2147483648 2484613625649/1073741824 1144244678763/1073741824 330804041841/134217728 3243372327279/2147483648 2064376135797/2147483648 5430117457395/2147483648 43957637955/536870912 446869627749/268435456 -26487229593/1073741824 -745363622913/536870912 -3438842901513/1073741824 3644311615047/2147483648 342909300507/1073741824 541530004371/2147483648 -7030230870183/2147483648
2052414951201/1073741824 837648673503/536870912 2925284425755/2147483648 -5734973181699/2147483648 7511946350469/2147483648 270456686577/1073741824 -4260079444917/1073741824 -548291518347/536870912 7952101974831/1073741824 4325338556133/1073741824 -36039612819/33554432 -2084297580555/1073741824 -1442349191031/1073741824 -169208069709/1073741824 -5732075774505/2147483648 1320007326933/2147483648 -97011537783/2147483648 3853084690197/2147483648 82518127983/1073741824 8633942264529/2147483648 2917077420489/2147483648 -11568187599345/2147483648 3681166542543/1073741824 -2594886786807/536870912 -3787729097457/1073741824 -2244608010729/1073741824 6196794649095/2147483648 1253908135251/536870912 -4540455063261/2147483648 3199264784439/1073741824 501888041361/2147483648 4199655490563/536870912 -7729419228735/2147483648 1906673512749/2147483648 192033360207/2147483648 2632973940147/1073741824 -224118492417/536870912 -188815498737/134217728 8720283434247/2147483648 -3893662758531/1073741824 1765061673909/2147483648 -2155109708271/536870912 -7220474793729/1073741824 -7658911183365/2147483648 -2306017092375/1073741824 -1113288332223/536870912 -10370656912137/2147483648 11493595473519/2147483648 -4229203742769/1073741824 -3334885229463/1073741824 3903627920193/536870912 -242843221035/268435456 116597229117/1073741824 -11468366600727/2147483648 3915389579955/2147483648 -5407519167105/1073741824 7582817475633/2147483648 3813419804727/536870912 -1232808399333/2147483648 23308082824923/1073741824 6966897234237/2147483648 -4202461555047/536870912 -6759658831767/2147483648 11822988410157/2147483648 346193829003/536870912 6005762456985/1073741824 -2864605705473/536870912 -17612559218949/2147483648 -2152588931373/536870912 -12811953108885/1073741824 -10898576548821/1073741824 -5467658891355/2147483648 -156264773763/536870912 9674141041737/2147483648 -39535516425/16777216 -12223097367033/2147483648 8948086165725/1073741824 4573664395491/2147483648 4458537820293/2147483648 -3993463085793/2147483648 14911826245785/2147483648
3132052450005/2147483648 644859171369/2147483648 -3071244343971/2147483648 -117231630777/1073741824 847325575161/1073741824 -5917252871703/2147483648 17566854237/268435456 -1391843602779/2147483648 1071807448527/268435456 -2057352963561/2147483648 -3213399664617/2147483648 -3687174481521/2147483648 428427004707/2147483648 98948488587/268435456 -368267391981/268435456 -2813415733263/1073741824 20731489959/8388608 5143582504287/2147483648 830469458169/2147483648 4760243677509/2147483648 1793753040669/2147483648 -6527008412553/2147483648 48414114057/33554432 1666690080399/2147483648 1239594874095/2147483648 -197722438911/134217728 1061125101123/536870912 5296226901363/1073741824 -1674301525641/2147483648 -2044574420025/2147483648 239767653219/268435456 -7306735080411/2147483648 -2377863928257/1073741824 1898829370875/536870912 -1174673302905/2147483648 -1731039468015/1073741824 9688376647701/2147483648 -597345980715/1073741824 3606928668375/2147483648 -2756661145293/1073741824 5079516976911/2147483648 -9252205696071/2147483648 -4988079926415/2147483648 -5018101165725/2147483648 -1165459191891/2147483648 -3991904299881/2147483648 -3107316457233/2147483648 6045190189731/2147483648 368802286827/1073741824 -8654637690063/2147483648 2545497795795/536870912 -1689022321371/2147483648 1123071936345/536870912 -374556165891/536870912 -631350165975/1073741824 -8886054553659/2147483648 296478823959/1073741824 -3444595090977/1073741824 -1657346697315/2147483648 6966897234237/2147483648 17787376270959/2147483648 1460760250089/1073741824 192547079967/536870912 782239300545/1073741824 -2200909867293/1073741824 1147001055717/536870912 6017480607411/2147483648 -66288366501/67108864 -16057571522133/2147483648 -4543558113093/536870912 -10159608286749/1073741824 -7137086926371/2147483648 -5023511285277/2147483648 344748199725/536870912 -7678267199373/2147483648 5005216617789/2147483648 8762663516193/1073741824 -3630698950251/1073741824 -6084775414701/1073741824 -559522263855/134217728 4402294864839/1073741824
481150278861/2147483648 2138799343593/1073741824 -854166566979/536870912 -734588051337/1073741824 3287101350231/2147483648 3839292135765/1073741824 -488748935421/67108864 8135938041897/1073741824 59615101095/134217728 -3183787421373/1073741824 -4083508638981/2147483648 8931600161283/2147483648 -9870751648089/2147483648 422014939341/1073741824 -554553326511/1073741824 -4845601760907/2147483648 57298587771/268435456 2864042170467/2147483648 3704814481203/2147483648 -4190245236531/1073741824 1221515100069/536870912 539509329351/268435456 -3538617482199/1073741824 2225201833875/536870912 67570368603/2147483648 73097692005/67108864 -5037418144581/1073741824 4013715627543/1073741824 -5689882028595/2147483648 -5067502467471/2147483648 -6954271282527/2147483648 96893103333/268435456 -769155647037/268435456 4667525362977/1073741824 -37306573473/8388608 149122947039/1073741824 362779055061/67108864 -1030096233531/1073741824 -31714271535/16777216 -7218641321283/2147483648 -5716113267525/2147483648 -694929621471/1073741824 2098783488969/1073741824 8503229592735/2147483648 -2087342601405/2147483648 8456417082303/2147483648 -5473127408247/2147483648 -2517476293191/1073741824 -5786251475133/1073741824 17652530198445/2147483648 -2671812100587/1073741824 -3657716787183/1073741824 -3246749283729/1073741824 -11831432011581/2147483648 -379959085383/134217728 3428498373891/536870912 885623337891/1073741824 -11844609511899/1073741824 -165241057755/536870912 -4202461555047/536870912 1460760250089/1073741824 18741825085431/1073741824 5992598290305/1073741824 89404739427/67108864 -58046767953/134217728 5194317801819/2147483648 9806058280989/2147483648 12713544159957/2147483648 -1726589227797/1073741824 -4786966580067/1073741824 14440702577349/2147483648 -2813871970935/2147483648 -6967218874737/2147483648 822286023513/536870912 -22887894988953/2147483648 -23841815545635/2147483648 -2402880186213/1073741824 -1394762313873/536870912 -6966909874725/1073741824 -24877655604999/2147483648 847854887169/134217728
-217264829307/1073741824 1749418889451/1073741824 -859598012265/2147483648 -631587293877/2147483648 -222478974801/2147483648 1388034211419/536870912 -3918127442919/2147483648 1575371040021/1073741824 -119364731937/536870912 -602091147459/1073741824 -210513965565/268435456 5467959349113/2147483648 -1435634028627/2147483648 -82714859769/134217728 -1814042482173/2147483648 -4672678881477/2147483648 -1734631615533/2147483648 -351345348267/1073741824 525242985507/2147483648 578661001773/2147483648 1654573994199/1073741824 1113505304931/2147483648 -1447718224401/1073741824 3970603865073/2147483648 -57460513581/2147483648 1096970037627/2147483648 -2567642233155/2147483648 214208119179/134217728 -638659747005/2147483648 -914632779117/536870912 -636550637691/1073741824 -2555375854731/2147483648 -739246562511/1073741824 2910413991/134217728 -1687348202403/2147483648 -48374956605/268435456 131005817349/134217728 -51693374967/1073741824 -354659519133/1073741824 791701098717/2147483648 -7438926884655/2147483648 135479056935/536870912 1018766951259/1073741824 183158164317/2147483648 -1945254289959/2147483648 841972785537/1073741824 -2577853831863/2147483648 -2250146176191/1073741824 -2850775112925/1073741824 5224782804915/2147483648 -4917751609149/2147483648 1595996168175/2147483648 -325436110287/268435456 -262492481301/134217728 -955415093085/1073741824 7466396354943/2147483648 440844276747/2147483648 -1650042112521/536870912 -1473537140199/2147483648 -6759658831767/2147483648 192547079967/536870912 5992598290305/1073741824 3595670033733/1073741824 3188778624885/2147483648 -755388012891/2147483648 193347842421/536870912 1121131497999/2147483648 8388715695891/2147483648 -132719434263/536870912 -345477168687/536870912 813834374535/536870912 -154171409055/536870912 -5541215252223/2147483648 413764616685/1073741824 -4157890931997/1073741824 -4078245735723/2147483648 -620343878085/268435456 -717187933077/536870912 -5482524683007/2147483648 -8433659147505/2147483648 2095281820377/2147483648
3344798296905/2147483648 4478951176281/1073741824 -2234363725557/1073741824 1323293717523/1073741824 6254912857053/2147483648 15520937185251/2147483648 1339815060315/1073741824 5394845175291/2147483648 11796232233/4194304 -4167378548973/2147483648 -2950005340605/536870912 3733812168525/536870912 -9315933539583/2147483648 -210820560099/2147483648 -9881062299375/2147483648 -12499633148781/2147483648 210379741149/2147483648 997628590173/536870912 -3492367946325/2147483648 2996754212157/536870912 1221012628869/1073741824 -48463532691/134217728 -9076887847401/2147483648 13437032117979/2147483648 -1470116685567/2147483648 1237445280987/2147483648 -1287561365979/2147483648 3460686925227/1073741824 -13343428941933/2147483648 -4898186269629/1073741824 -482186872317/67108864 1965726098757/536870912 -3461285562657/536870912 -6304442626953/1073741824 3450546525645/2147483648 3243990490191/2147483648 15912672846783/2147483648 -6735690083709/1073741824 -2649459534687/2147483648 -1893892117773/536870912 -186502270899/536870912 -576712016247/1073741824 -398638678293/268435456 -7341845187357/2147483648 -1853991164181/536870912 9156127540239/2147483648 -17257226275845/2147483648 429254983905/2147483648 -1488506124393/268435456 10695198735459/2147483648 2892954626163/2147483648 2884327819437/536870912 1566620905161/2147483648 -2148297593067/1073741824 3216464385423/536870912 739565435763/268435456 746664712083/1073741824 -4113347387649/2147483648 707860515729/1073741824 11822988410157/2147483648 782239300545/1073741824 89404739427/67108864 3188778624885/2147483648 42124373772195/2147483648 305754191529/536870912 5225946764955/1073741824 3790718237727/2147483648 21406909595691/2147483648 -3692976303219/1073741824 -2968284376629/1073741824 -2901973219605/2147483648 2700000017463/2147483648 381768665781/536870912 7391556064041/1073741824 -7641556667595/1073741824 -5563917781839/2147483648 -7537418585769/1073741824 -2216959315797/268435456 -7576275123303/1073741824 -5233184289159/2147483648 12486553332003/2147483648
2423251476153/2147483648 1622826395673/1073741824 479616398241/268435456 -1227754437669/2147483648 6835516494147/2147483648 -1681400973363/1073741824 85972643025/33554432 199684065477/268435456 -2120382946617/2147483648 1805730935061/2147483648 -1434101726277/2147483648 1071994367181/536870912 -3917734718991/1073741824 2127382099653/1073741824 -931737593181/2147483648 2706053906313/1073741824 113204804907/2147483648 1936737609105/2147483648 6162613538523/2147483648 -2646506593347/1073741824 7257557205213/2147483648 3318313823217/2147483648 -626101126209/1073741824 -3551419383249/2147483648 3295604241/8388608 21633813003/67108864 -59047500291/134217728 484221056265/1073741824 -171193297485/1073741824 8786893912635/2147483648 -577363235361/1073741824 14544024978609/2147483648 -3974408976339/2147483648 4118756492025/2147483648 -1544885191047/2147483648 3219661327281/2147483648 -259085575569/134217728 -331395702021/536870912 -964933569279/2147483648 155867862753/268435456 -3784362528975/2147483648 3247838006493/2147483648 1320383552985/1073741824 8312309503827/2147483648 120315298887/2147483648 13077235620795/2147483648 -2773896583521/2147483648 -577143815763/2147483648 -2353207610421/1073741824 -4754968814085/2147483648 365813007375/268435456 -2862832044147/536870912 1116717085563/2147483648 -1027249210233/2147483648 2008423246269/1073741824 338996939577/536870912 1135908286953/536870912 4570235634291/1073741824 3315576299775/2147483648 346193829003/536870912 -2200909867293/1073741824 -58046767953/134217728 -755388012891/2147483648 305754191529/536870912 18250700699781/2147483648 -16554201185337/2147483648 9692162470197/2147483648 487328664525/536870912 938610313005/268435456 1393780426881/2147483648 2631920041317/1073741824 5089963479429/2147483648 1791364748661/536870912 503617745637/2147483648 2745669137823/536870912 -5236446295485/2147483648 -675882780531/268435456 -4482586701015/2147483648 531233666247/134217728 768676288719/268435456 -7711294547289/2147483648
-149013330723/1073741824 -1726049871441/1073741824 -574986311073/536870912 46541236293/134217728 -2691876234393/2147483648 9906645252825/2147483648 -14797842274755/2147483648 106214174697/67108864 730935104595/268435456 -3735723881019/1073741824 -379653109449/268435456 442245323949/536870912 4653921504057/2147483648 1571615789829/1073741824 229320904863/2147483648 -8354415269649/2147483648 159421158531/134217728 1896421732515/2147483648 -12172733015337/2147483648 5992463843625/2147483648 -625440559449/268435456 -3400988794617/1073741824 -742048601475/1073741824 6604290091827/2147483648 -1697236384335/1073741824 -2094309465957/2147483648 -3732045055713/2147483648 1805480106513/2147483648 -3681647282421/2147483648 -2376972620187/2147483648 2744353381545/1073741824 -8666727284937/2147483648 -1482318184485/1073741824 -791480814867/134217728 -33516070017/2147483648 -658291395435/2147483648 9163163143251/1073741824 2386456035993/2147483648 -247062590607/134217728 -4814986109877/1073741824 1927102223871/2147483648 -372026188695/1073741824 -5398982629383/2147483648 -9621802221543/2147483648 66859346193/1073741824 -3040532239665/536870912 -5308116573927/2147483648 6201028680249/2147483648 -669409143885/268435456 768704033751/134217728 1868947482081/1073741824 12679275340485/2147483648 -3596985848565/2147483648 1648440470373/1073741824 858952988409/1073741824 -1998893541513/2147483648 -2144595301695/2147483648 -2070783281847/536870912 -8234995633311/2147483648 6005762456985/1073741824 1147001055717/536870912 5194317801819/2147483648 193347842421/536870912 5225946764955/1073741824 -16554201185337/2147483648 4380532749153/268435456 -13620373692045/2147483648 -3818761460871/2147483648 -2221249260837/268435456 -8021625113067/1073741824 -1691846381217/1073741824 -5525016521631/1073741824 -128939211681/67108864 -25085645655/536870912 -16034035033179/2147483648 -3857690770743/1073741824 2408268492927/536870912 -4511882077953/2147483648 -6444557509509/1073741824 -13418870323587/2147483648 3330430488189/268435456
575126324967/268435456 1098893839245/1073741824 -3090157272255/2147483648 613578490587/2147483648 4330288714209/2147483648 -807726352935/268435456 4357432108713/1073741824 1004616797829/536870912 -825953098665/1073741824 -5003201846661/2147483648 -2148819767349/1073741824 891563177439/1073741824 -8244533436177/2147483648 2262632926329/2147483648 -465276455241/268435456 -1297343393691/2147483648 3899019417627/2147483648 5553743168481/2147483648 1627432580685/1073741824 -6810553582287/2147483648 -136210537011/1073741824 3646605403839/2147483648 -4639170879411/2147483648 3017599755627/1073741824 1470778508187/536870912 67212799191/268435456 -385699846959/536870912 1072825533459/268435456 -3789439912089/2147483648 -1577106783201/1073741824 -1947254221341/536870912 574461302487/536870912 -829217284317/268435456 9674290782267/2147483648 -997372235883/536870912 -101827725699/1073741824 1005509313189/268435456 -5093773265061/2147483648 -175204421721/536870912 -3526574095155/2147483648 2176631715015/1073741824 -4735069140921/2147483648 736459457121/536870912 46608048765/16777216 2415344164893/2147483648 3180057813069/536870912 -4577559160149/2147483648 474601764591/1073741824 -22187494227/268435456 -3106195313469/2147483648 5358768226209/2147483648 -10534604118183/2147483648 7394394843699/2147483648 -993865488423/2147483648 2761486270995/2147483648 -528657788061/1073741824 -65453468907/2147483648 -10934153962587/2147483648 2484613625649/1073741824 -2864605705473/536870912 6017480607411/2147483648 9806058280989/2147483648 1121131497999/2147483648 3790718237727/2147483648 9692162470197/2147483648 -13620373692045/2147483648 11695375558281/1073741824 4937613171459/1073741824 -981025498431/536870912 -118118854113/536870912 99568011165/134217728 934955760945/536870912 504255709641/268435456 822464930181/2147483648 1414319901561/2147483648 895931789463/2147483648 -936679244745/536870912 -9688280902401/2147483648 -1869437756973/536870912 -881987073951/2147483648 -3348830503395/2147483648
673361888397/536870912 138121108827/33554432 -2094350163837/1073741824 464499814953/268435456 -101645346063/1073741824 12395675966553/2147483648 7767246905757/2147483648 882526501413/536870912 -2175354027639/1073741824 -6842495319723/2147483648 -7774604830227/2147483648 13504088054943/2147483648 -3439279380885/1073741824 -3625499252691/2147483648 -1789745010183/536870912 -5774455830513/1073741824 -225960024543/536870912 599973322749/2147483648 -1617835283865/2147483648 3682443190935/2147483648 248819093925/2147483648 2795249597013/1073741824 -10662175417557/2147483648 7409561181213/1073741824 2122507567737/1073741824 924937995603/536870912 -3922590779667/2147483648 3538287616995/2147483648 -5712861298311/2147483648 -6058644505437/1073741824 -12192071246025/2147483648 -1624816567071/1073741824 -5829804029139/2147483648 -9342396628551/2147483648 431351307171/536870912 195292535859/2147483648 10162915578627/2147483648 -8501067774585/2147483648 -1936291266369/1073741824 2215059689145/2147483648 -5622557480421/2147483648 2859036052875/2147483648 6216437092539/2147483648 -309430774491/268435456 -2049686290467/2147483648 6587848203759/1073741824 -4141190616243/1073741824 -4023829293075/1073741824 -2786622945471/1073741824 11888973321009/2147483648 -4474136054121/1073741824 4507520783103/1073741824 153743993565/268435456 -1369087211037/2147483648 1905109710423/536870912 12603354428715/2147483648 -964366435863/1073741824 -720744029055/134217728 1144244678763/1073741824 -17612559218949/2147483648 -66288366501/67108864 12713544159957/2147483648 8388715695891/2147483648 21406909595691/2147483648 487328664525/536870912 -3818761460871/2147483648 4937613171459/1073741824 29197260390729/2147483648 7659846777/2147483648 2708967871029/536870912 10291175429403/2147483648 3181781626455/1073741824 -190693471095/2147483648 6884227327503/2147483648 -9676027890057/2147483648 1275070593183/1073741824 -24359936360019/2147483648 -479196012201/67108864 -424853810223/67108864 -311382744141/268435456 -1989212075013/2147483648
-652856169489/268435456 -13727641041/1073741824 217224626829/134217728 -46799115375/1073741824 -163690143603/1073741824 112061977665/536870912 1106807755857/1073741824 1042812840657/2147483648 -6926258752311/2147483648 4268782376043/1073741824 6210419448069/2147483648 1672778530527/2147483648 -227655941493/1073741824 -1383548441301/1073741824 3242814016749/2147483648 9591452667207/2147483648 -3009073779933/1073741824 -1484938144023/536870912 109485780975/33554432 -5028704241819/2147483648 1124096143839/1073741824 7979422177665/2147483648 176993988585/536870912 -7314691829985/2147483648 -2784006466539/2147483648 3274600056621/2147483648 -1070325089187/2147483648 -632350185891/134217728 3258439914471/2147483648 4406003929419/2147483648 -773099470929/536870912 11034410963127/2147483648 3771784312101/1073741824 1295217147783/1073741824 595443991611/1073741824 134201115663/134217728 -1295011563393/134217728 536216436903/2147483648 -25131532875/67108864 7276873202121/2147483648 -5597568188061/2147483648 1797128409951/536870912 548426891241/268435456 1088141057025/268435456 -1315146170397/1073741824 2844177535959/2147483648 6454883231439/2147483648 -494268152649/134217728 2240533463643/2147483648 1091834112801/2147483648 -1467415417221/268435456 -1206156834543/536870912 -2763307174497/1073741824 -633440052477/536870912 -2966211374565/2147483648 275144448285/67108864 432523685601/1073741824 4754580105465/1073741824 330804041841/134217728 -2152588931373/536870912 -16057571522133/2147483648 -1726589227797/1073741824 -132719434263/536870912 -3692976303219/1073741824 938610313005/268435456 -2221249260837/268435456 -981025498431/536870912 7659846777/2147483648 6110999016969/536870912 18854234887101/2147483648 16038636399711/2147483648 9777568186965/2147483648 1717984094307/1073741824 31885015371/134217728 9408066980061/2147483648 -1219672603083/536870912 -15103932867981/2147483648 3072871929183/536870912 16795296798771/2147483648 4688906195373/1073741824 -19772446081077/2147483648
-1676882228577/1073741824 -559815437583/536870912 231027297477/1073741824 3364291931403/2147483648 -6386026708995/2147483648 1386515177349/1073741824 1844571060411/268435456 -6143094974505/2147483648 -15649164742479/2147483648 609273948453/2147483648 1460549531829/1073741824 586389294795/1073741824 4001406371769/2147483648 -2425869885099/1073741824 708853554375/268435456 2061071879241/1073741824 -4947174019425/2147483648 -7678402539429/2147483648 -709702907067/2147483648 -1812155239989/1073741824 -1328851036491/536870912 4818761332695/1073741824 -2134166629539/1073741824 1406196263307/1073741824 4894738299495/2147483648 82437380955/33554432 -256166188833/1073741824 -14746808407383/2147483648 4615613224419/2147483648 -6810869050911/2147483648 -6799079479677/2147483648 -4933841850411/2147483648 4685457995139/1073741824 -2544068829315/536870912 6244804569123/2147483648 139459032063/536870912 -12633418056093/2147483648 19572169065/2147483648 -818267713275/536870912 8148547759821/1073741824 -414936506979/2147483648 10851795991521/2147483648 5293292453043/1073741824 3263284891053/2147483648 282985289535/134217728 3152808819639/1073741824 4968211603923/1073741824 -5586220993857/1073741824 1455963502539/268435456 5148027257307/2147483648 -15449891720703/2147483648 4328703794133/1073741824 511503907191/2147483648 9596056786353/2147483648 189490710957/536870912 9267049602621/2147483648 -4542733338687/2147483648 6199306836573/2147483648 3243372327279/2147483648 -12811953108885/1073741824 -4543558113093/536870912 -4786966580067/1073741824 -345477168687/536870912 -2968284376629/1073741824 1393780426881/2147483648 -8021625113067/1073741824 -118118854113/536870912 2708967871029/536870912 18854234887101/2147483648 18848153110833/1073741824 2485471672653/268435456 11566957503615/2147483648 5963438695911/2147483648 -4080018997731/2147483648 3967530815307/536870912 17813721646371/2147483648 -24978281825559/2147483648 5359007202639/2147483648 11407302837297/2147483648 5572810455411/536870912 -21792562519809/2147483648
2177146054065/2147483648 856425100683/536870912 2752253215137/1073741824 -2746812096855/1073741824 -1546923380295/2147483648 10713231642009/2147483648 -2075998421163/1073741824 7227203523819/2147483648 -3311769269841/536870912 -7742352153261/2147483648 -4311422845941/2147483648 1038449574015/268435456 -6170763599523/2147483648 -5935644750267/2147483648 2615360070273/2147483648 138838355247/67108864 -1340981020359/1073741824 -3889756460505/2147483648 512302031271/268435456 -8199525451407/1073741824 -3570741486603/2147483648 11880203551863/2147483648 -2762458832637/536870912 2144132669751/2147483648 5020042804101/2147483648 4870330020321/2147483648 -9400177886313/2147483648 -188579491017/33554432 205546493847/134217728 -4147915750233/2147483648 -5472824390487/2147483648 4605671248689/2147483648 2998999339731/1073741824 -8957112890925/2147483648 -3318104335545/1073741824 10421076158301/2147483648 -1307423587161/2147483648 4461908051823/2147483648 -2303276346657/536870912 4637395509975/2147483648 -1083547915329/134217728 9477985804053/2147483648 4159828768251/2147483648 10809766766127/2147483648 5962008068331/2147483648 18436365540957/2147483648 -35812272315/33554432 -9615850111323/2147483648 -1957362912123/1073741824 168742348281/16777216 -16580811655491/2147483648 2829522579489/2147483648 -2095618467273/2147483648 -1525112428887/2147483648 796761161661/536870912 17202463541553/2147483648 251445099597/2147483648 -530265980463/536870912 2064376135797/2147483648 -10898576548821/1073741824 -10159608286749/1073741824 14440702577349/2147483648 813834374535/536870912 -2901973219605/2147483648 2631920041317/1073741824 -1691846381217/1073741824 99568011165/134217728 10291175429403/2147483648 16038636399711/2147483648 2485471672653/268435456 23507971463955/1073741824 2378550621285/1073741824 4881195708747/536870912 2132544762789/2147483648 2212913350017/2147483648 -8560797931929/1073741824 -26954587828959/2147483648 -345488130729/1073741824 2433202569879/536870912 2464972943589/2147483648 -2619217115283/1073741824
-299913422199/536870912 218888808633/134217728 -810878958609/2147483648 812545519815/536870912 -1926032535153/2147483648 1005120761871/2147483648 144628072119/67108864 929863106439/2147483648 -1165865307345/536870912 208787193231/268435456 2095754049921/1073741824 569823960549/2147483648 -2451574474317/2147483648 -2384626772571/2147483648 -593165688993/268435456 1449812787693/2147483648 -709164294183/536870912 -1450604762271/2147483648 87593765643/268435456 1229139745839/2147483648 -1758879936045/1073741824 1997433251697/1073741824 -20971793991/134217728 -439654751331/2147483648 -496258225557/1073741824 1096664316357/2147483648 -884044747347/1073741824 -818973190383/1073741824 -1165407184215/2147483648 -416852857347/2147483648 -210570444891/134217728 1321719300021/536870912 153008374641/536870912 590973894381/1073741824 543212302197/1073741824 -625798985451/1073741824 -3219461723979/1073741824 -5242462796643/2147483648 241554092151/536870912 142647673071/2147483648 969912932607/2147483648 2036381480595/2147483648 1043743698255/536870912 1326098695989/2147483648 -4010209021287/2147483648 1004034731001/2147483648 2090850435111/2147483648 -3098401852245/2147483648 149441966079/536870912 -1643723092941/2147483648 -2318894630823/1073741824 -2202649130175/1073741824 -494559000321/2147483648 -4431670509237/2147483648 2841435843627/2147483648 247606929321/268435456 -567832593171/536870912 -714032485113/1073741824 5430117457395/2147483648 -5467658891355/2147483648 -7137086926371/2147483648 -2813871970935/2147483648 -154171409055/536870912 2700000017463/2147483648 5089963479429/2147483648 -5525016521631/1073741824 934955760945/536870912 3181781626455/1073741824 9777568186965/2147483648 11566957503615/2147483648 2378550621285/1073741824 10382002824891/2147483648 -1163843477727/2147483648 8573021655/67108864 3870603557295/2147483648 -796273377627/2147483648 -13075970560803/2147483648 4627231895565/2147483648 2055501463563/2147483648 4466181068451/2147483648 -12105439269051/2147483648
4596372061317/1073741824 -56636897655/268435456 6827370919263/2147483648 -2209421728161/1073741824 6135225985593/2147483648 -100061822697/268435456 7970167129983/2147483648 -4599762223887/2147483648 -1477219207341/1073741824 -5622196994583/2147483648 -10385207719071/2147483648 1552496567661/1073741824 2164652277345/2147483648 -1211120185263/1073741824 2880092986923/1073741824 3902829839253/2147483648 9352973615499/2147483648 6190728239841/2147483648 8565672063831/2147483648 -9434926396629/2147483648 837413582337/2147483648 -288392051985/2147483648 446442076491/1073741824 -2482193622117/1073741824 666181506045/268435456 120144255441/536870912 330332882559/2147483648 -837146781855/268435456 5160483376575/2147483648 3243329884389/2147483648 -147653421873/67108864 3500764025427/1073741824 2575656421059/2147483648 -1266171184005/536870912 84018910041/67108864 8208912573897/2147483648 3819285675219/2147483648 537082291791/268435456 -6527306700825/2147483648 9989971776783/2147483648 -5133096639261/1073741824 4966704523779/2147483648 -2744419542957/1073741824 5432863623741/2147483648 226392234549/268435456 6189650884677/1073741824 -2413703473359/2147483648 718715694543/1073741824 10170868800213/2147483648 1563201945471/2147483648 -1402382837991/2147483648 473787309597/2147483648 347816757135/134217728 10303253830989/2147483648 8741916033813/2147483648 -352989443271/1073741824 6789694584927/2147483648 15092374202913/2147483648 43957637955/536870912 -156264773763/536870912 -5023511285277/2147483648 -6967218874737/2147483648 -5541215252223/2147483648 381768665781/536870912 1791364748661/536870912 -128939211681/67108864 504255709641/268435456 -190693471095/2147483648 1717984094307/1073741824 5963438695911/2147483648 4881195708747/536870912 -1163843477727/2147483648 30989157275607/2147483648 1060982524239/536870912 13789860739809/2147483648 -3244967901669/2147483648 -2343399971475/2147483648 -12596274957993/2147483648 9750849893295/2147483648 13372789391631/2147483648 -2261589152829/1073741824
1106829699123/536870912 7478490007989/2147483648 -102531216975/268435456 -1833049627233/1073741824 5128606087473/2147483648 5904530474583/2147483648 261322845717/1073741824 206478308169/134217728 903227533233/268435456 2570600503587/2147483648 -7932761854107/2147483648 584073985395/268435456 -2401432602411/536870912 -2991078405201/1073741824 -2216128293747/1073741824 -716009016279/536870912 -205423481661/268435456 234879954237/536870912 4102303303653/2147483648 165060125793/2147483648 1019315778081/1073741824 292343571585/1073741824 -1230577697049/536870912 702210683337/536870912 138755166255/268435456 341477383677/536870912 2169234049329/2147483648 1883670702207/2147483648 -6208191056697/2147483648 -7736082081915/2147483648 -13445626888131/2147483648 2020208087859/536870912 -5763836276937/2147483648 -259225074531/536870912 -2000132333847/2147483648 6357900649899/2147483648 448279046451/536870912 -104647972227/33554432 2990607847299/2147483648 -647617239045/1073741824 -203283101601/536870912 -4845409525659/2147483648 -604571544633/268435456 -727479514485/1073741824 1010058573915/2147483648 14107485600219/2147483648 -5365345358373/1073741824 -448922956065/2147483648 -855221681727/268435456 278769155001/67108864 194862641085/2147483648 1297854913581/536870912 2354557226151/2147483648 -4602965578647/1073741824 1827892171215/1073741824 1202033526615/536870912 4142650993221/2147483648 534995297307/2147483648 446869627749/268435456 9674141041737/2147483648 344748199725/536870912 822286023513/536870912 413764616685/1073741824 7391556064041/1073741824 503617745637/2147483648 -25085645655/536870912 822464930181/2147483648 6884227327503/2147483648 31885015371/134217728 -4080018997731/2147483648 2132544762789/2147483648 8573021655/67108864 1060982524239/536870912 1958618111973/268435456 -11531683018797/2147483648 -8493916591737/2147483648 -1866145960377/536870912 -1066722732549/536870912 -1988860163685/2147483648 -2029657709553/1073741824 2299619263029/1073741824
230905506537/2147483648 -7598320889265/2147483648 1498126784229/536870912 898195711719/1073741824 -94598378013/536870912 -12289432827537/2147483648 8196742697361/1073741824 -12014138291769/2147483648 -1126418215239/268435456 2093612325579/2147483648 3887246634213/2147483648 -4997897565723/2147483648 1213539970551/268435456 342602184675/134217728 517992284763/134217728 9435342702975/2147483648 3251876781273/2147483648 -10007717001/67108864 1270631423427/2147483648 -4604513733873/2147483648 86469918603/536870912 862495811001/2147483648 2972855747829/1073741824 -9010325258757/2147483648 807688563579/536870912 -548116156629/2147483648 885793479417/536870912 -8478133799943/2147483648 9947104131225/2147483648 12478803258105/2147483648 9356994084837/2147483648 1028320216881/2147483648 7924721948985/2147483648 -3163478215581/2147483648 6940667139021/2147483648 -1014058141041/2147483648 -10953318489603/2147483648 1882260545511/536870912 -2821255848585/2147483648 1614648029763/268435456 -222872256975/2147483648 8742644235075/2147483648 3619863842505/2147483648 4507431440469/2147483648 4270073849091/2147483648 -727262241213/1073741824 10883699882697/2147483648 314182032597/1073741824 3527323071069/536870912 -8030575756227/1073741824 520624629147/2147483648 -4645160154933/2147483648 4851260504787/2147483648 19132024262091/2147483648 1688148358617/1073741824 -2088458873487/536870912 419118270315/2147483648 21538432376481/2147483648 -26487229593/1073741824 -39535516425/16777216 -7678267199373/2147483648 -22887894988953/2147483648 -4157890931997/1073741824 -7641556667595/1073741824 2745669137823/536870912 -16034035033179/2147483648 1414319901561/2147483648 -9676027890057/2147483648 9408066980061/2147483648 3967530815307/536870912 2212913350017/2147483648 3870603557295/2147483648 13789860739809/2147483648 -11531683018797/2147483648 31996840810305/2147483648 9147250242825/1073741824 997299222135/1073741824 98308923879/536870912 4513682105163/536870912 12725819230905/1073741824 -19921121363811/2147483648
-3385850298585/2147483648 -6405859683387/2147483648 -2655470050683/2147483648 1860534228279/1073741824 -2132498023425/536870912 -8863975269135/2147483648 24316801571649/2147483648 -8506528815381/1073741824 -6901346876685/2147483648 -1052794224879/2147483648 551644557729/2147483648 -3170764749861/1073741824 2264676655215/536870912 5511842547/67108864 4121567854749/2147483648 -2591382635103/2147483648 -848168594259/1073741824 -7461401046243/2147483648 -3605441722665/1073741824 2173759371087/536870912 -180793910061/134217728 1449554645571/2147483648 -705866721549/536870912 826779647193/268435456 4464092938581/1073741824 370460760459/2147483648 11297176628457/2147483648 -4969871191389/2147483648 672126678435/268435456 -2096120972883/536870912 5878397401647/2147483648 -12137250611121/1073741824 3022748801121/1073741824 -6496436799939/1073741824 4041328859085/1073741824 -1230746444763/536870912 -2636430469689/2147483648 2832928986939/2147483648 756249527463/1073741824 10272868085631/2147483648 9735438793209/2147483648 818009471067/2147483648 2527640872185/1073741824 -150877467489/33554432 5269865938521/1073741824 -2110931893431/2147483648 7701038772093/2147483648 -1824526168605/2147483648 6188891981055/1073741824 -7238334009813/1073741824 2328048750465/2147483648 9284151995379/1073741824 10946445959553/2147483648 20435535208335/2147483648 47226740679/134217728 -4160039063535/1073741824 -8385239174805/2147483648 4246958192325/1073741824 -745363622913/536870912 -12223097367033/2147483648 5005216617789/2147483648 -23841815545635/2147483648 -4078245735723/2147483648 -5563917781839/2147483648 -5236446295485/2147483648 -3857690770743/1073741824 895931789463/2147483648 1275070593183/1073741824 -1219672603083/536870912 17813721646371/2147483648 -8560797931929/1073741824 -796273377627/2147483648 -3244967901669/2147483648 -8493916591737/2147483648 9147250242825/1073741824 47620055606019/2147483648 371190806427/1073741824 -2297912524185/1073741824 416859869037/1073741824 11768383609533/1073741824 -12582610033725/2147483648
213603654627/536870912 -10852819292283/2147483648 314389488273/536870912 -2128309346253/2147483648 5510586888543/2147483648 -6345781280097/1073741824 -9035375818881/2147483648 -2069345582349/1073741824 10319279823333/2147483648 2715517315383/2147483648 36674664981/67108864 -5557515175581/1073741824 1342891282053/268435456 6934737783381/2147483648 2360231602005/536870912 148558556379/67108864 1359453296571/268435456 7805586570003/2147483648 5349278757723/2147483648 1980402994809/2147483648 3418066731183/1073741824 -13080993626169/2147483648 7941352762707/1073741824 -2892033387093/536870912 -620250634011/268435456 -4956696053085/2147483648 2536692714003/1073741824 310349852469/134217728 3953331684273/2147483648 2957032159305/536870912 4831879047399/1073741824 -499157504073/1073741824 111518119287/1073741824 7941900233163/1073741824 1165030021149/1073741824 -4836270488097/2147483648 3241890287523/2147483648 7081998210189/2147483648 329622428373/268435456 -335068753521/1073741824 3767375218023/1073741824 -2827174629885/1073741824 -8716392583365/2147483648 673840819575/2147483648 -2758877718429/1073741824 -18574332407151/2147483648 7437893041581/2147483648 2744354496651/536870912 11665824122787/2147483648 -15800929693545/2147483648 3955804891263/536870912 -5703474965391/1073741824 -164921457741/134217728 2026200873003/1073741824 -9357744966351/2147483648 -7812377644929/1073741824 6368286347115/2147483648 6427548068571/2147483648 -3438842901513/1073741824 8948086165725/1073741824 8762663516193/1073741824 -2402880186213/1073741824 -620343878085/268435456 -7537418585769/1073741824 -675882780531/268435456 2408268492927/536870912 -936679244745/536870912 -24359936360019/2147483648 -15103932867981/2147483648 -24978281825559/2147483648 -26954587828959/2147483648 -13075970560803/2147483648 -2343399971475/2147483648 -1866145960377/536870912 997299222135/1073741824 371190806427/1073741824 20893733621007/1073741824 1087986496119/2147483648 -198321137691/1073741824 -4573574036619/2147483648 13767926991597/2147483648
-8513859972147/2147483648 -637938905733/536870912 -46501014285/2147483648 -1857291262899/2147483648 -440137408527/134217728 -4139856270501/2147483648 -2308345494555/536870912 1506409631469/2147483648 -2038869023709/2147483648 2481745222017/536870912 14196571610037/2147483648 -11494807120971/2147483648 1294115365437/2147483648 -1160700516003/536870912 -969089065989/2147483648 9603639294543/2147483648 -4829401665339/1073741824 -1093365812877/268435456 -422971552233/2147483648 -233331861129/536870912 -6691794644277/2147483648 1448495203119/1073741824 4224237429237/2147483648 -4794646333401/1073741824 -5661803950467/2147483648 -344111252877/2147483648 969884676651/2147483648 -2864629790415/1073741824 2266549029963/2147483648 724944577683/2147483648 5060581525869/2147483648 1077659606841/1073741824 8229735184053/2147483648 9140670715959/2147483648 -4369294972203/2147483648 -1094405891163/2147483648 -20045346998541/2147483648 1747108076523/2147483648 7018905805953/2147483648 -2382951642429/1073741824 134720738457/67108864 -1827443207067/1073741824 -254811897291/2147483648 1447628754057/2147483648 -503988641397/2147483648 -3053961914457/536870912 8475342795135/2147483648 -1064821739115/2147483648 -539614393323/2147483648 -1885032043845/1073741824 -3052690197225/2147483648 -2890057826331/1073741824 -4840851608709/2147483648 -6300535414557/1073741824 -1303046888787/268435456 -998390705787/2147483648 -2302150510557/1073741824 -1453721260065/2147483648 3644311615047/2147483648 4573664395491/2147483648 -3630698950251/1073741824 -1394762313873/536870912 -717187933077/536870912 -2216959315797/268435456 -4482586701015/2147483648 -4511882077953/2147483648 -9688280902401/2147483648 -479196012201/67108864 3072871929183/536870912 5359007202639/2147483648 -345488130729/1073741824 4627231895565/2147483648 -12596274957993/2147483648 -1066722732549/536870912 98308923879/536870912 -2297912524185/1073741824 1087986496119/2147483648 28030805622267/2147483648 5415771744165/1073741824 -1328556254667/2147483648 -2118487375893/536870912
-1811529574623/2147483648 -2470331903577/1073741824 3724631691855/1073741824 -5365272853857/2147483648 2333658622263/2147483648 -586598036979/268435456 680825825307/536870912 -1287330733767/536870912 -2132176428129/1073741824 9022339162983/2147483648 2884829709315/2147483648 -3659988692301/2147483648 993725890665/1073741824 -92874036087/2147483648 1111236127425/268435456 1690759010799/268435456 -3376304986515/2147483648 -2400386060121/1073741824 6572345777133/2147483648 -8319735706461/2147483648 2211645892701/1073741824 1519655329569/1073741824 3262406825595/2147483648 -1548622511313/268435456 -47457593055/134217728 1711560884889/2147483648 209347856547/134217728 -12310507069401/2147483648 6946313536917/2147483648 8810464673823/2147483648 474571951041/536870912 11007872552583/2147483648 1982954535651/536870912 486881880945/1073741824 444625510137/1073741824 6226553406153/2147483648 -19182746863809/2147483648 3520613175963/1073741824 507403659651/2147483648 10952975373483/2147483648 -564716587857/268435456 5730289167189/2147483648 -510006588993/2147483648 8070683826909/2147483648 1218545667519/536870912 2455206018699/1073741824 1488357687111/536870912 -631394102325/536870912 2435475566193/1073741824 -2914285212525/2147483648 -2803831469229/2147483648 -3363664877859/2147483648 -253399130967/268435456 3249082799667/2147483648 -1829361154707/1073741824 2208639680769/2147483648 4629583116213/2147483648 22073556255405/2147483648 342909300507/1073741824 4458537820293/2147483648 -6084775414701/1073741824 -6966909874725/1073741824 -5482524683007/2147483648 -7576275123303/1073741824 531233666247/134217728 -6444557509509/1073741824 -1869437756973/536870912 -424853810223/67108864 16795296798771/2147483648 11407302837297/2147483648 2433202569879/536870912 2055501463563/2147483648 9750849893295/2147483648 -1988860163685/2147483648 4513682105163/536870912 416859869037/1073741824 -198321137691/1073741824 5415771744165/1073741824 24677779425855/2147483648 8193622788165/1073741824 -11798083579341/2147483648
200871826941/1073741824 -7531807711797/2147483648 3559664155455/2147483648 379991526267/1073741824 313470986031/2147483648 -1318843781043/536870912 18811455826593/2147483648 -24683569629/4194304 -988301912253/268435456 1636478499135/1073741824 -1009500404037/2147483648 -2416011545841/2147483648 6261114655923/2147483648 1226159113125/2147483648 4372819614729/1073741824 3576324209361/1073741824 1270518394659/2147483648 -1189585241169/1073741824 209270004669/1073741824 -1030029926943/1073741824 -398182900107/2147483648 298967878389/268435456 629254180095/1073741824 -3430311526647/2147483648 4172807365287/2147483648 142711177629/134217728 1530166571313/536870912 -6204107063121/1073741824 2876458365531/1073741824 2948332484565/2147483648 -2018281396467/2147483648 1273926820251/2147483648 1601631522687/536870912 -8905694952825/2147483648 4564290563679/1073741824 2372713022823/2147483648 -4834058083593/1073741824 196253233365/134217728 -2006108235729/2147483648 3937889617347/536870912 4144054649943/2147483648 7501910042163/2147483648 629111148405/536870912 23110427313/33554432 6622949915409/2147483648 5246272286307/2147483648 6524574613467/2147483648 -1417363881045/2147483648 14826561392307/2147483648 -3203072687439/1073741824 -701749208037/2147483648 6014439560259/2147483648 2251280412051/1073741824 17302838519493/2147483648 3570878454177/2147483648 -2382562824021/2147483648 431827061913/1073741824 10871635309521/1073741824 541530004371/2147483648 -3993463085793/2147483648 -559522263855/134217728 -24877655604999/2147483648 -8433659147505/2147483648 -5233184289159/2147483648 768676288719/268435456 -13418870323587/2147483648 -881987073951/2147483648 -311382744141/268435456 4688906195373/1073741824 5572810455411/536870912 2464972943589/2147483648 4466181068451/2147483648 13372789391631/2147483648 -2029657709553/1073741824 12725819230905/1073741824 11768383609533/1073741824 -4573574036619/2147483648 -1328556254667/2147483648 8193622788165/1073741824 14836621903371/1073741824 -7393524572847/1073741824
588273750021/536870912 -2310292582005/2147483648 -1135480953597/1073741824 -1144985418429/536870912 2691727025487/1073741824 9658861667751/2147483648 -8524304560875/1073741824 3975361078389/1073741824 8461691910267/2147483648 -6450505823811/2147483648 -9075341050587/2147483648 1769133222603/1073741824 -3606902854005/1073741824 4274064177591/2147483648 51722520279/67108864 -1171952176053/536870912 3267743851995/2147483648 3501747090423/2147483648 -4583031523191/2147483648 117275724411/268435456 858833161407/536870912 -2600646320355/1073741824 -4859681900409/2147483648 7539585996309/2147483648 -2189593895769/2147483648 -105649241349/2147483648 -1250424150429/1073741824 498591473229/268435456 -2056293384789/536870912 -1836577588833/1073741824 -2088554598663/1073741824 363101502255/536870912 -4734991904421/1073741824 -1671713807133/1073741824 -2525389355721/1073741824 2331112922589/1073741824 2562089721231/268435456 -909067437567/2147483648 -1011084956205/1073741824 -2563960920405/536870912 5265165296247/2147483648 -2251720181427/1073741824 -2895310198803/1073741824 -2439093548919/2147483648 1383933183699/1073741824 1769580239973/1073741824 -10935866095875/2147483648 6164178655125/2147483648 -9865631740377/2147483648 16557493847703/2147483648 11564412441375/2147483648 5181682408203/2147483648 -4781415209427/2147483648 -5772109462353/2147483648 -484360766979/536870912 2780191818405/2147483648 1757316715713/1073741824 -4159657949529/1073741824 -7030230870183/2147483648 14911826245785/2147483648 4402294864839/1073741824 847854887169/134217728 2095281820377/2147483648 12486553332003/2147483648 -7711294547289/2147483648 3330430488189/268435456 -3348830503395/2147483648 -1989212075013/2147483648 -19772446081077/2147483648 -21792562519809/2147483648 -2619217115283/1073741824 -12105439269051/2147483648 -2261589152829/1073741824 2299619263029/1073741824 -19921121363811/2147483648 -12582610033725/2147483648 13767926991597/2147483648 -2118487375893/536870912 -11798083579341/2147483648 -7393524572847/1073741824 36042337244025/2147483648


==> anc/solution-Q_6.blockA <==
1238052144531/134217728 1139738590599/536870912 7339474372827/1073741824 11336199096525/1073741824 3796479685593/2147483648 52655499255/33554432 10772591970651/1073741824 -7652934862449/2147483648 -1039303495983/1073741824 -266393612445/268435456 5004214028493/1073741824 9055613892825/1073741824 39317889921/268435456 3546100418331/1073741824 -722823051477/2147483648 10431140599965/2147483648 -1058113995615/536870912 -3565957767789/2147483648 998002970511/536870912 2193830397699/1073741824 15598734323373/2147483648 3711241190367/1073741824 9270607175421/2147483648 5250149296911/2147483648 -4845572453361/2147483648 7939647597033/536870912 522118144989/2147483648 1282079140461/2147483648 -2005446277533/2147483648 -6961051099851/2147483648 -1575108378285/2147483648 4814440107483/1073741824 1423035423357/2147483648 -16330217585283/2147483648 2756238608979/1073741824 -91534821915/1073741824 -13239878239107/2147483648 23329522623579/2147483648 -3354383179179/2147483648 2705355179277/536870912 2728978877001/1073741824 -4940225118855/2147483648 5399759265897/2147483648 9652861342257/2147483648 -1102476444087/2147483648 -2927761448613/1073741824 505758721311/134217728 -7523834875983/2147483648 -12744333748971/2147483648 -7878683775747/2147483648 -4614997332423/536870912 -27972886933161/2147483648 -1628412451431/268435456 -26190134941743/2147483648
1139738590599/536870912 12669207494193/2147483648 3756289676499/2147483648 512792695647/268435456 -1574601961563/2147483648 -805751888601/2147483648 261173805291/536870912 151389459117/33554432 6300789973989/2147483648 -124300590063/2147483648 316982090499/67108864 493195050831/1073741824 -51179207283/268435456 858219538281/536870912 -2492044756359/1073741824 1764037161807/2147483648 -2431804558761/2147483648 3053948838699/2147483648 1484639071053/1073741824 -3353870455383/2147483648 431347156845/1073741824 308059971315/268435456 665127927021/1073741824 1076644340481/1073741824 -13353774405/1073741824 6454701401331/1073741824 6962098213461/2147483648 -423084987579/1073741824 185906413737/268435456 -2138558288541/2147483648 -2989542113565/2147483648 8774321800173/2147483648 -2028605436651/2147483648 -3315346904841/2147483648 -139071808371/1073741824 479248494339/536870912 -6114630832413/2147483648 -43858713225/268435456 7399799021433/2147483648 -7342556912853/2147483648 -4427544687039/2147483648 7517098212057/2147483648 3478647199263/1073741824 1110979773969/134217728 1444420455417/2147483648 -4477706410533/2147483648 364843256943/1073741824 -2705365256745/1073741824 3750426433413/2147483648 181153407039/1073741824 -3483793790781/536870912 832835954055/1073741824 -3675757028205/1073741824 -2952449175381/1073741824
7339474372827/1073741824 3756289676499/2147483648 17392546080651/1073741824 4043437373373/268435456 -318372848301/2147483648 -772384469709/536870912 4417955548167/536870912 -650494077255/2147483648 4209925605561/2147483648 3253047491013/536870912 10533551039985/2147483648 32591490181659/2147483648 -3325292805369/1073741824 2694763227435/1073741824 563504121447/268435456 11805182813859/2147483648 -3193825161897/536870912 246637300137/1073741824 215940200373/134217728 -4216210434381/2147483648 733879595601/134217728 -3207522203151/2147483648 20908158837/2147483648 9094293611109/2147483648 3211521794589/1073741824 30177742387767/2147483648 12927914330973/2147483648 17949957279/16777216 -5936004319425/2147483648 -1578432537687/536870912 1521468731517/2147483648 10999925014593/2147483648 1964039837037/1073741824 -5512414976115/2147483648 -16255944971889/2147483648 -438915323199/268435456 -2034172238673/268435456 9912349808019/1073741824 -625932116979/268435456 1806589554051/1073741824 3993596117151/2147483648 -5986977690657/2147483648 134690769897/67108864 1853939098107/536870912 254559031353/268435456 -356104731081/268435456 10450220655135/2147483648 -5559092644269/2147483648 -61822255203/16777216 -2111240314995/2147483648 1563084367485/2147483648 -30773960869485/2147483648 -14045297731977/2147483648 -17341459668801/2147483648
11336199096525/1073741824 512792695647/268435456 4043437373373/268435456 1701012718551/67108864 1115452675131/536870912 -821123910663/268435456 18267069299613/2147483648 -4289432767269/2147483648 -5271417848733/2147483648 2621842417203/536870912 6349947882327/1073741824 44772947106663/2147483648 -6857875272339/2147483648 9539652864975/2147483648 -758232702021/2147483648 2742138598431/268435456 -18270602723697/2147483648 -1832304147825/268435456 -6610621246761/2147483648 -943162885203/536870912 1461625932885/134217728 1182746013027/1073741824 691846287039/1073741824 11348382844257/2147483648 104460356055/268435456 10466489526171/536870912 3757761845961/536870912 -2131651780791/2147483648 -2840771360205/536870912 -3147281972679/1073741824 27434759427/16777216 19506751550355/2147483648 -4204438021881/536870912 -9374090081529/2147483648 1098024436437/2147483648 -4729590024873/1073741824 -19069230243807/2147483648 8203904403621/1073741824 -945680071017/134217728 4246874177433/536870912 10862890431/8388608 -6202069267893/2147483648 4877833548507/536870912 3109043646939/268435456 -309395710197/1073741824 545797048485/536870912 23004813755109/2147483648 -4676545456185/1073741824 317533381413/1073741824 -4324221331449/1073741824 -26320546754091/2147483648 -19814748067329/1073741824 -11084357744427/2147483648 -19959072135177/2147483648
3796479685593/2147483648 -1574601961563/2147483648 -318372848301/2147483648 1115452675131/536870912 13435164693393/2147483648 -1852269077001/2147483648 3664300092843/1073741824 4934067561/33554432 952967045721/536870912 5080413399147/2147483648 -1704135745479/2147483648 3255204658425/2147483648 8023501703583/2147483648 4301642424597/2147483648 766078959141/1073741824 2262657322917/2147483648 11401949160843/2147483648 5207661892317/2147483648 -1315628382279/2147483648 -3309257265369/1073741824 -573813541743/2147483648 2415196235241/2147483648 -1271832729711/1073741824 642557228553/268435456 -2680465743699/2147483648 1243265293065/2147483648 -2819095688943/2147483648 2677692214827/1073741824 5551493840475/2147483648 1132105894251/2147483648 1120253037255/1073741824 -1701773452551/2147483648 5203086451149/2147483648 -2727891147987/2147483648 112295752917/134217728 4212672428091/1073741824 5080608762765/1073741824 6134960840535/2147483648 -269818475049/1073741824 -8548937056119/1073741824 -122306704551/536870912 -1659959725083/1073741824 9465736599579/2147483648 -8539928132967/2147483648 6217714539123/2147483648 57389451651/1073741824 621865798485/2147483648 588566899437/2147483648 -7395349389681/2147483648 652697956113/536870912 1380163442745/2147483648 2838509837667/2147483648 -252257910207/1073741824 4849465559367/2147483648
52655499255/33554432 -805751888601/2147483648 -772384469709/536870912 -821123910663/268435456 -1852269077001/2147483648 13343668016583/2147483648 5876218042383/1073741824 -2125956546405/2147483648 -789407842347/2147483648 -20471752292403/2147483648 -310249774599/134217728 -4336649061375/2147483648 -2208983147427/1073741824 -23026667517/67108864 422258919/268435456 -5894344725765/2147483648 3975163962363/2147483648 -1753550764389/1073741824 2751004308699/536870912 20559496694847/2147483648 10021465349175/2147483648 1311245705493/536870912 12799564784193/2147483648 -4210482033519/1073741824 -6289411866207/2147483648 890945693121/536870912 -15740315890173/2147483648 3005154926061/2147483648 -991782839679/268435456 -8101139045811/2147483648 -302527145481/2147483648 -3234421402497/1073741824 -1427274121917/2147483648 -7523119402527/1073741824 7172198304177/2147483648 -313310832039/2147483648 -7862954706957/2147483648 3284662476999/2147483648 7892351536761/2147483648 14782018731537/2147483648 10303384201167/2147483648 -3870691251255/2147483648 -2217054275619/536870912 -2101884033363/1073741824 -7946619821181/2147483648 -2355659716083/536870912 -1341802297473/268435456 -1395715294695/536870912 -12690072472089/2147483648 -5734000233999/2147483648 -9737828783319/1073741824 -3283495318077/2147483648 -10124224829757/2147483648 -22043761484067/2147483648
10772591970651/1073741824 261173805291/536870912 4417955548167/536870912 18267069299613/2147483648 3664300092843/1073741824 5876218042383/1073741824 26397171753423/1073741824 -20320917534741/2147483648 6817152648147/2147483648 -4383694752249/1073741824 30492650685/8388608 1986904655877/268435456 5229472104003/2147483648 137816312007/33554432 4296077040249/1073741824 -5772203326851/2147483648 -3316851823305/1073741824 778750893165/2147483648 8123163674559/1073741824 15785637790515/2147483648 876487130493/134217728 6737559676677/1073741824 15830139858555/2147483648 573422517285/536870912 -6218186439153/2147483648 35005199334441/2147483648 -4091481428025/536870912 3540359146701/1073741824 -1291469396991/1073741824 -5486420003001/536870912 -2103396545349/536870912 663227818347/2147483648 -808838713089/1073741824 -16786773249531/2147483648 -1214679036633/268435456 404372218731/1073741824 -7433762372691/2147483648 9481933626873/2147483648 8310956075841/2147483648 5780745681447/2147483648 8825243918121/1073741824 -739437053961/536870912 -11855243696775/2147483648 149528976213/268435456 -9113377523109/2147483648 -10622457522333/2147483648 -17279736963801/2147483648 -17795089456395/2147483648 -529237022289/33554432 -14719448068401/2147483648 -4303597902303/536870912 -3218385339135/268435456 -29384277732315/2147483648 -43082438164413/2147483648
-7652934862449/2147483648 151389459117/33554432 -650494077255/2147483648 -4289432767269/2147483648 4934067561/33554432 -2125956546405/2147483648 -20320917534741/2147483648 6820789968789/268435456 5176858859913/2147483648 -2429534589519/2147483648 5342244600279/1073741824 -5324128102455/2147483648 -7369492249413/2147483648 -3470052947847/2147483648 -7393438865217/2147483648 717736901721/536870912 -1491053417919/2147483648 350616266847/1073741824 -1082011994667/2147483648 -10690856592189/2147483648 -15154820395347/2147483648 1575626620011/2147483648 -1142499017145/134217728 4072046524185/1073741824 5780369248359/2147483648 -5905614555963/2147483648 -13073246630259/2147483648 -5678038442241/1073741824 -7567294990407/2147483648 580820153025/2147483648 -69546939627/134217728 -4070982626685/1073741824 -3856679929221/1073741824 -51500783649/2147483648 3548558519787/1073741824 7660496154453/1073741824 -135284150043/33554432 5620368506367/2147483648 36864806961645/2147483648 -30287738431047/2147483648 -6803895555969/2147483648 9340719938187/2147483648 -3027393219087/2147483648 4283020807593/536870912 12161658465399/2147483648 -4846682411541/2147483648 6217690078287/1073741824 -6372769054809/2147483648 -2525295551523/268435456 -7445496179295/1073741824 -220129320567/33554432 41032323718959/2147483648 16301058344229/2147483648 -25862573519997/1073741824
-1039303495983/1073741824 6300789973989/2147483648 4209925605561/2147483648 -5271417848733/2147483648 952967045721/536870912 -789407842347/2147483648 6817152648147/2147483648 5176858859913/2147483648 30488962218999/2147483648 10205070236679/2147483648 678561979677/536870912 1103827555233/2147483648 8870038146783/2147483648 6101146927569/2147483648 1254596505381/2147483648 -8078129794665/2147483648 10650103146507/2147483648 9832139125995/1073741824 4231105890471/1073741824 -6032509656483/1073741824 -10904379472137/2147483648 76852377033/134217728 -1247370052497/1073741824 1330322927679/2147483648 1547850003939/2147483648 -12055628938827/2147483648 810630301467/1073741824 2368266883785/536870912 2606538996495/536870912 -1397366637153/268435456 -8142017229645/2147483648 -659141446125/1073741824 13783298736375/2147483648 243962536137/67108864 -1381587461271/268435456 850359992445/134217728 2696871832107/1073741824 -12293583670815/2147483648 27834059403/268435456 -42209454077505/2147483648 -1888329235737/1073741824 14121606831393/2147483648 3531083734287/536870912 -2928376333215/2147483648 635625885201/536870912 -589010250951/1073741824 -13734947581173/2147483648 -6961547549979/2147483648 442106180079/536870912 1651297644327/268435456 17761780173321/2147483648 7073394266913/2147483648 -13778250345465/1073741824 2713628677839/134217728
-266393612445/268435456 -124300590063/2147483648 3253047491013/536870912 2621842417203/536870912 5080413399147/2147483648 -20471752292403/2147483648 -4383694752249/1073741824 -2429534589519/2147483648 10205070236679/2147483648 11217676828461/536870912 14836405166373/2147483648 2281480100565/536870912 12055817292831/2147483648 423352913265/2147483648 -1578198964491/2147483648 4709789246163/1073741824 755519927799/536870912 14474704596639/2147483648 -12629750184615/2147483648 -8991698020815/536870912 -3970045325313/536870912 -3213191587485/2147483648 -9233943205635/1073741824 17276864910825/2147483648 8890257531801/2147483648 -4393328494287/2147483648 17027986145859/1073741824 -1843993895805/2147483648 15492820649379/2147483648 8025507589593/1073741824 -4278174562305/2147483648 3879632139987/2147483648 18245104164501/2147483648 4801363873299/536870912 -7062413517303/1073741824 4193670477699/1073741824 8822236095969/2147483648 5076207612291/1073741824 -5343153190677/2147483648 -32112393537135/2147483648 -9174165240405/1073741824 829621074327/134217728 1172839738305/536870912 7873090354827/2147483648 14397717157023/2147483648 8054173981317/2147483648 10565214959835/2147483648 4299680712483/1073741824 10996122052767/2147483648 8250728070651/2147483648 36140596655157/2147483648 -4405840217865/1073741824 3271526348769/2147483648 4046796011439/268435456
5004214028493/1073741824 316982090499/67108864 10533551039985/2147483648 6349947882327/1073741824 -1704135745479/2147483648 -310249774599/134217728 30492650685/8388608 5342244600279/1073741824 678561979677/536870912 14836405166373/2147483648 35676325397079/2147483648 18994611009525/2147483648 -5497455219477/2147483648 1176953239221/536870912 -2326192662375/536870912 8179220257839/2147483648 -4417053076137/536870912 6391646577/268435456 96295441455/134217728 -4867427219883/1073741824 2595556347213/2147483648 2862575820159/536870912 -269954731233/134217728 11479964514417/2147483648 -175926239895/1073741824 6783657311763/536870912 25752311246403/2147483648 -411629954043/1073741824 -2398440188067/1073741824 7237533929421/2147483648 -5190913542825/1073741824 5797886162823/2147483648 -7330703200041/2147483648 -9893413927695/2147483648 -440225244519/268435456 4513157337/33554432 -9860107025583/1073741824 25638811259421/2147483648 30111934874445/2147483648 767878445991/1073741824 -10867241623029/2147483648 15772214293515/2147483648 -2185379672463/536870912 10568894469585/536870912 7104057095865/2147483648 -3317469900537/536870912 13080036244755/2147483648 -1550492864199/536870912 -285187250217/67108864 -7449738797445/1073741824 -36409073718501/2147483648 -13259275304541/2147483648 -434283156159/536870912 -53172858777837/2147483648
9055613892825/1073741824 493195050831/1073741824 32591490181659/2147483648 44772947106663/2147483648 3255204658425/2147483648 -4336649061375/2147483648 1986904655877/268435456 -5324128102455/2147483648 1103827555233/2147483648 2281480100565/536870912 18994611009525/2147483648 76804176966513/2147483648 -2151167416341/268435456 15685656849537/2147483648 515166920865/1073741824 1799847721329/268435456 -26733793030701/2147483648 -4254453750501/1073741824 -1798593025323/2147483648 -4786695685767/2147483648 24092233325073/2147483648 -922680709227/536870912 -176303258889/268435456 6042328885191/2147483648 1761405505047/1073741824 40438688604435/2147483648 33528710172867/2147483648 5720641164981/536870912 -14880180522375/2147483648 -4309936688367/2147483648 459805757079/134217728 21386313461193/2147483648 -9676820743425/1073741824 -11347229713059/2147483648 -20626786941375/2147483648 -15110005419273/2147483648 -25338681029067/2147483648 349282549509/33554432 -16099744705497/2147483648 19277879604039/2147483648 -176663279037/536870912 -2245272955557/536870912 3270033257577/268435456 8447341649487/1073741824 1574751649467/2147483648 -5171544379797/2147483648 15402671320665/1073741824 1117739408445/1073741824 4467660209703/536870912 4648290716667/1073741824 -25528354224693/2147483648 -11048381644365/536870912 -15443306222151/2147483648 348328991091/134217728
39317889921/268435456 -51179207283/268435456 -3325292805369/1073741824 -6857875272339/2147483648 8023501703583/2147483648 -2208983147427/1073741824 5229472104003/2147483648 -7369492249413/2147483648 8870038146783/2147483648 12055817292831/2147483648 -5497455219477/2147483648 -2151167416341/268435456 18140899302273/1073741824 1189433037381/2147483648 -664085890413/1073741824 -2828732578179/2147483648 4525089087627/536870912 6335642419665/1073741824 -498340833825/268435456 -17650245314085/2147483648 -17397636774645/2147483648 -579094795083/1073741824 -1237600128957/536870912 2134016827377/1073741824 -913032064035/1073741824 -7530261839355/2147483648 -10044305647035/2147483648 -524017910409/1073741824 22184703141291/2147483648 2443575675477/536870912 -6389604362739/1073741824 -106589023653/268435456 5485754461299/536870912 15003938878179/2147483648 13263055016367/2147483648 8575428805941/1073741824 11963616026859/1073741824 -9862153204551/2147483648 -6505199122551/2147483648 -37050116366769/2147483648 -2671122790137/2147483648 592876840749/268435456 3489292211901/1073741824 -17169424134747/2147483648 1501677650907/1073741824 10259670469137/2147483648 -2322727456293/536870912 -1040013011163/1073741824 -4842103519005/2147483648 3150103092861/1073741824 2126056672833/134217728 18798046291599/2147483648 2443447836501/1073741824 5647169146509/536870912
3546100418331/1073741824 858219538281/536870912 2694763227435/1073741824 9539652864975/2147483648 4301642424597/2147483648 -23026667517/67108864 137816312007/33554432 -3470052947847/2147483648 6101146927569/2147483648 423352913265/2147483648 1176953239221/536870912 15685656849537/2147483648 1189433037381/2147483648 9328066594923/2147483648 133365971619/134217728 2736675974949/2147483648 -6110171430621/2147483648 1403963542119/1073741824 3060658244481/2147483648 -555088622775/536870912 5687284304781/2147483648 -127039105779/134217728 2053717374315/2147483648 712956783831/2147483648 -1048375099407/2147483648 10558452572199/2147483648 1953123299085/1073741824 9012619288263/2147483648 198332181099/536870912 -3791825263377/2147483648 71661633879/2147483648 9323498826099/2147483648 -502400831691/536870912 -3067749240177/2147483648 -2700427569747/1073741824 -2819347824579/2147483648 113670696225/2147483648 2369607345033/2147483648 -659100432933/268435456 -207539164335/134217728 1226548229949/2147483648 -1408591095987/536870912 18174659888949/2147483648 329251245597/1073741824 2539162962297/2147483648 -746073376521/2147483648 5342794878843/2147483648 -2014484345517/1073741824 2519294664903/2147483648 7173085745277/2147483648 -4922509245309/1073741824 -3240938447547/1073741824 -377241950103/134217728 7600035099615/2147483648
-722823051477/2147483648 -2492044756359/1073741824 563504121447/268435456 -758232702021/2147483648 766078959141/1073741824 422258919/268435456 4296077040249/1073741824 -7393438865217/2147483648 1254596505381/2147483648 -1578198964491/2147483648 -2326192662375/536870912 515166920865/1073741824 -664085890413/1073741824 133365971619/134217728 7267117303419/1073741824 -1100006075799/536870912 -413316467961/134217728 4042881964047/2147483648 3922650899199/2147483648 984871962477/1073741824 -1890985714005/1073741824 -1540930858875/536870912 141560397939/2147483648 -358257277299/2147483648 3829273753851/2147483648 -947460707013/1073741824 -210203171277/33554432 1052349611397/2147483648 2721071810913/1073741824 -6195769711089/1073741824 383659373541/268435456 692678553423/2147483648 4343532173199/2147483648 1852199581107/536870912 -15491084076999/2147483648 -4085922644493/2147483648 11562173677305/2147483648 -8117960549271/2147483648 -4246341121953/1073741824 -1380353542257/1073741824 9020804782131/2147483648 -12797840600055/2147483648 -853809985521/2147483648 -2716292281911/268435456 521705417145/2147483648 6592446759189/2147483648 -1683912436557/536870912 -1488609734271/1073741824 -10006657913715/2147483648 758728662513/1073741824 21732985057821/2147483648 3197719433457/2147483648 949004069085/1073741824 122731605735/67108864
10431140599965/2147483648 1764037161807/2147483648 11805182813859/2147483648 2742138598431/268435456 2262657322917/2147483648 -5894344725765/2147483648 -5772203326851/2147483648 717736901721/536870912 -8078129794665/2147483648 4709789246163/1073741824 8179220257839/2147483648 1799847721329/268435456 -2828732578179/2147483648 2736675974949/2147483648 -1100006075799/536870912 21261266502879/2147483648 -4117043868687/1073741824 -3175967253495/1073741824 -1973783799969/536870912 -6333526879665/2147483648 13214436093873/2147483648 -967112218677/2147483648 -1100251319475/2147483648 1874637678699/536870912 -546113614701/1073741824 20249371038837/2147483648 19351579972857/2147483648 -1390336359999/2147483648 -160262370465/268435456 4667403685353/1073741824 2654926717611/1073741824 693613489455/134217728 1132098510693/2147483648 -8769156298179/2147483648 11499752382363/2147483648 -3692360347647/2147483648 -158163986739/33554432 12287483189253/1073741824 -9108042449385/2147483648 1613838804339/268435456 -5286231073875/2147483648 -3074113266405/1073741824 6770986556517/1073741824 817926952083/134217728 3129711867627/1073741824 147615128493/2147483648 22564191063813/2147483648 2837698612011/2147483648 2843525849469/1073741824 -1306903865133/2147483648 -15129296322657/2147483648 -2921372050725/268435456 5086924927959/2147483648 -4241819991849/1073741824
-1058113995615/536870912 -2431804558761/2147483648 -3193825161897/536870912 -18270602723697/2147483648 11401949160843/2147483648 3975163962363/2147483648 -3316851823305/1073741824 -1491053417919/2147483648 10650103146507/2147483648 755519927799/536870912 -4417053076137/536870912 -26733793030701/2147483648 4525089087627/536870912 -6110171430621/2147483648 -413316467961/134217728 -4117043868687/1073741824 78500831143347/2147483648 17753131958499/2147483648 9778400714919/2147483648 -2793043906437/2147483648 -6991321979283/1073741824 6856562301189/2147483648 1850565034299/536870912 -1977984073629/2147483648 -9471789554697/2147483648 -38460490048803/2147483648 -16645790516727/1073741824 -6720069062649/1073741824 4911664164249/1073741824 2898566918685/536870912 -401313516003/67108864 -10725067340373/1073741824 22073562992595/1073741824 -1575005926071/2147483648 28098565093137/2147483648 33127135677819/2147483648 25003753401525/2147483648 725500735923/268435456 6210569494767/1073741824 -40425442462845/2147483648 347447495751/1073741824 2807238357399/2147483648 -4404298078347/2147483648 -32611893273243/2147483648 5159468313747/2147483648 -1257835121691/2147483648 -6108792622983/536870912 -311392137561/134217728 -25006885938783/2147483648 -4509897405/8388608 21681983320023/2147483648 470654073459/33554432 2923178423925/1073741824 927942977871/2147483648
-3565957767789/2147483648 3053948838699/2147483648 246637300137/1073741824 -1832304147825/268435456 5207661892317/2147483648 -1753550764389/1073741824 778750893165/2147483648 350616266847/1073741824 9832139125995/1073741824 14474704596639/2147483648 6391646577/268435456 -4254453750501/1073741824 6335642419665/1073741824 1403963542119/1073741824 4042881964047/2147483648 -3175967253495/1073741824 17753131958499/2147483648 23315511348387/2147483648 3095498271705/1073741824 -15716534891091/2147483648 -8207339866209/1073741824 -3194496602097/2147483648 -4408186075995/2147483648 3806269813365/2147483648 3037670250963/2147483648 -3455309839695/536870912 123026093559/536870912 5907776880399/2147483648 8702047956579/1073741824 -129006543735/2147483648 -321836273865/134217728 -2647245939399/2147483648 441299106975/33554432 9082165607979/2147483648 -3094173984831/536870912 14891049562689/2147483648 14811222543405/2147483648 156923333961/268435456 425696238405/1073741824 -39196507061121/2147483648 -2342305887153/1073741824 2091687004779/1073741824 5557361567487/2147483648 -18015009440889/2147483648 1117965369243/268435456 625020084201/2147483648 -10334850012585/2147483648 1149547239279/2147483648 -4339859474331/2147483648 6804835026147/1073741824 17415087250263/1073741824 5655095541747/1073741824 -7727756108781/2147483648 31243264047069/2147483648
998002970511/536870912 1484639071053/1073741824 215940200373/134217728 -6610621246761/2147483648 -1315628382279/2147483648 2751004308699/536870912 8123163674559/1073741824 -1082011994667/2147483648 4231105890471/1073741824 -12629750184615/2147483648 96295441455/134217728 -1798593025323/2147483648 -498340833825/268435456 3060658244481/2147483648 3922650899199/2147483648 -1973783799969/536870912 9778400714919/2147483648 3095498271705/1073741824 20357645749437/2147483648 17010861324651/2147483648 1384704075885/536870912 3307725230367/2147483648 13886284095969/2147483648 -6507177845715/2147483648 -2599929823347/1073741824 963238821309/1073741824 -17852243808171/2147483648 14474233059/67108864 -1354534259403/536870912 -1838114782845/536870912 -8104317188511/2147483648 -2903324538483/1073741824 5022455115075/1073741824 -6289606474713/1073741824 -562828128807/2147483648 2159886254679/2147483648 -503984153667/2147483648 4541033596065/2147483648 11412738520203/1073741824 686491039059/536870912 2725403855733/536870912 -6041587421523/2147483648 -8501846454855/2147483648 -2699351601807/1073741824 -1947792967593/2147483648 -1467056541795/268435456 -18181067243085/2147483648 -7791193680849/1073741824 -25984429647939/2147483648 -7451951293323/2147483648 -11738205719595/1073741824 5862850461597/2147483648 -5913589253055/2147483648 -21461661956805/1073741824
2193830397699/1073741824 -3353870455383/2147483648 -4216210434381/2147483648 -943162885203/536870912 -3309257265369/1073741824 20559496694847/2147483648 15785637790515/2147483648 -10690856592189/2147483648 -6032509656483/1073741824 -8991698020815/536870912 -4867427219883/1073741824 -4786695685767/2147483648 -17650245314085/2147483648 -555088622775/536870912 984871962477/1073741824 -6333526879665/2147483648 -2793043906437/2147483648 -15716534891091/2147483648 17010861324651/2147483648 43755842128797/2147483648 1704355972797/134217728 5377172092245/2147483648 3256924784019/268435456 -17376476895927/2147483648 -5534307655413/1073741824 8140503454281/2147483648 -5041630146009/536870912 -91157449101/536870912 -10900911918549/1073741824 -9965663495061/2147483648 1326296780607/536870912 -7364163791013/2147483648 -13932592078707/2147483648 -27243254088417/2147483648 1459241288439/268435456 -7673427712005/1073741824 -6533745939357/1073741824 1147629000321/2147483648 1676018151261/268435456 3244077984675/134217728 19237698634107/2147483648 -14749599295641/2147483648 -251577221739/33554432 83734907097/268435456 -15043888585923/2147483648 -14841316334979/2147483648 -16977555752895/2147483648 -11299912105857/2147483648 -8003235868821/1073741824 -13307185979745/2147483648 -27719909881743/1073741824 -5787120408633/1073741824 -5856073511103/2147483648 -52725487365483/2147483648
15598734323373/2147483648 431347156845/1073741824 733879595601/134217728 1461625932885/134217728 -573813541743/2147483648 10021465349175/2147483648 876487130493/134217728 -15154820395347/2147483648 -10904379472137/2147483648 -3970045325313/536870912 2595556347213/2147483648 24092233325073/2147483648 -17397636774645/2147483648 5687284304781/2147483648 -1890985714005/1073741824 13214436093873/2147483648 -6991321979283/1073741824 -8207339866209/1073741824 1384704075885/536870912 1704355972797/134217728 20320474423359/1073741824 2783173264317/2147483648 21436510744743/2147483648 -1985254497501/536870912 -9650620518183/2147483648 31471609614549/2147483648 9718845370761/1073741824 5735468913171/1073741824 -19328531925777/2147483648 -619456497957/2147483648 13464931329249/2147483648 10629291647733/2147483648 -15959077893333/2147483648 -7896743964417/536870912 4396322797029/1073741824 -5036622196215/536870912 -1477988478801/134217728 20479215501741/2147483648 -4423795243569/1073741824 27224077129407/1073741824 3687081866055/1073741824 -13981130551851/2147483648 2781526238223/536870912 8956324594665/1073741824 -8341624752351/2147483648 -7077903021039/1073741824 4071873994461/1073741824 -761029516797/1073741824 2705121030489/536870912 596477252331/1073741824 -61517612979645/2147483648 -46717504052601/2147483648 -16225728836595/2147483648 -15742187037861/2147483648
3711241190367/1073741824 308059971315/268435456 -3207522203151/2147483648 1182746013027/1073741824 2415196235241/2147483648 1311245705493/536870912 6737559676677/1073741824 1575626620011/2147483648 76852377033/134217728 -3213191587485/2147483648 2862575820159/536870912 -922680709227/536870912 -579094795083/1073741824 -127039105779/134217728 -1540930858875/536870912 -967112218677/2147483648 6856562301189/2147483648 -3194496602097/2147483648 3307725230367/2147483648 5377172092245/2147483648 2783173264317/2147483648 19727240921787/2147483648 1399163404521/536870912 1023544932531/536870912 -7823489834055/2147483648 10170289788513/2147483648 -2335968850401/1073741824 -6544689239961/2147483648 -1449115986885/2147483648 -1848903539919/536870912 -8491821087657/2147483648 -488157567621/134217728 -922825112145/536870912 -6094679362407/1073741824 13202330925183/2147483648 1113400750617/268435456 -2548801539921/536870912 9937348197459/2147483648 17902958807517/2147483648 -83430096255/1073741824 -247325499501/1073741824 16461174600687/2147483648 -18274792177329/2147483648 20715611799471/2147483648 -4156117594359/2147483648 -146194279035/33554432 -242088275511/67108864 -119750675259/33554432 -4422288413433/536870912 -5049365275077/536870912 -10893527546787/1073741824 -1930150170117/536870912 -3525099843003/536870912 -33626788083123/2147483648
9270607175421/2147483648 665127927021/1073741824 20908158837/2147483648 691846287039/1073741824 -1271832729711/1073741824 12799564784193/2147483648 15830139858555/2147483648 -1142499017145/134217728 -1247370052497/1073741824 -9233943205635/1073741824 -269954731233/134217728 -176303258889/268435456 -1237600128957/536870912 2053717374315/2147483648 141560397939/2147483648 -1100251319475/2147483648 1850565034299/536870912 -4408186075995/2147483648 13886284095969/2147483648 3256924784019/268435456 21436510744743/2147483648 1399163404521/536870912 5952075010995/536870912 -2700631674261/536870912 -10973556757893/2147483648 11679442129857/2147483648 -48463816839/16777216 1950975157041/2147483648 -6234832622325/2147483648 -5466332219607/2147483648 -611341644201/2147483648 164653689351/268435456 1494399081387/1073741824 -20191237193505/2147483648 11897501957559/2147483648 -927102847245/268435456 -5559626486565/2147483648 4970748932355/2147483648 1106495213283/2147483648 30281692899585/2147483648 10817615853771/2147483648 -8203341600153/2147483648 -2758289314515/2147483648 260901558951/1073741824 -9786608105535/2147483648 -10339184500899/2147483648 -14820764095545/2147483648 -2375189546529/536870912 -6200769528063/2147483648 -221862057459/134217728 -8804053385709/536870912 -19025327034057/2147483648 -403375233189/67108864 -19312712838231/2147483648
5250149296911/2147483648 1076644340481/1073741824 9094293611109/2147483648 11348382844257/2147483648 642557228553/268435456 -4210482033519/1073741824 573422517285/536870912 4072046524185/1073741824 1330322927679/2147483648 17276864910825/2147483648 11479964514417/2147483648 6042328885191/2147483648 2134016827377/1073741824 712956783831/2147483648 -358257277299/2147483648 1874637678699/536870912 -1977984073629/2147483648 3806269813365/2147483648 -6507177845715/2147483648 -17376476895927/2147483648 -1985254497501/536870912 1023544932531/536870912 -2700631674261/536870912 3423163995195/536870912 4014850082601/2147483648 4843305568893/1073741824 5712318923049/2147483648 -5841668427273/2147483648 398074711857/134217728 295860881727/1073741824 -2095572873225/2147483648 406094903601/536870912 5009782693401/2147483648 3959974445541/2147483648 -3740167382223/2147483648 4252715260497/1073741824 -1364790520263/2147483648 14434314270111/2147483648 3983574181347/2147483648 -4585436056875/536870912 -6044443444803/2147483648 3098314068357/1073741824 -2564722118625/2147483648 4091363430873/1073741824 1046674370211/268435456 300589342239/268435456 10474762950429/2147483648 421634924745/2147483648 -5134863373407/1073741824 -3771113672883/1073741824 13984948662717/2147483648 -3318552759063/2147483648 2027116756491/2147483648 -12398658142683/2147483648
-4845572453361/2147483648 -13353774405/1073741824 3211521794589/1073741824 104460356055/268435456 -2680465743699/2147483648 -6289411866207/2147483648 -6218186439153/2147483648 5780369248359/2147483648 1547850003939/2147483648 8890257531801/2147483648 -175926239895/1073741824 1761405505047/1073741824 -913032064035/1073741824 -1048375099407/2147483648 3829273753851/2147483648 -546113614701/1073741824 -9471789554697/2147483648 3037670250963/2147483648 -2599929823347/1073741824 -5534307655413/1073741824 -9650620518183/2147483648 -7823489834055/2147483648 -10973556757893/2147483648 4014850082601/2147483648 1197668324607/268435456 -1010136685473/536870912 497476268637/268435456 -114053591997/2147483648 1539729552231/2147483648 -1676642450547/2147483648 454603042287/268435456 2565963800337/2147483648 -1073074675281/2147483648 12420028033017/2147483648 -17312800559745/2147483648 -632140619079/1073741824 147121870581/2147483648 -2516499775605/1073741824 -3595575417117/1073741824 -10305506761701/2147483648 -2570064372129/2147483648 96403725945/2147483648 614292986349/1073741824 -4666025667615/2147483648 3145720015191/2147483648 3200663159991/1073741824 6714778408851/2147483648 2911634131209/1073741824 6570290820789/2147483648 1527085862787/536870912 27631831204797/2147483648 1921343620197/1073741824 2705491736661/2147483648 17779055494533/2147483648
7939647597033/536870912 6454701401331/1073741824 30177742387767/2147483648 10466489526171/536870912 1243265293065/2147483648 890945693121/536870912 35005199334441/2147483648 -5905614555963/2147483648 -12055628938827/2147483648 -4393328494287/2147483648 6783657311763/536870912 40438688604435/2147483648 -7530261839355/2147483648 10558452572199/2147483648 -947460707013/1073741824 20249371038837/2147483648 -38460490048803/2147483648 -3455309839695/536870912 963238821309/1073741824 8140503454281/2147483648 31471609614549/2147483648 10170289788513/2147483648 11679442129857/2147483648 4843305568893/1073741824 -1010136685473/536870912 19812077574651/536870912 14243641811457/1073741824 10226367585069/2147483648 -2526373759041/1073741824 -6526481811693/2147483648 2055383686323/2147483648 13308446334225/1073741824 -17862296322057/2147483648 -27293168805633/2147483648 -2247787954341/2147483648 -14060430947103/2147483648 -30580648256181/2147483648 33035306709261/2147483648 -15641002869/1073741824 1171470282273/67108864 3319194299271/2147483648 -1958490245343/1073741824 989944624755/2147483648 38041814945445/2147483648 -2094782215887/1073741824 -13837503357675/2147483648 4697195567829/536870912 -3030052311267/1073741824 -2829588078111/2147483648 -13612220297745/2147483648 -23872014760413/1073741824 -52460705899419/2147483648 -17945864528649/2147483648 -55460113622535/2147483648
522118144989/2147483648 6962098213461/2147483648 12927914330973/2147483648 3757761845961/536870912 -2819095688943/2147483648 -15740315890173/2147483648 -4091481428025/536870912 -13073246630259/2147483648 810630301467/1073741824 17027986145859/1073741824 25752311246403/2147483648 33528710172867/2147483648 -10044305647035/2147483648 1953123299085/1073741824 -210203171277/33554432 19351579972857/2147483648 -16645790516727/1073741824 123026093559/536870912 -17852243808171/2147483648 -5041630146009/536870912 9718845370761/1073741824 -2335968850401/1073741824 -48463816839/16777216 5712318923049/2147483648 497476268637/268435456 14243641811457/1073741824 100823363466117/2147483648 30228443321199/2147483648 2091215140605/1073741824 13321541991315/1073741824 1855977425703/268435456 12299371350141/1073741824 -11946854054763/2147483648 -2984717814231/2147483648 -20017344619083/2147483648 -5224398808833/536870912 -2620864043139/268435456 15026665797057/2147483648 -3170482210287/268435456 24918320858961/2147483648 -3869857621779/268435456 4679597356113/536870912 20744829154785/2147483648 44968459280175/2147483648 2163934333851/1073741824 -2034878410551/536870912 25760405133387/2147483648 7580754436239/536870912 18844986400473/536870912 8236333147269/536870912 -2237981785287/268435456 -59107155004479/2147483648 -10447407300867/1073741824 330115422999/8388608
1282079140461/2147483648 -423084987579/1073741824 17949957279/16777216 -2131651780791/2147483648 2677692214827/1073741824 3005154926061/2147483648 3540359146701/1073741824 -5678038442241/1073741824 2368266883785/536870912 -1843993895805/2147483648 -411629954043/1073741824 5720641164981/536870912 -524017910409/1073741824 9012619288263/2147483648 1052349611397/2147483648 -1390336359999/2147483648 -6720069062649/1073741824 5907776880399/2147483648 14474233059/67108864 -91157449101/536870912 5735468913171/1073741824 -6544689239961/2147483648 1950975157041/2147483648 -5841668427273/2147483648 -114053591997/2147483648 10226367585069/2147483648 30228443321199/2147483648 35009241595419/2147483648 2253880767501/2147483648 724642853697/2147483648 321850093815/67108864 4906356752475/1073741824 -656437044849/268435456 -175539635205/67108864 -18582020503455/2147483648 -1985361307203/536870912 -2358651859539/1073741824 -101694172293/2147483648 -11562284783295/1073741824 1680302669247/1073741824 -3672499676799/2147483648 -346035375321/268435456 2918808061215/268435456 -7220622899739/2147483648 -482134187523/536870912 -1435253277531/536870912 5748169103439/2147483648 15834297332637/2147483648 17065409176617/1073741824 15253668815079/1073741824 672252665205/1073741824 -5828030307855/536870912 -23496592854531/2147483648 33984500147205/1073741824
-2005446277533/2147483648 185906413737/268435456 -5936004319425/2147483648 -2840771360205/536870912 5551493840475/2147483648 -991782839679/268435456 -1291469396991/1073741824 -7567294990407/2147483648 2606538996495/536870912 15492820649379/2147483648 -2398440188067/1073741824 -14880180522375/2147483648 22184703141291/2147483648 198332181099/536870912 2721071810913/1073741824 -160262370465/268435456 4911664164249/1073741824 8702047956579/1073741824 -1354534259403/536870912 -10900911918549/1073741824 -19328531925777/2147483648 -1449115986885/2147483648 -6234832622325/2147483648 398074711857/134217728 1539729552231/2147483648 -2526373759041/1073741824 2091215140605/1073741824 2253880767501/2147483648 31168940235765/2147483648 -724004531001/2147483648 -5500120922265/2147483648 5217346351299/2147483648 24487719517653/2147483648 9163656056241/1073741824 -1672607201415/2147483648 12641394941433/2147483648 23413643105601/2147483648 -9713749369311/2147483648 -9255872129037/1073741824 -35950462757607/2147483648 -3807798032757/1073741824 1681651001433/536870912 6423192677691/2147483648 -2240670196563/268435456 5344666688373/2147483648 5932241330157/1073741824 -1904403997959/536870912 2810151008871/1073741824 8325769265445/2147483648 2973632686239/536870912 12702335720919/536870912 2118204852231/536870912 -2880006084441/2147483648 25980571436835/1073741824
-6961051099851/2147483648 -2138558288541/2147483648 -1578432537687/536870912 -3147281972679/1073741824 1132105894251/2147483648 -8101139045811/2147483648 -5486420003001/536870912 580820153025/2147483648 -1397366637153/268435456 8025507589593/1073741824 7237533929421/2147483648 -4309936688367/2147483648 2443575675477/536870912 -3791825263377/2147483648 -6195769711089/1073741824 4667403685353/1073741824 2898566918685/536870912 -129006543735/2147483648 -1838114782845/536870912 -9965663495061/2147483648 -619456497957/2147483648 -1848903539919/536870912 -5466332219607/2147483648 295860881727/1073741824 -1676642450547/2147483648 -6526481811693/2147483648 13321541991315/1073741824 724642853697/2147483648 -724004531001/2147483648 10639823450517/536870912 -1982173554207/1073741824 -382490282361/1073741824 9645549176967/2147483648 751914689583/2147483648 15245706715263/2147483648 -458237741667/2147483648 8693885925705/2147483648 13952630999487/2147483648 14562088297815/2147483648 3775488004737/1073741824 -6939683158521/1073741824 -2121015666123/2147483648 910092907125/2147483648 3100124993877/1073741824 9851602722387/2147483648 -703667040957/536870912 10423572513/2097152 10799101468275/2147483648 13343703522021/2147483648 2993924018169/1073741824 -8708035105425/1073741824 9817732428357/2147483648 34352990521917/2147483648 -16543076437311/2147483648
-1575108378285/2147483648 -2989542113565/2147483648 1521468731517/2147483648 27434759427/16777216 1120253037255/1073741824 -302527145481/2147483648 -2103396545349/536870912 -69546939627/134217728 -8142017229645/2147483648 -4278174562305/2147483648 -5190913542825/1073741824 459805757079/134217728 -6389604362739/1073741824 71661633879/2147483648 383659373541/268435456 2654926717611/1073741824 -401313516003/67108864 -321836273865/134217728 -8104317188511/2147483648 1326296780607/536870912 13464931329249/2147483648 -8491821087657/2147483648 -611341644201/2147483648 -2095572873225/2147483648 454603042287/268435456 2055383686323/2147483648 1855977425703/268435456 321850093815/67108864 -5500120922265/2147483648 -1982173554207/1073741824 1718085554841/134217728 2530908967077/1073741824 -4852016762511/1073741824 -7810950110805/2147483648 -12617300281179/2147483648 -6094689019779/1073741824 -7888896793023/2147483648 3718173863097/1073741824 -6193603776009/536870912 20164792382091/2147483648 -43458267033/1073741824 -12875323165875/2147483648 831002312811/134217728 -6765304934031/2147483648 1116788794803/2147483648 268263476517/2147483648 13955749757133/2147483648 16598094578541/2147483648 11132315696391/1073741824 16752862642641/2147483648 2821754412015/2147483648 -5427957761139/536870912 -3164684877645/1073741824 40870471823091/2147483648
4814440107483/1073741824 8774321800173/2147483648 10999925014593/2147483648 19506751550355/2147483648 -1701773452551/2147483648 -3234421402497/1073741824 663227818347/2147483648 -4070982626685/1073741824 -659141446125/1073741824 3879632139987/2147483648 5797886162823/2147483648 21386313461193/2147483648 -106589023653/268435456 9323498826099/2147483648 692678553423/2147483648 693613489455/134217728 -10725067340373/1073741824 -2647245939399/2147483648 -2903324538483/1073741824 -7364163791013/2147483648 10629291647733/2147483648 -488157567621/134217728 164653689351/268435456 406094903601/536870912 2565963800337/2147483648 13308446334225/1073741824 12299371350141/1073741824 4906356752475/1073741824 5217346351299/2147483648 -382490282361/1073741824 2530908967077/1073741824 25804866225615/2147483648 -2107149762711/536870912 1090206490059/1073741824 -4030222788615/1073741824 -13259947289475/2147483648 -4490501834967/2147483648 -2748574107807/2147483648 -26021793751329/2147483648 10396667667339/2147483648 -4374908981799/2147483648 -2767455416427/1073741824 27391898716473/2147483648 10532572891983/2147483648 14895404169/2147483648 2665054919307/1073741824 7971016361649/1073741824 1653411231051/1073741824 29233159169829/2147483648 15329562486015/2147483648 -712915115847/536870912 -21158500427577/2147483648 -3068216124831/1073741824 34488596785929/2147483648
1423035423357/2147483648 -2028605436651/2147483648 1964039837037/1073741824 -4204438021881/536870912 5203086451149/2147483648 -1427274121917/2147483648 -808838713089/1073741824 -3856679929221/1073741824 13783298736375/2147483648 18245104164501/2147483648 -7330703200041/2147483648 -9676820743425/1073741824 5485754461299/536870912 -502400831691/536870912 4343532173199/2147483648 1132098510693/2147483648 22073562992595/1073741824 441299106975/33554432 5022455115075/1073741824 -13932592078707/2147483648 -15959077893333/2147483648 -922825112145/536870912 1494399081387/1073741824 5009782693401/2147483648 -1073074675281/2147483648 -17862296322057/2147483648 -11946854054763/2147483648 -656437044849/268435456 24487719517653/2147483648 9645549176967/2147483648 -4852016762511/1073741824 -2107149762711/536870912 30608046461889/1073741824 3604276135203/2147483648 836447683671/268435456 12462162533505/1073741824 20765395429419/2147483648 792361303251/67108864 -599260123065/2147483648 -37669828649613/2147483648 -25981477695/134217728 -6546263033877/2147483648 -1615751801979/1073741824 -38790496758549/2147483648 12351952984251/2147483648 1394815385079/2147483648 -6258110678907/1073741824 -87732848193/2147483648 -12134333124453/1073741824 7678008099645/2147483648 50985318344487/2147483648 1503887432277/536870912 920537364393/536870912 9776652114291/2147483648
-16330217585283/2147483648 -3315346904841/2147483648 -5512414976115/2147483648 -9374090081529/2147483648 -2727891147987/2147483648 -7523119402527/1073741824 -16786773249531/2147483648 -51500783649/2147483648 243962536137/67108864 4801363873299/536870912 -9893413927695/2147483648 -11347229713059/2147483648 15003938878179/2147483648 -3067749240177/2147483648 1852199581107/536870912 -8769156298179/2147483648 -1575005926071/2147483648 9082165607979/2147483648 -6289606474713/1073741824 -27243254088417/2147483648 -7896743964417/536870912 -6094679362407/1073741824 -20191237193505/2147483648 3959974445541/2147483648 12420028033017/2147483648 -27293168805633/2147483648 -2984717814231/2147483648 -175539635205/67108864 9163656056241/1073741824 751914689583/2147483648 -7810950110805/2147483648 1090206490059/1073741824 3604276135203/2147483648 10193524257699/536870912 -240064755027/33554432 4101726387297/2147483648 26029670004555/2147483648 -19707924722061/1073741824 -9159600356337/1073741824 -18890694470163/1073741824 -3748834231935/1073741824 8453390415069/2147483648 5351666435397/2147483648 -8693218452543/1073741824 2504938933659/2147483648 23785199513553/2147483648 -2049018086349/1073741824 5210715869253/2147483648 2233052310429/268435456 1460795462835/268435456 16153582602117/536870912 15757405060557/1073741824 13056438786915/2147483648 29028394952025/1073741824
2756238608979/1073741824 -139071808371/1073741824 -16255944971889/2147483648 1098024436437/2147483648 112295752917/134217728 7172198304177/2147483648 -1214679036633/268435456 3548558519787/1073741824 -1381587461271/268435456 -7062413517303/1073741824 -440225244519/268435456 -20626786941375/2147483648 13263055016367/2147483648 -2700427569747/1073741824 -15491084076999/2147483648 11499752382363/2147483648 28098565093137/2147483648 -3094173984831/536870912 -562828128807/2147483648 1459241288439/268435456 4396322797029/1073741824 13202330925183/2147483648 11897501957559/2147483648 -3740167382223/2147483648 -17312800559745/2147483648 -2247787954341/2147483648 -20017344619083/2147483648 -18582020503455/2147483648 -1672607201415/2147483648 15245706715263/2147483648 -12617300281179/2147483648 -4030222788615/1073741824 836447683671/268435456 -240064755027/33554432 60693107758737/2147483648 6123307716777/1073741824 470040849375/536870912 9785141042715/2147483648 7991911524879/1073741824 2445359027199/536870912 94921864953/268435456 1307155209093/1073741824 -2675407039521/2147483648 5443257933279/1073741824 -1567630255899/1073741824 -695261227377/536870912 -1010421854439/1073741824 -3194741772747/536870912 -2191504817409/268435456 -22090993870995/2147483648 -21716042330637/1073741824 13050736308639/2147483648 16987518442641/2147483648 -51413699290863/2147483648
-91534821915/1073741824 479248494339/536870912 -438915323199/268435456 -4729590024873/1073741824 4212672428091/1073741824 -313310832039/2147483648 404372218731/1073741824 7660496154453/1073741824 850359992445/134217728 4193670477699/1073741824 4513157337/33554432 -15110005419273/2147483648 8575428805941/1073741824 -2819347824579/2147483648 -4085922644493/2147483648 -3692360347647/2147483648 33127135677819/2147483648 14891049562689/2147483648 2159886254679/2147483648 -7673427712005/1073741824 -5036622196215/536870912 1113400750617/268435456 -927102847245/268435456 4252715260497/1073741824 -632140619079/1073741824 -14060430947103/2147483648 -5224398808833/536870912 -1985361307203/536870912 12641394941433/2147483648 -458237741667/2147483648 -6094689019779/1073741824 -13259947289475/2147483648 12462162533505/1073741824 4101726387297/2147483648 6123307716777/1073741824 14736079352637/1073741824 9039323594157/2147483648 4128953621895/1073741824 6898885040319/1073741824 -23866785712317/1073741824 -1636099903425/1073741824 12977964454905/2147483648 -6696024158391/2147483648 -11075871258537/2147483648 3452263955505/1073741824 23003684193/536870912 -7797896881017/2147483648 -1019877266859/536870912 -24912387596811/2147483648 -1784030521119/536870912 14419284735963/1073741824 11341174023933/1073741824 -3280708036101/2147483648 -2993074657803/1073741824
-13239878239107/2147483648 -6114630832413/2147483648 -2034172238673/268435456 -19069230243807/2147483648 5080608762765/1073741824 -7862954706957/2147483648 -7433762372691/2147483648 -135284150043/33554432 2696871832107/1073741824 8822236095969/2147483648 -9860107025583/1073741824 -25338681029067/2147483648 11963616026859/1073741824 113670696225/2147483648 11562173677305/2147483648 -158163986739/33554432 25003753401525/2147483648 14811222543405/2147483648 -503984153667/2147483648 -6533745939357/1073741824 -1477988478801/134217728 -2548801539921/536870912 -5559626486565/2147483648 -1364790520263/2147483648 147121870581/2147483648 -30580648256181/2147483648 -2620864043139/268435456 -2358651859539/1073741824 23413643105601/2147483648 8693885925705/2147483648 -7888896793023/2147483648 -4490501834967/2147483648 20765395429419/2147483648 26029670004555/2147483648 470040849375/536870912 9039323594157/2147483648 48932465690313/2147483648 -989508068871/67108864 -656236850553/536870912 -35380126571829/2147483648 339357887265/1073741824 -9632697087117/2147483648 1749619459611/536870912 -4718363266665/268435456 478925826969/134217728 8551481440683/1073741824 -21157948909209/2147483648 -865635275655/536870912 -5691453301209/2147483648 1092684616023/268435456 36369995358741/2147483648 45919490222385/2147483648 14034685064661/1073741824 11281778237403/1073741824
23329522623579/2147483648 -43858713225/268435456 9912349808019/1073741824 8203904403621/1073741824 6134960840535/2147483648 3284662476999/2147483648 9481933626873/2147483648 5620368506367/2147483648 -12293583670815/2147483648 5076207612291/1073741824 25638811259421/2147483648 349282549509/33554432 -9862153204551/2147483648 2369607345033/2147483648 -8117960549271/2147483648 12287483189253/1073741824 725500735923/268435456 156923333961/268435456 4541033596065/2147483648 1147629000321/2147483648 20479215501741/2147483648 9937348197459/2147483648 4970748932355/2147483648 14434314270111/2147483648 -2516499775605/1073741824 33035306709261/2147483648 15026665797057/2147483648 -101694172293/2147483648 -9713749369311/2147483648 13952630999487/2147483648 3718173863097/1073741824 -2748574107807/2147483648 792361303251/67108864 -19707924722061/1073741824 9785141042715/2147483648 4128953621895/1073741824 -989508068871/67108864 88616018299809/2147483648 19430795592591/2147483648 5342173212249/536870912 -1442568937947/2147483648 -12692718990159/2147483648 -5403780232209/1073741824 10300314737307/2147483648 15775869707181/2147483648 -22319233198983/2147483648 15895604769567/1073741824 5878650450117/2147483648 -35279192551035/2147483648 -7489807169919/1073741824 -7024622726613/536870912 -46363045606245/2147483648 739878211893/536870912 -19307590212165/536870912
-3354383179179/2147483648 7399799021433/2147483648 -625932116979/268435456 -945680071017/134217728 -269818475049/1073741824 7892351536761/2147483648 8310956075841/2147483648 36864806961645/2147483648 27834059403/268435456 -5343153190677/2147483648 30111934874445/2147483648 -16099744705497/2147483648 -6505199122551/2147483648 -659100432933/268435456 -4246341121953/1073741824 -9108042449385/2147483648 6210569494767/1073741824 425696238405/1073741824 11412738520203/1073741824 1676018151261/268435456 -4423795243569/1073741824 17902958807517/2147483648 1106495213283/2147483648 3983574181347/2147483648 -3595575417117/1073741824 -15641002869/1073741824 -3170482210287/268435456 -11562284783295/1073741824 -9255872129037/1073741824 14562088297815/2147483648 -6193603776009/536870912 -26021793751329/2147483648 -599260123065/2147483648 -9159600356337/1073741824 7991911524879/1073741824 6898885040319/1073741824 -656236850553/536870912 19430795592591/2147483648 50224326620985/1073741824 -169742263701/67108864 277653908469/268435456 5220082347201/1073741824 -5982421249479/268435456 4188049071687/268435456 2582234290635/536870912 -26243359813341/2147483648 -19580852257827/2147483648 -236323496379/16777216 -70372340257827/2147483648 -24375155469915/1073741824 -78231371670075/2147483648 50372381683131/2147483648 34111780259355/2147483648 -177093789940185/2147483648
2705355179277/536870912 -7342556912853/2147483648 1806589554051/1073741824 4246874177433/536870912 -8548937056119/1073741824 14782018731537/2147483648 5780745681447/2147483648 -30287738431047/2147483648 -42209454077505/2147483648 -32112393537135/2147483648 767878445991/1073741824 19277879604039/2147483648 -37050116366769/2147483648 -207539164335/134217728 -1380353542257/1073741824 1613838804339/268435456 -40425442462845/2147483648 -39196507061121/2147483648 686491039059/536870912 3244077984675/134217728 27224077129407/1073741824 -83430096255/1073741824 30281692899585/2147483648 -4585436056875/536870912 -10305506761701/2147483648 1171470282273/67108864 24918320858961/2147483648 1680302669247/1073741824 -35950462757607/2147483648 3775488004737/1073741824 20164792382091/2147483648 10396667667339/2147483648 -37669828649613/2147483648 -18890694470163/1073741824 2445359027199/536870912 -23866785712317/1073741824 -35380126571829/2147483648 5342173212249/536870912 -169742263701/67108864 7514446727379/134217728 13185434279025/2147483648 -25377100599855/2147483648 -8027564438073/1073741824 6887667344259/536870912 -18736626182775/2147483648 -4072801620723/536870912 3105674063727/536870912 4761004725861/2147483648 2222842673505/268435456 -5858867411493/1073741824 -44244180666561/1073741824 -29778834134949/1073741824 7613989555449/2147483648 -58760898349641/2147483648
2728978877001/1073741824 -4427544687039/2147483648 3993596117151/2147483648 10862890431/8388608 -122306704551/536870912 10303384201167/2147483648 8825243918121/1073741824 -6803895555969/2147483648 -1888329235737/1073741824 -9174165240405/1073741824 -10867241623029/2147483648 -176663279037/536870912 -2671122790137/2147483648 1226548229949/2147483648 9020804782131/2147483648 -5286231073875/2147483648 347447495751/1073741824 -2342305887153/1073741824 2725403855733/536870912 19237698634107/2147483648 3687081866055/1073741824 -247325499501/1073741824 10817615853771/2147483648 -6044443444803/2147483648 -2570064372129/2147483648 3319194299271/2147483648 -3869857621779/268435456 -3672499676799/2147483648 -3807798032757/1073741824 -6939683158521/1073741824 -43458267033/1073741824 -4374908981799/2147483648 -25981477695/134217728 -3748834231935/1073741824 94921864953/268435456 -1636099903425/1073741824 339357887265/1073741824 -1442568937947/2147483648 277653908469/268435456 13185434279025/2147483648 17959518230421/2147483648 -1992203969577/268435456 -6576661758987/2147483648 -2167933447269/268435456 -3233319202503/1073741824 -226536376317/536870912 -10162497382515/2147483648 -5840296739961/1073741824 -25055872583325/2147483648 -2370615557667/536870912 -6149089079349/2147483648 1244260588503/2147483648 -163907487009/536870912 -16777195519521/1073741824
-4940225118855/2147483648 7517098212057/2147483648 -5986977690657/2147483648 -6202069267893/2147483648 -1659959725083/1073741824 -3870691251255/2147483648 -739437053961/536870912 9340719938187/2147483648 14121606831393/2147483648 829621074327/134217728 15772214293515/2147483648 -2245272955557/536870912 592876840749/268435456 -1408591095987/536870912 -12797840600055/2147483648 -3074113266405/1073741824 2807238357399/2147483648 2091687004779/1073741824 -6041587421523/2147483648 -14749599295641/2147483648 -13981130551851/2147483648 16461174600687/2147483648 -8203341600153/2147483648 3098314068357/1073741824 96403725945/2147483648 -1958490245343/1073741824 4679597356113/536870912 -346035375321/268435456 1681651001433/536870912 -2121015666123/2147483648 -12875323165875/2147483648 -2767455416427/1073741824 -6546263033877/2147483648 8453390415069/2147483648 1307155209093/1073741824 12977964454905/2147483648 -9632697087117/2147483648 -12692718990159/2147483648 5220082347201/1073741824 -25377100599855/2147483648 -1992203969577/268435456 20038071458271/1073741824 -7192466204271/1073741824 33335486702127/2147483648 -294245111091/134217728 -3313106565987/2147483648 -8615736930891/2147483648 1816123119993/2147483648 13541542010709/2147483648 -5956481808507/2147483648 6805557650883/2147483648 550026350295/1073741824 -24079887957507/2147483648 12420602100783/1073741824
5399759265897/2147483648 3478647199263/1073741824 134690769897/67108864 4877833548507/536870912 9465736599579/2147483648 -2217054275619/536870912 -11855243696775/2147483648 -3027393219087/2147483648 3531083734287/536870912 1172839738305/536870912 -2185379672463/536870912 3270033257577/268435456 3489292211901/1073741824 18174659888949/2147483648 -853809985521/2147483648 6770986556517/1073741824 -4404298078347/2147483648 5557361567487/2147483648 -8501846454855/2147483648 -251577221739/33554432 2781526238223/536870912 -18274792177329/2147483648 -2758289314515/2147483648 -2564722118625/2147483648 614292986349/1073741824 989944624755/2147483648 20744829154785/2147483648 2918808061215/268435456 6423192677691/2147483648 910092907125/2147483648 831002312811/134217728 27391898716473/2147483648 -1615751801979/1073741824 5351666435397/2147483648 -2675407039521/2147483648 -6696024158391/2147483648 1749619459611/536870912 -5403780232209/1073741824 -5982421249479/268435456 -8027564438073/1073741824 -6576661758987/2147483648 -7192466204271/1073741824 71746220732235/2147483648 -2494927609785/536870912 1714139733891/536870912 1487151992565/268435456 24430370476527/2147483648 6771111014307/2147483648 46566933277911/2147483648 42317795865651/2147483648 3652550700489/2147483648 -10846212518745/2147483648 -5968045772961/1073741824 25370280902535/536870912
9652861342257/2147483648 1110979773969/134217728 1853939098107/536870912 3109043646939/268435456 -8539928132967/2147483648 -2101884033363/1073741824 149528976213/268435456 4283020807593/536870912 -2928376333215/2147483648 7873090354827/2147483648 10568894469585/536870912 8447341649487/1073741824 -17169424134747/2147483648 329251245597/1073741824 -2716292281911/268435456 817926952083/134217728 -32611893273243/2147483648 -18015009440889/2147483648 -2699351601807/1073741824 83734907097/268435456 8956324594665/1073741824 20715611799471/2147483648 260901558951/1073741824 4091363430873/1073741824 -4666025667615/2147483648 38041814945445/2147483648 44968459280175/2147483648 -7220622899739/2147483648 -2240670196563/268435456 3100124993877/1073741824 -6765304934031/2147483648 10532572891983/2147483648 -38790496758549/2147483648 -8693218452543/1073741824 5443257933279/1073741824 -11075871258537/2147483648 -4718363266665/268435456 10300314737307/2147483648 4188049071687/268435456 6887667344259/536870912 -2167933447269/268435456 33335486702127/2147483648 -2494927609785/536870912 42877746087411/1073741824 -1700516764125/1073741824 -4455855007323/536870912 3331155771405/536870912 -2334391645413/536870912 13388037716661/2147483648 -5900190509487/536870912 -5197761262383/134217728 -6300665441337/536870912 -13722317908731/2147483648 -13869433770147/536870912
-1102476444087/2147483648 1444420455417/2147483648 254559031353/268435456 -309395710197/1073741824 6217714539123/2147483648 -7946619821181/2147483648 -9113377523109/2147483648 12161658465399/2147483648 635625885201/536870912 14397717157023/2147483648 7104057095865/2147483648 1574751649467/2147483648 1501677650907/1073741824 2539162962297/2147483648 521705417145/2147483648 3129711867627/1073741824 5159468313747/2147483648 1117965369243/268435456 -1947792967593/2147483648 -15043888585923/2147483648 -8341624752351/2147483648 -4156117594359/2147483648 -9786608105535/2147483648 1046674370211/268435456 3145720015191/2147483648 -2094782215887/1073741824 2163934333851/1073741824 -482134187523/536870912 5344666688373/2147483648 9851602722387/2147483648 1116788794803/2147483648 14895404169/2147483648 12351952984251/2147483648 2504938933659/2147483648 -1567630255899/1073741824 3452263955505/1073741824 478925826969/134217728 15775869707181/2147483648 2582234290635/536870912 -18736626182775/2147483648 -3233319202503/1073741824 -294245111091/134217728 1714139733891/536870912 -1700516764125/1073741824 7384062125373/1073741824 32861024967/134217728 10605961917795/2147483648 187735646823/268435456 -4589428901073/1073741824 810390084279/1073741824 5102833938237/2147483648 11410078007703/2147483648 16364928152355/2147483648 -3271566873951/536870912
-2927761448613/1073741824 -4477706410533/2147483648 -356104731081/268435456 545797048485/536870912 57389451651/1073741824 -2355659716083/536870912 -10622457522333/2147483648 -4846682411541/2147483648 -589010250951/1073741824 8054173981317/2147483648 -3317469900537/536870912 -5171544379797/2147483648 10259670469137/2147483648 -746073376521/2147483648 6592446759189/2147483648 147615128493/2147483648 -1257835121691/2147483648 625020084201/2147483648 -1467056541795/268435456 -14841316334979/2147483648 -7077903021039/1073741824 -146194279035/33554432 -10339184500899/2147483648 300589342239/268435456 3200663159991/1073741824 -13837503357675/2147483648 -2034878410551/536870912 -1435253277531/536870912 5932241330157/1073741824 -703667040957/536870912 268263476517/2147483648 2665054919307/1073741824 1394815385079/2147483648 23785199513553/2147483648 -695261227377/536870912 23003684193/536870912 8551481440683/1073741824 -22319233198983/2147483648 -26243359813341/2147483648 -4072801620723/536870912 -226536376317/536870912 -3313106565987/2147483648 1487151992565/268435456 -4455855007323/536870912 32861024967/134217728 1255663776345/134217728 1917082118157/1073741824 3818222094807/2147483648 6126722061351/1073741824 124430261439/33554432 21746919152469/1073741824 12445817594109/2147483648 9824177201037/2147483648 5470125396447/268435456
505758721311/134217728 364843256943/1073741824 10450220655135/2147483648 23004813755109/2147483648 621865798485/2147483648 -1341802297473/268435456 -17279736963801/2147483648 6217690078287/1073741824 -13734947581173/2147483648 10565214959835/2147483648 13080036244755/2147483648 15402671320665/1073741824 -2322727456293/536870912 5342794878843/2147483648 -1683912436557/536870912 22564191063813/2147483648 -6108792622983/536870912 -10334850012585/2147483648 -18181067243085/2147483648 -16977555752895/2147483648 4071873994461/1073741824 -242088275511/67108864 -14820764095545/2147483648 10474762950429/2147483648 6714778408851/2147483648 4697195567829/536870912 25760405133387/2147483648 5748169103439/2147483648 -1904403997959/536870912 10423572513/2097152 13955749757133/2147483648 7971016361649/1073741824 -6258110678907/1073741824 -2049018086349/1073741824 -1010421854439/1073741824 -7797896881017/2147483648 -21157948909209/2147483648 15895604769567/1073741824 -19580852257827/2147483648 3105674063727/536870912 -10162497382515/2147483648 -8615736930891/2147483648 24430370476527/2147483648 3331155771405/536870912 10605961917795/2147483648 1917082118157/1073741824 48429344304489/2147483648 16146932221605/2147483648 19938998633487/2147483648 2016523957953/536870912 -866406216387/2147483648 -23816679021351/2147483648 11799893313669/2147483648 1384270574637/268435456
-7523834875983/2147483648 -2705365256745/1073741824 -5559092644269/2147483648 -4676545456185/1073741824 588566899437/2147483648 -1395715294695/536870912 -17795089456395/2147483648 -6372769054809/2147483648 -6961547549979/2147483648 4299680712483/1073741824 -1550492864199/536870912 1117739408445/1073741824 -1040013011163/1073741824 -2014484345517/1073741824 -1488609734271/1073741824 2837698612011/2147483648 -311392137561/134217728 1149547239279/2147483648 -7791193680849/1073741824 -11299912105857/2147483648 -761029516797/1073741824 -119750675259/33554432 -2375189546529/536870912 421634924745/2147483648 2911634131209/1073741824 -3030052311267/1073741824 7580754436239/536870912 15834297332637/2147483648 2810151008871/1073741824 10799101468275/2147483648 16598094578541/2147483648 1653411231051/1073741824 -87732848193/2147483648 5210715869253/2147483648 -3194741772747/536870912 -1019877266859/536870912 -865635275655/536870912 5878650450117/2147483648 -236323496379/16777216 4761004725861/2147483648 -5840296739961/1073741824 1816123119993/2147483648 6771111014307/2147483648 -2334391645413/536870912 187735646823/268435456 3818222094807/2147483648 16146932221605/2147483648 7536700017297/536870912 38859048180099/2147483648 12119460051513/1073741824 34874008289757/2147483648 -18269216774397/2147483648 -3712761239523/2147483648 73540817868207/2147483648
-12744333748971/2147483648 3750426433413/2147483648 -61822255203/16777216 317533381413/1073741824 -7395349389681/2147483648 -12690072472089/2147483648 -529237022289/33554432 -2525295551523/268435456 442106180079/536870912 10996122052767/2147483648 -285187250217/67108864 4467660209703/536870912 -4842103519005/2147483648 2519294664903/2147483648 -10006657913715/2147483648 2843525849469/1073741824 -25006885938783/2147483648 -4339859474331/2147483648 -25984429647939/2147483648 -8003235868821/1073741824 2705121030489/536870912 -4422288413433/536870912 -6200769528063/2147483648 -5134863373407/1073741824 6570290820789/2147483648 -2829588078111/2147483648 18844986400473/536870912 17065409176617/1073741824 8325769265445/2147483648 13343703522021/2147483648 11132315696391/1073741824 29233159169829/2147483648 -12134333124453/1073741824 2233052310429/268435456 -2191504817409/268435456 -24912387596811/2147483648 -5691453301209/2147483648 -35279192551035/2147483648 -70372340257827/2147483648 2222842673505/268435456 -25055872583325/2147483648 13541542010709/2147483648 46566933277911/2147483648 13388037716661/2147483648 -4589428901073/1073741824 6126722061351/1073741824 19938998633487/2147483648 38859048180099/2147483648 27938545267605/536870912 57711590180859/2147483648 23633414669991/2147483648 -36147855023433/2147483648 -25677928094565/2147483648 89725464736083/1073741824
-7878683775747/2147483648 181153407039/1073741824 -2111240314995/2147483648 -4324221331449/1073741824 652697956113/536870912 -5734000233999/2147483648 -14719448068401/2147483648 -7445496179295/1073741824 1651297644327/268435456 8250728070651/2147483648 -7449738797445/1073741824 4648290716667/1073741824 3150103092861/1073741824 7173085745277/2147483648 758728662513/1073741824 -1306903865133/2147483648 -4509897405/8388608 6804835026147/1073741824 -7451951293323/2147483648 -13307185979745/2147483648 596477252331/1073741824 -5049365275077/536870912 -221862057459/134217728 -3771113672883/1073741824 1527085862787/536870912 -13612220297745/2147483648 8236333147269/536870912 15253668815079/1073741824 2973632686239/536870912 2993924018169/1073741824 16752862642641/2147483648 15329562486015/2147483648 7678008099645/2147483648 1460795462835/268435456 -22090993870995/2147483648 -1784030521119/536870912 1092684616023/268435456 -7489807169919/1073741824 -24375155469915/1073741824 -5858867411493/1073741824 -2370615557667/536870912 -5956481808507/2147483648 42317795865651/2147483648 -5900190509487/536870912 810390084279/1073741824 124430261439/33554432 2016523957953/536870912 12119460051513/1073741824 57711590180859/2147483648 25609465499109/1073741824 39184443483597/2147483648 -14679052949337/2147483648 -18244993904805/2147483648 130114471856943/2147483648
-4614997332423/536870912 -3483793790781/536870912 1563084367485/2147483648 -26320546754091/2147483648 1380163442745/2147483648 -9737828783319/1073741824 -4303597902303/536870912 -220129320567/33554432 17761780173321/2147483648 36140596655157/2147483648 -36409073718501/2147483648 -25528354224693/2147483648 2126056672833/134217728 -4922509245309/1073741824 21732985057821/2147483648 -15129296322657/2147483648 21681983320023/2147483648 17415087250263/1073741824 -11738205719595/1073741824 -27719909881743/1073741824 -61517612979645/2147483648 -10893527546787/1073741824 -8804053385709/536870912 13984948662717/2147483648 27631831204797/2147483648 -23872014760413/1073741824 -2237981785287/268435456 672252665205/1073741824 12702335720919/536870912 -8708035105425/1073741824 2821754412015/2147483648 -712915115847/536870912 50985318344487/2147483648 16153582602117/536870912 -21716042330637/1073741824 14419284735963/1073741824 36369995358741/2147483648 -7024622726613/536870912 -78231371670075/2147483648 -44244180666561/1073741824 -6149089079349/2147483648 6805557650883/2147483648 3652550700489/2147483648 -5197761262383/134217728 5102833938237/2147483648 21746919152469/1073741824 -866406216387/2147483648 34874008289757/2147483648 23633414669991/2147483648 39184443483597/2147483648 210114217107327/2147483648 15394872308613/2147483648 -12702363624897/2147483648 174604183168917/2147483648
-27972886933161/2147483648 832835954055/1073741824 -30773960869485/2147483648 -19814748067329/1073741824 2838509837667/2147483648 -3283495318077/2147483648 -3218385339135/268435456 41032323718959/2147483648 7073394266913/2147483648 -4405840217865/1073741824 -13259275304541/2147483648 -11048381644365/536870912 18798046291599/2147483648 -3240938447547/1073741824 3197719433457/2147483648 -2921372050725/268435456 470654073459/33554432 5655095541747/1073741824 5862850461597/2147483648 -5787120408633/1073741824 -46717504052601/2147483648 -1930150170117/536870912 -19025327034057/2147483648 -3318552759063/2147483648 1921343620197/1073741824 -52460705899419/2147483648 -59107155004479/2147483648 -5828030307855/536870912 2118204852231/536870912 9817732428357/2147483648 -5427957761139/536870912 -21158500427577/2147483648 1503887432277/536870912 15757405060557/1073741824 13050736308639/2147483648 11341174023933/1073741824 45919490222385/2147483648 -46363045606245/2147483648 50372381683131/2147483648 -29778834134949/1073741824 1244260588503/2147483648 550026350295/1073741824 -10846212518745/2147483648 -6300665441337/536870912 11410078007703/2147483648 12445817594109/2147483648 -23816679021351/2147483648 -18269216774397/2147483648 -36147855023433/2147483648 -14679052949337/2147483648 15394872308613/2147483648 112834904658453/2147483648 28084255300749/1073741824 -7078587010527/268435456
-1628412451431/268435456 -3675757028205/1073741824 -14045297731977/2147483648 -11084357744427/2147483648 -252257910207/1073741824 -10124224829757/2147483648 -29384277732315/2147483648 16301058344229/2147483648 -13778250345465/1073741824 3271526348769/2147483648 -434283156159/536870912 -15443306222151/2147483648 2443447836501/1073741824 -377241950103/134217728 949004069085/1073741824 5086924927959/2147483648 2923178423925/1073741824 -7727756108781/2147483648 -5913589253055/2147483648 -5856073511103/2147483648 -16225728836595/2147483648 -3525099843003/536870912 -403375233189/67108864 2027116756491/2147483648 2705491736661/2147483648 -17945864528649/2147483648 -10447407300867/1073741824 -23496592854531/2147483648 -2880006084441/2147483648 34352990521917/2147483648 -3164684877645/1073741824 -3068216124831/1073741824 920537364393/536870912 13056438786915/2147483648 16987518442641/2147483648 -3280708036101/2147483648 14034685064661/1073741824 739878211893/536870912 34111780259355/2147483648 7613989555449/2147483648 -163907487009/536870912 -24079887957507/2147483648 -5968045772961/1073741824 -13722317908731/2147483648 16364928152355/2147483648 9824177201037/2147483648 11799893313669/2147483648 -3712761239523/2147483648 -25677928094565/2147483648 -18244993904805/2147483648 -12702363624897/2147483648 28084255300749/1073741824 20184481024839/536870912 -92205703302681/2147483648
-26190134941743/2147483648 -2952449175381/1073741824 -17341459668801/2147483648 -19959072135177/2147483648 4849465559367/2147483648 -22043761484067/2147483648 -43082438164413/2147483648 -25862573519997/1073741824 2713628677839/134217728 4046796011439/268435456 -53172858777837/2147483648 348328991091/134217728 5647169146509/536870912 7600035099615/2147483648 122731605735/67108864 -4241819991849/1073741824 927942977871/2147483648 31243264047069/2147483648 -21461661956805/1073741824 -52725487365483/2147483648 -15742187037861/2147483648 -33626788083123/2147483648 -19312712838231/2147483648 -12398658142683/2147483648 17779055494533/2147483648 -55460113622535/2147483648 330115422999/8388608 33984500147205/1073741824 25980571436835/1073741824 -16543076437311/2147483648 40870471823091/2147483648 34488596785929/2147483648 9776652114291/2147483648 29028394952025/1073741824 -51413699290863/2147483648 -2993074657803/1073741824 11281778237403/1073741824 -19307590212165/536870912 -177093789940185/2147483648 -58760898349641/2147483648 -16777195519521/1073741824 12420602100783/1073741824 25370280902535/536870912 -13869433770147/536870912 -3271566873951/536870912 5470125396447/268435456 1384270574637/268435456 73540817868207/2147483648 89725464736083/1073741824 130114471856943/2147483648 174604183168917/2147483648 -7078587010527/268435456 -92205703302681/2147483648 113018222604165/536870912


==> anc/solution-Q_6.blockB <==
6422375985201/1073741824 101021838105/1073741824 5609927225301/2147483648 -673944979881/1073741824 -3639021479253/2147483648 4968426609597/2147483648 2870205806895/2147483648 -810417023331/2147483648 1723128912693/2147483648 -1350705599829/1073741824 -2487167657241/2147483648 2741969235429/1073741824 -331294266897/536870912 -1858526311467/2147483648 5635798933257/2147483648 -1649587822413/1073741824 701893481901/268435456 -3148798112685/2147483648 1778512101891/536870912 1541983132791/1073741824 2057533623801/2147483648 -4353606134421/2147483648 99661944885/134217728 -2596207583397/1073741824 -325082777697/67108864 -4050323863887/2147483648 8052537070833/2147483648 4834474307721/1073741824 3872694915303/1073741824 4386231335301/2147483648 -4845570957633/2147483648 4893686820105/2147483648 -10400924722335/2147483648 6615113732607/2147483648 3520146249501/2147483648 1511603443515/536870912 2165361672231/2147483648 3446764581237/1073741824 -1331290193763/1073741824 -1125357963645/1073741824
101021838105/1073741824 10734369196017/2147483648 1389247625241/2147483648 7538722293/67108864 3801666609285/2147483648 -2657826053913/2147483648 3997006197687/1073741824 -3343363732245/2147483648 -377074920801/2147483648 3720004358247/1073741824 4803543061275/2147483648 -173691811881/268435456 4500650304687/2147483648 487668136653/1073741824 -572869168131/1073741824 -320097504723/536870912 326298304983/536870912 -519248791545/2147483648 124514918427/536870912 -325695115497/2147483648 -249521399229/536870912 915608145315/268435456 -3645226656861/1073741824 -791332818747/2147483648 -1194808774701/2147483648 -5670364509165/2147483648 -2478204091065/2147483648 3561731783781/2147483648 1047258244845/1073741824 4985015075811/1073741824 -130262071539/268435456 -4078903151883/1073741824 -25518249783/134217728 -1354099172295/536870912 -106646051223/2147483648 3240695530215/1073741824 -4395162226509/2147483648 -5177505771051/2147483648 -807881405283/1073741824 1091754180921/536870912
5609927225301/2147483648 1389247625241/2147483648 1087014435117/268435456 3254777975073/1073741824 -3124894189245/2147483648 1339927988013/1073741824 -244698588225/1073741824 -1152219979587/2147483648 2871905111691/2147483648 5589555126585/2147483648 428370982173/536870912 3134233738569/1073741824 1555186529997/2147483648 6293699476323/2147483648 3367610017209/2147483648 1435738002435/1073741824 4154219256771/2147483648 -3509702003199/2147483648 86733194877/134217728 -829447546953/1073741824 294593816979/2147483648 1687130880933/1073741824 6137184597/67108864 -805657945377/268435456 -239851153119/67108864 -601832661717/1073741824 373068946935/268435456 9902915422485/2147483648 1974142039893/536870912 1100419766127/536870912 -2890002246855/2147483648 -823285993683/2147483648 -4398457052115/2147483648 -995068728555/1073741824 -19163954733/268435456 448305290523/268435456 2325852663423/1073741824 231800770407/536870912 720430432041/2147483648 1589836196439/1073741824
-673944979881/1073741824 7538722293/67108864 3254777975073/1073741824 406616265615/67108864 -1367002633701/1073741824 -699614313945/536870912 -410641215051/268435456 207811427931/1073741824 582196818591/536870912 3677640730839/1073741824 2144068942677/1073741824 3496909321917/2147483648 2046509373441/1073741824 6670607195391/1073741824 3041736279549/2147483648 7001009880663/2147483648 512147050515/268435456 -1307589139437/536870912 -144989000259/134217728 -486988679853/2147483648 -341970775893/2147483648 6234108769899/2147483648 1402972835301/1073741824 607228529301/2147483648 -85908873453/268435456 3793731581259/1073741824 -1613968750443/2147483648 10211949547929/2147483648 2963727838407/1073741824 1417838901981/1073741824 -4956597747729/2147483648 -1930171397091/1073741824 -388441976409/1073741824 -11620560508503/2147483648 -587632968531/268435456 1983265230981/1073741824 14102252007993/2147483648 1321847432169/2147483648 3121817210037/2147483648 2126040516639/1073741824
-3639021479253/2147483648 3801666609285/2147483648 -3124894189245/2147483648 -1367002633701/1073741824 9603536612349/2147483648 -227106310677/268435456 1581476699193/2147483648 -1700808211569/1073741824 -1792498969827/1073741824 -123617860917/1073741824 814021669707/536870912 -10558447780059/2147483648 1492755172953/2147483648 176403529653/1073741824 -5472293786703/2147483648 -4020841245579/2147483648 -1012933968027/536870912 2668463763/1048576 -457207603539/2147483648 -343080960819/536870912 -969859125321/2147483648 -2129220481791/2147483648 -11318358526773/2147483648 4860344663583/2147483648 -4515012152025/2147483648 -9077304615669/2147483648 -2838878996361/2147483648 -406686341433/268435456 2052481204479/2147483648 2037654680679/536870912 -596516914989/1073741824 -116663073141/67108864 100311858957/33554432 1390959510957/2147483648 2110512398871/1073741824 -6485538114135/2147483648 -25050352365597/2147483648 -1019616198969/1073741824 -2786434815969/2147483648 8760895186293/1073741824
4968426609597/2147483648 -2657826053913/2147483648 1339927988013/1073741824 -699614313945/536870912 -227106310677/268435456 13446364685001/2147483648 451225894767/268435456 -6577454985753/2147483648 1729137621195/2147483648 -3215212582041/2147483648 -4739958774765/2147483648 1237285356411/536870912 -7292569696899/2147483648 -955733392521/536870912 3935708633877/2147483648 -199727045157/1073741824 -1674791651925/2147483648 -59433960579/268435456 2220100758309/536870912 -10596654499893/2147483648 479229699153/536870912 -1148453482791/268435456 -324474974601/1073741824 -820106890467/268435456 -6572585959887/1073741824 -9100707679059/2147483648 4712190845031/2147483648 -513930625245/268435456 1291838450121/1073741824 -3266560622691/2147483648 2461294252161/2147483648 4966161748521/1073741824 209286430407/536870912 861717471369/268435456 5697970036737/2147483648 -1312317405141/536870912 -6335728061199/1073741824 -5368729871937/2147483648 2303346158721/2147483648 487221329709/134217728
2870205806895/2147483648 3997006197687/1073741824 -244698588225/1073741824 -410641215051/268435456 1581476699193/2147483648 451225894767/268435456 32348761149399/2147483648 -9812091428793/2147483648 -92659294173/134217728 75128622525/536870912 1501165159785/1073741824 -414480690693/1073741824 -8975163094383/2147483648 55247808555/536870912 211317625869/2147483648 -129315623517/67108864 -254797603725/1073741824 1312843601643/1073741824 5308532075007/1073741824 -3067799807625/2147483648 -5386805823795/2147483648 1195111917399/2147483648 -13880651911395/2147483648 -1023315073479/2147483648 -5062329893223/1073741824 -9801236925333/2147483648 71065976223/1073741824 2757169507881/2147483648 5282141029839/2147483648 954302195115/268435456 -1117617593673/2147483648 -4807093107/33554432 -978938343801/536870912 4469798192391/1073741824 1070255877969/1073741824 1904137932807/1073741824 -3424170831213/1073741824 -83861389677/134217728 -281782200315/536870912 2231374792275/1073741824
-810417023331/2147483648 -3343363732245/2147483648 -1152219979587/2147483648 207811427931/1073741824 -1700808211569/1073741824 -6577454985753/2147483648 -9812091428793/2147483648 36683121619911/2147483648 4133299620741/2147483648 -195385578255/536870912 2180447679699/2147483648 2665432518879/2147483648 7634225829321/2147483648 -130197502845/536870912 694952570097/2147483648 4772977488075/2147483648 3644909170569/2147483648 -5120996004741/2147483648 -10119296692947/2147483648 11826248781003/2147483648 3673071192717/2147483648 5728878588789/2147483648 8886992659401/2147483648 7923749031615/2147483648 6585942053469/1073741824 4992904242813/1073741824 -156498724077/2147483648 1804750474173/1073741824 -1002831235665/1073741824 -4428107186667/2147483648 -4526548020519/2147483648 791722879389/1073741824 -2226098433111/2147483648 -2496630444723/2147483648 -3481409399487/2147483648 82009220667/67108864 13492390273719/2147483648 913194418971/268435456 -1517864763597/2147483648 -876353728215/134217728
1723128912693/2147483648 -377074920801/2147483648 2871905111691/2147483648 582196818591/536870912 -1792498969827/1073741824 1729137621195/2147483648 -92659294173/134217728 4133299620741/2147483648 4579018639509/2147483648 5372607405699/2147483648 -409920374019/1073741824 6738971288517/2147483648 -1087288008123/2147483648 1382248906257/1073741824 3183428348373/2147483648 6088462329549/2147483648 655985181807/1073741824 -2768886020805/2147483648 -640467389313/2147483648 -883250602803/2147483648 279957389361/1073741824 1913849169861/2147483648 5821536939165/2147483648 -79076328261/67108864 323038932321/268435456 2188563285183/1073741824 -551741053917/1073741824 75676995513/33554432 977609586345/1073741824 -3886459180155/2147483648 -555645116865/1073741824 3229996710813/2147483648 -402752351367/1073741824 2013481198227/1073741824 -220419322275/134217728 -1011662002785/1073741824 4226729527467/1073741824 -1341343424217/2147483648 288751717833/1073741824 -8121867465903/2147483648
-1350705599829/1073741824 3720004358247/1073741824 5589555126585/2147483648 3677640730839/1073741824 -123617860917/1073741824 -3215212582041/2147483648 75128622525/536870912 -195385578255/536870912 5372607405699/2147483648 10530518935665/1073741824 6352666385409/2147483648 10145408619747/2147483648 4688777799207/2147483648 11267709105549/2147483648 18570603747/67108864 55581895095/16777216 670767517893/1073741824 -134858131227/268435456 -917042460993/2147483648 -204911095731/67108864 -38507601249/1073741824 16646845786947/2147483648 -813911008587/1073741824 -1085125833513/268435456 817058831583/268435456 4278614531973/2147483648 -2046523681455/536870912 3277121640297/1073741824 -96231261/1073741824 440381621607/536870912 -619296722367/536870912 -4071120610359/1073741824 6145458813543/2147483648 -4462477665009/1073741824 -11023462547715/2147483648 -180554218389/1073741824 2801328647577/536870912 -7556793604191/2147483648 254060104047/268435456 -1101714203817/536870912
-2487167657241/2147483648 4803543061275/2147483648 428370982173/536870912 2144068942677/1073741824 814021669707/536870912 -4739958774765/2147483648 1501165159785/1073741824 2180447679699/2147483648 -409920374019/1073741824 6352666385409/2147483648 8663223265479/2147483648 -89823196053/536870912 1868346844743/536870912 2888461219683/1073741824 -89528170647/134217728 -739704825573/1073741824 2097443851899/2147483648 -1486172270679/2147483648 1990112465013/2147483648 1390868410605/2147483648 -664298253/67108864 861192837723/268435456 -2227963730865/536870912 1163919321237/1073741824 -706891912509/536870912 -4702323412395/2147483648 -2002372229835/2147483648 797117805561/1073741824 904230967485/1073741824 8612520433017/2147483648 -4681651805529/2147483648 -989367299109/268435456 3203395187103/2147483648 -3553369018155/536870912 410026279269/2147483648 2667827549175/1073741824 -6403547150415/2147483648 -18597729609/33554432 1060675687479/2147483648 12340376208411/2147483648
2741969235429/1073741824 -173691811881/268435456 3134233738569/1073741824 3496909321917/2147483648 -10558447780059/2147483648 1237285356411/536870912 -414480690693/1073741824 2665432518879/2147483648 6738971288517/2147483648 10145408619747/2147483648 -89823196053/536870912 20477126901087/2147483648 67178493477/1073741824 2410620263325/2147483648 7741683815343/2147483648 2051167431855/1073741824 5270150139729/2147483648 -3189069128457/1073741824 7308883474083/2147483648 -2671458601413/1073741824 1625817147459/1073741824 8453306119791/2147483648 8293575418065/2147483648 -13066253768391/2147483648 304986599829/268435456 5734281750687/2147483648 1221584849253/2147483648 5286639045/4194304 -1822044986241/1073741824 -8249608963401/2147483648 -549706262949/1073741824 1403401472577/1073741824 -2138624698701/2147483648 -255952169697/67108864 -7634990463327/2147483648 6889337540553/2147483648 12596136772227/1073741824 -1286135009193/1073741824 638426314395/268435456 -517773378801/67108864
-331294266897/536870912 4500650304687/2147483648 1555186529997/2147483648 2046509373441/1073741824 1492755172953/2147483648 -7292569696899/2147483648 -8975163094383/2147483648 7634225829321/2147483648 -1087288008123/2147483648 4688777799207/2147483648 1868346844743/536870912 67178493477/1073741824 16463659535829/2147483648 165005500431/268435456 193886766861/2147483648 -2860076377803/2147483648 1298436298917/536870912 -6032044806879/2147483648 -1401079209513/2147483648 1258944927027/536870912 1360225023285/536870912 1643131554363/536870912 -228094609377/536870912 179640618375/134217728 1326888737283/1073741824 -35983939659/67108864 314224454481/536870912 -192900935907/536870912 -3126520581381/2147483648 7819603884249/2147483648 -442224204087/268435456 -4930940435541/1073741824 349603490661/536870912 -26311050588885/2147483648 351748619247/1073741824 1599084107685/268435456 787581872919/2147483648 -1408441928847/2147483648 1438686341319/2147483648 1989198597471/536870912
-1858526311467/2147483648 487668136653/1073741824 6293699476323/2147483648 6670607195391/1073741824 176403529653/1073741824 -955733392521/536870912 55247808555/536870912 -130197502845/536870912 1382248906257/1073741824 11267709105549/2147483648 2888461219683/1073741824 2410620263325/2147483648 165005500431/268435456 9122154505155/1073741824 1476011883651/2147483648 7360090280307/2147483648 622987308255/536870912 -352197015657/536870912 -1287262084119/2147483648 -1011630297795/1073741824 -1922744308659/2147483648 8284145225913/2147483648 -240353438829/268435456 126420173175/1073741824 -538041208875/1073741824 7537605841437/2147483648 -1231893987201/536870912 13356224955063/2147483648 2138400271929/536870912 4543245203889/2147483648 -8203053702567/2147483648 -2062809512799/1073741824 2181126741855/2147483648 -5524127643129/2147483648 -7612425629925/2147483648 -2411179586613/2147483648 9690456005409/2147483648 1662963456069/1073741824 732119428467/1073741824 6704811534663/2147483648
5635798933257/2147483648 -572869168131/1073741824 3367610017209/2147483648 3041736279549/2147483648 -5472293786703/2147483648 3935708633877/2147483648 211317625869/2147483648 694952570097/2147483648 3183428348373/2147483648 18570603747/67108864 -89528170647/134217728 7741683815343/2147483648 193886766861/2147483648 1476011883651/2147483648 434432340465/134217728 2429534273997/2147483648 4615979447349/2147483648 -200209567641/67108864 2799798722289/1073741824 -122324766567/1073741824 182244084165/134217728 -1165024299681/1073741824 6740970371523/2147483648 -775076844039/1073741824 -1529273727693/1073741824 2882312668719/2147483648 1807645489455/1073741824 2465222746011/1073741824 2391109742403/2147483648 -59014750455/67108864 -1780447809015/1073741824 4892462593833/2147483648 -290916418839/134217728 -3584684773137/2147483648 -615052687119/2147483648 5546906253525/2147483648 11010438038997/2147483648 278016118401/536870912 1916278241355/2147483648 -4223016749499/2147483648
-1649587822413/1073741824 -320097504723/536870912 1435738002435/1073741824 7001009880663/2147483648 -4020841245579/2147483648 -199727045157/1073741824 -129315623517/67108864 4772977488075/2147483648 6088462329549/2147483648 55581895095/16777216 -739704825573/1073741824 2051167431855/1073741824 -2860076377803/2147483648 7360090280307/2147483648 2429534273997/2147483648 6997531100619/1073741824 -119813656461/536870912 -3396602749995/2147483648 -8174092548183/2147483648 -237725599749/2147483648 -2195300894721/2147483648 273448128579/268435456 10767385080201/2147483648 1965431062017/2147483648 3997141773291/1073741824 5701874136777/1073741824 -1294683856353/536870912 2003622651261/536870912 4111212679731/2147483648 -7011980231097/2147483648 434860036605/2147483648 3574712363595/2147483648 390439344783/2147483648 8682814030077/2147483648 -760745899689/268435456 -884450653815/268435456 13838079523365/2147483648 -404698897983/268435456 1018639197873/2147483648 -5604830223183/1073741824
701893481901/268435456 326298304983/536870912 4154219256771/2147483648 512147050515/268435456 -1012933968027/536870912 -1674791651925/2147483648 -254797603725/1073741824 3644909170569/2147483648 655985181807/1073741824 670767517893/1073741824 2097443851899/2147483648 5270150139729/2147483648 1298436298917/536870912 622987308255/536870912 4615979447349/2147483648 -119813656461/536870912 6565450778313/2147483648 -6056166344643/2147483648 350017196445/268435456 2470441666515/1073741824 2187271492131/2147483648 2811819428997/2147483648 791393232795/536870912 -159244369683/536870912 -116090832759/134217728 614040245691/536870912 1936310744763/1073741824 3787992306111/1073741824 2937446437455/2147483648 3784425181395/2147483648 -2546452696905/1073741824 -844316671785/1073741824 -1697808601641/536870912 -9188949771717/2147483648 -322804779387/1073741824 11202522439269/2147483648 6309968122311/1073741824 4609321428231/2147483648 436078836849/2147483648 -2932618338057/2147483648
-3148798112685/2147483648 -519248791545/2147483648 -3509702003199/2147483648 -1307589139437/536870912 2668463763/1048576 -59433960579/268435456 1312843601643/1073741824 -5120996004741/2147483648 -2768886020805/2147483648 -134858131227/268435456 -1486172270679/2147483648 -3189069128457/1073741824 -6032044806879/2147483648 -352197015657/536870912 -200209567641/67108864 -3396602749995/2147483648 -6056166344643/2147483648 2364609400563/536870912 -2223336743817/2147483648 -3193514538171/2147483648 -873106413057/536870912 69813007419/1073741824 -7435035368901/2147483648 -525321166275/536870912 387110003193/1073741824 -1618760476305/1073741824 -3518761538775/2147483648 -4372497831741/2147483648 -1553584208787/2147483648 -312381054411/2147483648 3274853968929/2147483648 -1017178204245/2147483648 4771677986043/2147483648 6194109217599/1073741824 -321736606059/1073741824 -664302607509/134217728 -3008736043953/536870912 270704203887/1073741824 -2776329654681/2147483648 535126850427/536870912
1778512101891/536870912 124514918427/536870912 86733194877/134217728 -144989000259/134217728 -457207603539/2147483648 2220100758309/536870912 5308532075007/1073741824 -10119296692947/2147483648 -640467389313/2147483648 -917042460993/2147483648 1990112465013/2147483648 7308883474083/2147483648 -1401079209513/2147483648 -1287262084119/2147483648 2799798722289/1073741824 -8174092548183/2147483648 350017196445/268435456 -2223336743817/2147483648 19818182983371/2147483648 -7194517862121/2147483648 3774508595079/2147483648 -2710994421573/1073741824 -8524157034819/2147483648 -2503694896419/1073741824 -16205016121197/2147483648 -12579184021509/2147483648 2779980380721/1073741824 -2020126107033/1073741824 172283196033/536870912 3927028560675/2147483648 -2671600033437/1073741824 4411189043457/2147483648 806567665107/2147483648 -4746417551787/1073741824 5085952029057/2147483648 1380309030387/536870912 -11855280526161/2147483648 -1131685814661/2147483648 1580316394407/1073741824 14409045658287/2147483648
1541983132791/1073741824 -325695115497/2147483648 -829447546953/1073741824 -486988679853/2147483648 -343080960819/536870912 -10596654499893/2147483648 -3067799807625/2147483648 11826248781003/2147483648 -883250602803/2147483648 -204911095731/67108864 1390868410605/2147483648 -2671458601413/1073741824 1258944927027/536870912 -1011630297795/1073741824 -122324766567/1073741824 -237725599749/2147483648 2470441666515/1073741824 -3193514538171/2147483648 -7194517862121/2147483648 19571349947967/2147483648 -905913687495/1073741824 -1027003061001/2147483648 5255389589145/2147483648 349487410893/67108864 416390242017/134217728 50337423291/16777216 2458256402667/2147483648 9793525211475/2147483648 4220967817005/2147483648 2008498147713/1073741824 -4991539159305/2147483648 -556755740325/536870912 -5422798996113/1073741824 4843861309851/2147483648 877776315063/1073741824 8181827961981/2147483648 9908151685113/2147483648 3058303328541/536870912 -5357614842135/2147483648 -10896405497355/2147483648
2057533623801/2147483648 -249521399229/536870912 294593816979/2147483648 -341970775893/2147483648 -969859125321/2147483648 479229699153/536870912 -5386805823795/2147483648 3673071192717/2147483648 279957389361/1073741824 -38507601249/1073741824 -664298253/67108864 1625817147459/1073741824 1360225023285/536870912 -1922744308659/2147483648 182244084165/134217728 -2195300894721/2147483648 2187271492131/2147483648 -873106413057/536870912 3774508595079/2147483648 -905913687495/1073741824 1469501053155/536870912 -913551025731/1073741824 1483717979973/1073741824 -327274692945/536870912 -780006343707/2147483648 -828878317101/2147483648 3102356398665/2147483648 -3602705524605/2147483648 -3399617468679/2147483648 -393764567835/1073741824 -1358253947613/2147483648 736715602371/1073741824 1520544851283/2147483648 -5517861919401/1073741824 334946292429/1073741824 224629706973/134217728 -139381204293/1073741824 -1202314287603/2147483648 871863393129/1073741824 666175342803/536870912
-4353606134421/2147483648 915608145315/268435456 1687130880933/1073741824 6234108769899/2147483648 -2129220481791/2147483648 -1148453482791/268435456 1195111917399/2147483648 5728878588789/2147483648 1913849169861/2147483648 16646845786947/2147483648 861192837723/268435456 8453306119791/2147483648 1643131554363/536870912 8284145225913/2147483648 -1165024299681/1073741824 273448128579/268435456 2811819428997/2147483648 69813007419/1073741824 -2710994421573/1073741824 -1027003061001/2147483648 -913551025731/1073741824 24263887377447/2147483648 -2245473302721/2147483648 -4329027454683/1073741824 13551370840761/2147483648 9006860677029/2147483648 -3834219792699/1073741824 2286710130639/1073741824 -2969533870617/1073741824 453145963677/536870912 -173565883641/1073741824 -14592766719657/2147483648 1834268842479/2147483648 -15566976566949/2147483648 -13537541740713/2147483648 4604213841237/1073741824 26641932629661/2147483648 -1872934874961/2147483648 1893353571921/2147483648 -6936549131349/1073741824
99661944885/134217728 -3645226656861/1073741824 6137184597/67108864 1402972835301/1073741824 -11318358526773/2147483648 -324474974601/1073741824 -13880651911395/2147483648 8886992659401/2147483648 5821536939165/2147483648 -813911008587/1073741824 -2227963730865/536870912 8293575418065/2147483648 -228094609377/536870912 -240353438829/268435456 6740970371523/2147483648 10767385080201/2147483648 791393232795/536870912 -7435035368901/2147483648 -8524157034819/2147483648 5255389589145/2147483648 1483717979973/1073741824 -2245473302721/2147483648 6440167284651/536870912 210357645429/1073741824 16697188200033/2147483648 21097651218111/2147483648 992107836351/2147483648 2191951212039/1073741824 -4535401911447/2147483648 -16212554918583/2147483648 1513960328415/1073741824 8169034000203/2147483648 -6823135445889/2147483648 4976724477879/2147483648 -7844990931501/2147483648 692449495773/1073741824 35867896842615/2147483648 2475726345729/2147483648 686901488445/1073741824 -7771610711181/536870912
-2596207583397/1073741824 -791332818747/2147483648 -805657945377/268435456 607228529301/2147483648 4860344663583/2147483648 -820106890467/268435456 -1023315073479/2147483648 7923749031615/2147483648 -79076328261/67108864 -1085125833513/268435456 1163919321237/1073741824 -13066253768391/2147483648 179640618375/134217728 126420173175/1073741824 -775076844039/1073741824 1965431062017/2147483648 -159244369683/536870912 -525321166275/536870912 -2503694896419/1073741824 349487410893/67108864 -327274692945/536870912 -4329027454683/1073741824 210357645429/1073741824 19840166052291/2147483648 2385843281163/2147483648 428616528399/536870912 -1579198089279/2147483648 478047551529/1073741824 3604594102665/2147483648 1823394286281/1073741824 -4556251273143/2147483648 4570203039/8388608 -20254898727/2147483648 599429304375/1073741824 5462862468351/2147483648 -1282408609317/2147483648 -10745609046021/2147483648 4056444340509/2147483648 -2462297535831/2147483648 4323906540855/1073741824
-325082777697/67108864 -1194808774701/2147483648 -239851153119/67108864 -85908873453/268435456 -4515012152025/2147483648 -6572585959887/1073741824 -5062329893223/1073741824 6585942053469/1073741824 323038932321/268435456 817058831583/268435456 -706891912509/536870912 304986599829/268435456 1326888737283/1073741824 -538041208875/1073741824 -1529273727693/1073741824 3997141773291/1073741824 -116090832759/134217728 387110003193/1073741824 -16205016121197/2147483648 416390242017/134217728 -780006343707/2147483648 13551370840761/2147483648 16697188200033/2147483648 2385843281163/2147483648 4276998938511/268435456 24974623110831/2147483648 -1311895174947/268435456 -206146357251/134217728 -15766552842345/2147483648 -15322071702117/2147483648 2927189069979/1073741824 -2632526544399/1073741824 1360422950775/1073741824 -426569245377/1073741824 -16790522995503/2147483648 -517118267763/2147483648 19195709287311/1073741824 -78679824891/536870912 -15853740759/536870912 -18889794506781/1073741824
-4050323863887/2147483648 -5670364509165/2147483648 -601832661717/1073741824 3793731581259/1073741824 -9077304615669/2147483648 -9100707679059/2147483648 -9801236925333/2147483648 4992904242813/1073741824 2188563285183/1073741824 4278614531973/2147483648 -4702323412395/2147483648 5734281750687/2147483648 -35983939659/67108864 7537605841437/2147483648 2882312668719/2147483648 5701874136777/1073741824 614040245691/536870912 -1618760476305/1073741824 -12579184021509/2147483648 50337423291/16777216 -828878317101/2147483648 9006860677029/2147483648 21097651218111/2147483648 428616528399/536870912 24974623110831/2147483648 29470939624083/2147483648 -2944287656541/1073741824 2112414271923/536870912 -2936731862505/1073741824 -899571450951/134217728 -3435121197/1073741824 153623605035/1073741824 -2023977360639/1073741824 99048543327/134217728 -16843243839957/2147483648 796166966253/2147483648 48273045847737/2147483648 900433897197/268435456 1007756511537/2147483648 -34514552878053/2147483648
8052537070833/2147483648 -2478204091065/2147483648 373068946935/268435456 -1613968750443/2147483648 -2838878996361/2147483648 4712190845031/2147483648 71065976223/1073741824 -156498724077/2147483648 -551741053917/1073741824 -2046523681455/536870912 -2002372229835/2147483648 1221584849253/2147483648 314224454481/536870912 -1231893987201/536870912 1807645489455/1073741824 -1294683856353/536870912 1936310744763/1073741824 -3518761538775/2147483648 2779980380721/1073741824 2458256402667/2147483648 3102356398665/2147483648 -3834219792699/1073741824 992107836351/2147483648 -1579198089279/2147483648 -1311895174947/268435456 -2944287656541/1073741824 1168077294993/268435456 996116059107/2147483648 1687780225551/1073741824 2821933085121/2147483648 -273370503579/536870912 4162757425707/2147483648 -7214316089601/2147483648 -1775048030589/2147483648 7263371324907/2147483648 3471473912643/1073741824 -1885506360117/1073741824 4394698141449/2147483648 -96585647817/1073741824 4901165171853/2147483648
4834474307721/1073741824 3561731783781/2147483648 9902915422485/2147483648 10211949547929/2147483648 -406686341433/268435456 -513930625245/268435456 2757169507881/2147483648 1804750474173/1073741824 75676995513/33554432 3277121640297/1073741824 797117805561/1073741824 5286639045/4194304 -192900935907/536870912 13356224955063/2147483648 2465222746011/1073741824 2003622651261/536870912 3787992306111/1073741824 -4372497831741/2147483648 -2020126107033/1073741824 9793525211475/2147483648 -3602705524605/2147483648 2286710130639/1073741824 2191951212039/1073741824 478047551529/1073741824 -206146357251/134217728 2112414271923/536870912 996116059107/2147483648 27890788854273/2147483648 18172669871985/2147483648 2222325511995/536870912 -5381827165593/1073741824 -39208764177/134217728 -6702003661683/1073741824 12729387745113/2147483648 -541826920479/268435456 3704456840145/2147483648 17551435032045/2147483648 1471674484701/268435456 -5174071532229/2147483648 -7409570474997/2147483648
3872694915303/1073741824 1047258244845/1073741824 1974142039893/536870912 2963727838407/1073741824 2052481204479/2147483648 1291838450121/1073741824 5282141029839/2147483648 -1002831235665/1073741824 977609586345/1073741824 -96231261/1073741824 904230967485/1073741824 -1822044986241/1073741824 -3126520581381/2147483648 2138400271929/536870912 2391109742403/2147483648 4111212679731/2147483648 2937446437455/2147483648 -1553584208787/2147483648 172283196033/536870912 4220967817005/2147483648 -3399617468679/2147483648 -2969533870617/1073741824 -4535401911447/2147483648 3604594102665/2147483648 -15766552842345/2147483648 -2936731862505/1073741824 1687780225551/1073741824 18172669871985/2147483648 9848718365643/1073741824 5698741474113/1073741824 -8012673351669/2147483648 1671095948403/1073741824 -7583231202603/2147483648 7525042317951/1073741824 6099218804607/2147483648 -3423401869527/2147483648 -13103000352927/2147483648 3127152588561/1073741824 -1087157943909/536870912 215218847157/33554432
4386231335301/2147483648 4985015075811/1073741824 1100419766127/536870912 1417838901981/1073741824 2037654680679/536870912 -3266560622691/2147483648 954302195115/268435456 -4428107186667/2147483648 -3886459180155/2147483648 440381621607/536870912 8612520433017/2147483648 -8249608963401/2147483648 7819603884249/2147483648 4543245203889/2147483648 -59014750455/67108864 -7011980231097/2147483648 3784425181395/2147483648 -312381054411/2147483648 3927028560675/2147483648 2008498147713/1073741824 -393764567835/1073741824 453145963677/536870912 -16212554918583/2147483648 1823394286281/1073741824 -15322071702117/2147483648 -899571450951/134217728 2821933085121/2147483648 2222325511995/536870912 5698741474113/1073741824 10726808818599/1073741824 -7709972487465/2147483648 -9530944359867/2147483648 -1628040152241/1073741824 -4241299693545/1073741824 7841560683807/2147483648 4318390423545/1073741824 -10886903379615/1073741824 1275809818467/1073741824 -28927720119/16777216 25337402728971/2147483648
-4845570957633/2147483648 -130262071539/268435456 -2890002246855/2147483648 -4956597747729/2147483648 -596516914989/1073741824 2461294252161/2147483648 -1117617593673/2147483648 -4526548020519/2147483648 -555645116865/1073741824 -619296722367/536870912 -4681651805529/2147483648 -549706262949/1073741824 -442224204087/268435456 -8203053702567/2147483648 -1780447809015/1073741824 434860036605/2147483648 -2546452696905/1073741824 3274853968929/2147483648 -2671600033437/1073741824 -4991539159305/2147483648 -1358253947613/2147483648 -173565883641/1073741824 1513960328415/1073741824 -4556251273143/2147483648 2927189069979/1073741824 -3435121197/1073741824 -273370503579/536870912 -5381827165593/1073741824 -8012673351669/2147483648 -7709972487465/2147483648 2895579727311/536870912 78851132385/1073741824 2684683203867/2147483648 4418353988793/2147483648 242368441215/2147483648 -3567190388271/2147483648 239528299371/1073741824 -979255748157/268435456 726436185585/1073741824 -7956275658309/2147483648
4893686820105/2147483648 -4078903151883/1073741824 -823285993683/2147483648 -1930171397091/1073741824 -116663073141/67108864 4966161748521/1073741824 -4807093107/33554432 791722879389/1073741824 3229996710813/2147483648 -4071120610359/1073741824 -989367299109/268435456 1403401472577/1073741824 -4930940435541/1073741824 -2062809512799/1073741824 4892462593833/2147483648 3574712363595/2147483648 -844316671785/1073741824 -1017178204245/2147483648 4411189043457/2147483648 -556755740325/536870912 736715602371/1073741824 -14592766719657/2147483648 8169034000203/2147483648 4570203039/8388608 -2632526544399/1073741824 153623605035/1073741824 4162757425707/2147483648 -39208764177/134217728 1671095948403/1073741824 -9530944359867/2147483648 78851132385/1073741824 997275964545/134217728 -1934995346307/2147483648 18267933672441/2147483648 1885537287321/1073741824 -2544868017807/536870912 -4887801850893/2147483648 1744971296541/2147483648 -75415496577/1073741824 -3891964480569/2147483648
-10400924722335/2147483648 -25518249783/134217728 -4398457052115/2147483648 -388441976409/1073741824 100311858957/33554432 209286430407/536870912 -978938343801/536870912 -2226098433111/2147483648 -402752351367/1073741824 6145458813543/2147483648 3203395187103/2147483648 -2138624698701/2147483648 349603490661/536870912 2181126741855/2147483648 -290916418839/134217728 390439344783/2147483648 -1697808601641/536870912 4771677986043/2147483648 806567665107/2147483648 -5422798996113/1073741824 1520544851283/2147483648 1834268842479/2147483648 -6823135445889/2147483648 -20254898727/2147483648 1360422950775/1073741824 -2023977360639/1073741824 -7214316089601/2147483648 -6702003661683/1073741824 -7583231202603/2147483648 -1628040152241/1073741824 2684683203867/2147483648 -1934995346307/2147483648 8213303230809/1073741824 -8432926908315/2147483648 -926516888865/1073741824 -2888953452735/536870912 -17678877301623/2147483648 -2546582822163/536870912 434008227843/268435456 13301569267233/2147483648
6615113732607/2147483648 -1354099172295/536870912 -995068728555/1073741824 -11620560508503/2147483648 1390959510957/2147483648 861717471369/268435456 4469798192391/1073741824 -2496630444723/2147483648 2013481198227/1073741824 -4462477665009/1073741824 -3553369018155/536870912 -255952169697/67108864 -26311050588885/2147483648 -5524127643129/2147483648 -3584684773137/2147483648 8682814030077/2147483648 -9188949771717/2147483648 6194109217599/1073741824 -4746417551787/1073741824 4843861309851/2147483648 -5517861919401/1073741824 -15566976566949/2147483648 4976724477879/2147483648 599429304375/1073741824 -426569245377/1073741824 99048543327/134217728 -1775048030589/2147483648 12729387745113/2147483648 7525042317951/1073741824 -4241299693545/1073741824 4418353988793/2147483648 18267933672441/2147483648 -8432926908315/2147483648 69190643544063/2147483648 1169348305857/1073741824 -29747873937093/2147483648 -13247078315607/2147483648 2011863888027/536870912 -12061116381117/2147483648 -635372209569/67108864
3520146249501/2147483648 -106646051223/2147483648 -19163954733/268435456 -587632968531/268435456 2110512398871/1073741824 5697970036737/2147483648 1070255877969/1073741824 -3481409399487/2147483648 -220419322275/134217728 -11023462547715/2147483648 410026279269/2147483648 -7634990463327/2147483648 351748619247/1073741824 -7612425629925/2147483648 -615052687119/2147483648 -760745899689/268435456 -322804779387/1073741824 -321736606059/1073741824 5085952029057/2147483648 877776315063/1073741824 334946292429/1073741824 -13537541740713/2147483648 -7844990931501/2147483648 5462862468351/2147483648 -16790522995503/2147483648 -16843243839957/2147483648 7263371324907/2147483648 -541826920479/268435456 6099218804607/2147483648 7841560683807/2147483648 242368441215/2147483648 1885537287321/1073741824 -926516888865/1073741824 1169348305857/1073741824 1905075435165/268435456 507488186097/2147483648 -30804397583919/2147483648 -34669351449/67108864 -683866668729/1073741824 679691348487/67108864
1511603443515/536870912 3240695530215/1073741824 448305290523/268435456 1983265230981/1073741824 -6485538114135/2147483648 -1312317405141/536870912 1904137932807/1073741824 82009220667/67108864 -1011662002785/1073741824 -180554218389/1073741824 2667827549175/1073741824 6889337540553/2147483648 1599084107685/268435456 -2411179586613/2147483648 5546906253525/2147483648 -884450653815/268435456 11202522439269/2147483648 -664302607509/134217728 1380309030387/536870912 8181827961981/2147483648 224629706973/134217728 4604213841237/1073741824 692449495773/1073741824 -1282408609317/2147483648 -517118267763/2147483648 796166966253/2147483648 3471473912643/1073741824 3704456840145/2147483648 -3423401869527/2147483648 4318390423545/1073741824 -3567190388271/2147483648 -2544868017807/536870912 -2888953452735/536870912 -29747873937093/2147483648 507488186097/2147483648 30223680696021/2147483648 757390900623/67108864 3358894580763/2147483648 1403149630569/1073741824 -2439424158273/1073741824
2165361672231/2147483648 -4395162226509/2147483648 2325852663423/1073741824 14102252007993/2147483648 -25050352365597/2147483648 -6335728061199/1073741824 -3424170831213/1073741824 13492390273719/2147483648 4226729527467/1073741824 2801328647577/536870912 -6403547150415/2147483648 12596136772227/1073741824 787581872919/2147483648 9690456005409/2147483648 11010438038997/2147483648 13838079523365/2147483648 6309968122311/1073741824 -3008736043953/536870912 -11855280526161/2147483648 9908151685113/2147483648 -139381204293/1073741824 26641932629661/2147483648 35867896842615/2147483648 -10745609046021/2147483648 19195709287311/1073741824 48273045847737/2147483648 -1885506360117/1073741824 17551435032045/2147483648 -13103000352927/2147483648 -10886903379615/1073741824 239528299371/1073741824 -4887801850893/2147483648 -17678877301623/2147483648 -13247078315607/2147483648 -30804397583919/2147483648 757390900623/67108864 107762072843619/2147483648 12223973880639/2147483648 335966715147/134217728 -8866401266133/268435456
3446764581237/1073741824 -5177505771051/2147483648 231800770407/536870912 1321847432169/2147483648 -1019616198969/1073741824 -5368729871937/2147483648 -83861389677/134217728 913194418971/268435456 -1341343424217/2147483648 -7556793604191/2147483648 -18597729609/33554432 -1286135009193/1073741824 -1408441928847/2147483648 1662963456069/1073741824 278016118401/536870912 -404698897983/268435456 4609321428231/2147483648 270704203887/1073741824 -1131685814661/2147483648 3058303328541/536870912 -1202314287603/2147483648 -1872934874961/2147483648 2475726345729/2147483648 4056444340509/2147483648 -78679824891/536870912 900433897197/268435456 4394698141449/2147483648 1471674484701/268435456 3127152588561/1073741824 1275809818467/1073741824 -979255748157/268435456 1744971296541/2147483648 -2546582822163/536870912 2011863888027/536870912 -34669351449/67108864 3358894580763/2147483648 12223973880639/2147483648 9053796760365/1073741824 -4458310827609/2147483648 -6958937433795/2147483648
-1331290193763/1073741824 -807881405283/1073741824 720430432041/2147483648 3121817210037/2147483648 -2786434815969/2147483648 2303346158721/2147483648 -281782200315/536870912 -1517864763597/2147483648 288751717833/1073741824 254060104047/268435456 1060675687479/2147483648 638426314395/268435456 1438686341319/2147483648 732119428467/1073741824 1916278241355/2147483648 1018639197873/2147483648 436078836849/2147483648 -2776329654681/2147483648 1580316394407/1073741824 -5357614842135/2147483648 871863393129/1073741824 1893353571921/2147483648 686901488445/1073741824 -2462297535831/2147483648 -15853740759/536870912 1007756511537/2147483648 -96585647817/1073741824 -5174071532229/2147483648 -1087157943909/536870912 -28927720119/16777216 726436185585/1073741824 -75415496577/1073741824 434008227843/268435456 -12061116381117/2147483648 -683866668729/1073741824 1403149630569/1073741824 335966715147/134217728 -4458310827609/2147483648 305644065123/134217728 1028062790637/1073741824
-1125357963645/1073741824 1091754180921/536870912 1589836196439/1073741824 2126040516639/1073741824 8760895186293/1073741824 487221329709/134217728 2231374792275/1073741824 -876353728215/134217728 -8121867465903/2147483648 -1101714203817/536870912 12340376208411/2147483648 -517773378801/67108864 1989198597471/536870912 6704811534663/2147483648 -4223016749499/2147483648 -5604830223183/1073741824 -2932618338057/2147483648 535126850427/536870912 14409045658287/2147483648 -10896405497355/2147483648 666175342803/536870912 -6936549131349/1073741824 -7771610711181/536870912 4323906540855/1073741824 -18889794506781/1073741824 -34514552878053/2147483648 4901165171853/2147483648 -7409570474997/2147483648 215218847157/33554432 25337402728971/2147483648 -7956275658309/2147483648 -3891964480569/2147483648 13301569267233/2147483648 -635372209569/67108864 679691348487/67108864 -2439424158273/1073741824 -8866401266133/268435456 -6958937433795/2147483648 1028062790637/1073741824 36162355145925/1073741824


==> anc/solution-c <==
5299599953913789435800333/5299572510920886341074944
8007717923714874806147/2649786255460443170537472
1329639027514763405373/441631042576740528422912


==> anc/solution-u <==
27442992903094725389/5299572510920886341074944
88442230123623357192371257/2518356857189605189278813388800
16412088357576359689021/190784610393151908278697984
1554436750208772042429804143/2518356857189605189278813388800
30490047430921825583280945721051/629589214297401297319703347200
633231659935110464037557294887/8167643861155476289552908288
866412989667/17179869184
1713875007/34359738368
866876153496907156418345543/839452285729868396426271129600
1053366495324736293846570673/472191910723050972989777510400
120927177/8589934592
41165336753318590002373189901537/171706149353836717450828185600
2177947490493/68719476736
5500190953677695034147427943/3777535285784407783918220083200
3184038994519417008175443071/503671371437921037855762677760
447700617/68719476736
5796967321494813011197/5962019074785997133709312
413065116375632876316929959/228941532471782289934437580800
5022369236029620447652067094953/503671371437921037855762677760
148881479/8589934592
1084268007/17179869184
937845787705/34359738368
11239565607129313839518562623/3777535285784407783918220083200
1377953266229792676818875381177/7555070571568815567836440166400
883490743221/17179869184
161375789837927926881005916853/15110141143137631135672880332800
2472327950047/34359738368
760427203/17179869184
276336890123303997952594661881/5723538311794557248360939520
448287753/17179869184
6394294422269/34359738368
1055083625/34359738368
1603603209671/8589934592
2354585333/17179869184
14017349443289/34359738368
636635888113/34359738368
1170838909/34359738368
628274333/8589934592
226973614155/34359738368
234413789177665638818872939/78698651787175162164962918400
1136563953019696035314514112367/31090825397402533200973004800
1074434004780884756118351769243/20986307143246709910656778240
2649775669/8589934592
8142017765591/34359738368
3779550448353/68719476736
6584522262975489121421221187/302202822862752622713457606656
1100726243/34359738368
5584931832855/17179869184
1136956806531/8589934592
1076752331/34359738368
1125939633213029111223568783493/18562826957171537021711155200
5518724137861/17179869184
13737964669187620328994016939/3777535285784407783918220083200
1867227313145/68719476736
1872782460883/34359738368
335493131/17179869184
579591214234114370498028041/171706149353836717450828185600
30633237087936677569208125618721/472191910723050972989777510400
1303220495/17179869184
312616190673822151763845/190784610393151908278697984
2236575416090428918794279709/629589214297401297319703347200
965159478436884197129708767/228941532471782289934437580800
362976533/17179869184
17018832698931619565420014188691/171706149353836717450828185600
7209444868197754729224985787/3777535285784407783918220083200
1316937423/8589934592
301199855/17179869184
221101027/17179869184
22719571910817315880634201473/7555070571568815567836440166400
161959497164926543747667841659/7555070571568815567836440166400
374672215/4294967296
735589001737321601603686580522299/7555070571568815567836440166400
196066243595/2147483648
38737178111886778737159445021/1259178428594802594639406694400
1634346097/17179869184
1421981395/8589934592
751326361/2147483648
1828733502069/17179869184
10767020533/34359738368
20765555/536870912
1348703517/34359738368
458887633406500250743003/31797435065525318046449664
4801082951572428747270811249/279817428576622798808757043200
8725893980398558334214348181/1888767642892203891959110041600
16674510593945009476506226297/1888767642892203891959110041600
540493905981/17179869184
3615198710880843706327540897/839452285729868396426271129600
4430480410627/17179869184
33531685653652770022848580823/839452285729868396426271129600
1486302999/34359738368
623193885943917594186643851195947/7555070571568815567836440166400
8179481259856138935974700599/503671371437921037855762677760
22951128313912587360860222951609/167890457145973679285254225920
207215951/1073741824
731632937/17179869184
2356583892887/34359738368
1321999321/8589934592
848643193286455116285635292523/7555070571568815567836440166400
485746567443/17179869184
1614792784125/34359738368
6289440244623/17179869184
534137872041/8589934592
1001229243681/4294967296
1379470845/17179869184
14590001055119240468893858961/15110141143137631135672880332800
1817805705143/34359738368
634996039575/8589934592
33821604681/68719476736
1903545977/17179869184
890244784579639752491283299306999/3777535285784407783918220083200
1909901121493/17179869184
118286814755/34359738368
27146151523/34359738368
3103712163/17179869184
7686366341315/17179869184
2277868263/68719476736
288626400126461234270973032697007/1511014114313763113567288033280
54002120857/8589934592
27909444173294734284170797921637/228941532471782289934437580800
39526301883/8589934592
3262922665/8589934592
156001466503/17179869184
5265020973/4294967296
395891544593/17179869184
1175565119766163706886583086360869/3777535285784407783918220083200
85907454273/34359738368
2851120563/8589934592
11744418704775/34359738368
17631910317/137438953472
365750957/8589934592
867601457647/8589934592
17668221013/34359738368
1518934502055/8589934592
673470449/8589934592
44522538911095957985093373167/3777535285784407783918220083200
698689309809/4294967296
78720109776228937961592590287/2518356857189605189278813388800
13251329564859474710382829613/1888767642892203891959110041600
14328089/536870912
134163607051906507257070020119/1888767642892203891959110041600
955059572647/8589934592
86751906513/17179869184
42686843660045754500163646321/1888767642892203891959110041600
708310607672555977418097297265943/3777535285784407783918220083200
221944649815/17179869184
16648570796030266358099391091/944383821446101945979555020800
57135036138915341213745277/8394522857298683964262711296
3182281507/8589934592
49427406808529287535798203019/3777535285784407783918220083200
551365198435/34359738368
4972010196617/17179869184
5503993309439/17179869184
2817397533713/34359738368
1770209497/17179869184
2913140864617/17179869184
2868955639459/17179869184
8009963711/68719476736
268032405267/4294967296
5979008402233499179721150723/377753528578440778391822008320
2664636830833/34359738368
1417377445/17179869184
2038186065600046939727493821/755507057156881556783644016640
480053628588279727625692477539899/7555070571568815567836440166400
10000347885831/34359738368
7892832357/17179869184
6359289243417/17179869184
1378583119389/17179869184
112459374817/17179869184
3998947282653/34359738368
2228649216890624009192746991/171706149353836717450828185600
576112531569070992978121919430379/3777535285784407783918220083200
13229515470466552084825739609/381569220786303816557395968
344236742776846983974243375923571/1511014114313763113567288033280
6762544448831/17179869184
2198369978396868568654461043/503671371437921037855762677760
755283096501/8589934592
1319606595937/34359738368
315549140563/17179869184
747415899/17179869184
266001124621055767377620112479/419726142864934198213135564800
43924659531849874673364595/9157661298871291597377503232
1051319309160086253223850767/251835685718960518927881338880
175108097/17179869184
229407509/8589934592
3227090272281047547819688691/139908714288311399404378521600
16820117497/17179869184
101135063/8589934592
234508463/17179869184
555879862955416410130019111/228941532471782289934437580800
4616889790562860111792968079/1511014114313763113567288033280
3786318985/17179869184
333305543/17179869184
250251427313/17179869184
4408665657264967886157411263/1259178428594802594639406694400
1859708381/34359738368
569908789/34359738368
855024213/34359738368
85362739/1073741824
214922103/4294967296
392545793/17179869184
17828506567/17179869184
3537415513109/17179869184
81771227/536870912
40422461/2147483648
181205387/4294967296
859878017/17179869184
205708465/268435456
222125769/17179869184
8273101669/17179869184
956634653/4294967296
2046300212919/8589934592
517298859/34359738368
9852537015/34359738368
570330077636890203696341703668083/3777535285784407783918220083200
119830785565/8589934592
120497005/4294967296
6325953691903/17179869184
2498052102629/17179869184
2985580439/34359738368
15289883153/34359738368
294194825/8589934592
1089643188655/4294967296
3078098631833/17179869184
33080262158981629046191819/3434122987076734349016563712
554978391/17179869184
1992846873/17179869184
348429764447/8589934592
2484878391/17179869184
59654282855/34359738368
8581028196939/34359738368
1310644588013/8589934592
877256565/4294967296
1667514631/17179869184
10983475418806860114484900783/7555070571568815567836440166400
97672909290796849924088142553/2518356857189605189278813388800
17599117145497610122342087729/3777535285784407783918220083200
128866694089/536870912
914038865/17179869184
984823654871645885956261532941583/3777535285784407783918220083200
3872997701/34359738368
16219527/536870912
74699303044723998876383593721/7555070571568815567836440166400
1572317014061/8589934592
55434533659011091928348027921/7555070571568815567836440166400
4198301800890966915075864817/3777535285784407783918220083200
1256454490941/8589934592
1354982499/68719476736
1531094393/34359738368
7940049396423/17179869184
802537329/34359738368
803596960706421349769649560211103/2518356857189605189278813388800
2832213339/34359738368
368504817/17179869184
5203311866329128283467261971/755507057156881556783644016640
259797830411687365361741400478061/2518356857189605189278813388800
53830144060068956090491854059/7555070571568815567836440166400
776394545/34359738368
1761129241/4294967296
3014246357/17179869184
18053399/536870912
860828561075/17179869184
264686639/8589934592
94063433261/34359738368
477195639137/17179869184
111314865/4294967296
30968703395/17179869184
621022033390255979266421858491009/15110141143137631135672880332800
33623969439/34359738368
1680577951/8589934592
1355415705/17179869184
59237973/1073741824
955533335/17179869184
1344671151/4294967296
620443631/8589934592
1014199967/34359738368
74201085767/2147483648
2219099867621/34359738368
1154795740753/17179869184
266523261/8589934592
777829543641/8589934592
5552021740617/34359738368
154361669229389435409270610337/7555070571568815567836440166400
27563788933/8589934592
2473129889593/17179869184
1010538468695/17179869184
913415845/17179869184
5887501175/34359738368
4330394427587/17179869184
992570365/34359738368
54115991/2147483648
31257715/2147483648
507573183/17179869184
768748364577/17179869184
5587810944135/68719476736
168323198975/34359738368
2714754159061/4294967296
1533834609/17179869184
7595354031323/34359738368
37859132213/17179869184
292452712957/2147483648
3978013881481/34359738368
3598668191675/8589934592
926064913/4294967296
3586601352205/8589934592
11036228325637/17179869184
3066285007/34359738368
339102112775/8589934592
1500843792859/17179869184
567778783/17179869184
2910313255/34359738368
2140144339667310925319961191/944383821446101945979555020800
2879104467275/34359738368
466678831515/17179869184
597300834933/4294967296
1075114077/8589934592
680498358805/4294967296
333965871/17179869184
13145609855/17179869184
812925493/4294967296
51123163/1073741824
174706091/4294967296
197984926326925244727355826429/1888767642892203891959110041600
1634505112339/17179869184
520039627/4294967296
4421251825/17179869184
260493022111/2147483648
4670377013/8589934592
612543189441/34359738368
33942783821/34359738368
7768167670783/34359738368
2894774535/34359738368
5070992380445/34359738368
193879000127/4294967296
45017296815/17179869184
5534215444917/34359738368
543236853133/1073741824
1445154471/4294967296
6616407673/34359738368
860646217457/8589934592
170549130145144899052698304249/125917842859480259463940669440
1949654112775/8589934592
247116608657/34359738368
1354870053239/8589934592
3536114471341/34359738368
120163792831/2147483648
2454041723519/34359738368
4626365234977241854401937759/157397303574350324329925836800
146141884230219076325493717209/7555070571568815567836440166400
337078014481/4294967296
44687227071/8589934592
13850043129/34359738368
874138426521/34359738368
495587707/17179869184
474239245289/8589934592
5318332550461/34359738368
3430041561899/17179869184
676948758391/17179869184
99697952891/2147483648
913780263573/17179869184
403290758687/4294967296
61704210307/17179869184
6045939203637/34359738368
2637671757186370657662029981/251835685718960518927881338880
4083490185/17179869184
7742691342731/17179869184
110646962551/4294967296
26818353849/17179869184
5465684517/17179869184
1423907887/17179869184
57246678331514404789660189/3712565391434307404342231040
329262696732559944479950369697/763138441572607633114791936
2290419436561/34359738368
245060669/17179869184
106721288939/1073741824
109248769569/2147483648
760124323/4294967296
305059044533/4294967296
385802359/2147483648
1172356480061/17179869184
1254624457727/8589934592
7883053900044630834785304767/2518356857189605189278813388800
6245120721/17179869184
697267656345/4294967296
1924462909087/8589934592
1623155307493/8589934592
29957256609/4294967296
479711987691/17179869184
24384468596608805785485829/7377998605047671452965273600
1292844886523/8589934592
1343585346867/34359738368
4253511714751/17179869184
5254384215/34359738368
461811309/34359738368
42299687453328552878014063151/3777535285784407783918220083200
2664960009/8589934592
11659594720207/17179869184
12186801434346852255856045343/3777535285784407783918220083200
83446396934750260389796738301/419726142864934198213135564800
9917524595/17179869184
503273013945/34359738368
12217044349/34359738368
1615833897/17179869184
1410887615689/8589934592
1173013789/8589934592
1700662352582276810118217/1430884577948639312090234880
24666731981136895678030642859/381569220786303816557395968
15991967585567809843765729/11447076623589114496721879040
61123907/2147483648
1795469641846261559594806363/251835685718960518927881338880
2361219895/34359738368
229929733/8589934592
3210070611/17179869184
60981657/17179869184
817968829/17179869184
1650168947399570763973926713/251835685718960518927881338880
340768389/17179869184
154355345987550536069579/286176915589727862418046976
2974456404353800593272581933/1259178428594802594639406694400
825019069/34359738368
7785714275296488508575211267/1888767642892203891959110041600
2123521865721703411006164263/302202822862752622713457606656
141339438257705782018310753/75550705715688155678364401664
67870127/17179869184
165973694931/17179869184
356473697/17179869184
1193385623087/8589934592
95214895/2147483648
9603014206855/17179869184
2574327312245/4294967296
153527189/4294967296
22033853198004448333896060149/3777535285784407783918220083200
7059854495945979445574564923/1259178428594802594639406694400
78605779/2147483648
471914267744566477980693671/171706149353836717450828185600
472300591/17179869184
83976733/2147483648
86198603167904109853532777/23609595536152548649488875520
6201753425/34359738368
46507378531/68719476736
922459345/4294967296
171977457/8589934592
14326618536865566029426937379/3777535285784407783918220083200
249197667/17179869184
1962034607585/4294967296
2171700233/34359738368
7954764483/34359738368
200767251/4294967296
329829457/4294967296
293068486683/1073741824
188934365/17179869184
1722343865/17179869184
408851195429/4294967296
705820901/2147483648
16904570672755/17179869184
34280041/2147483648
838096711852140698992373657/50367137143792103785576267776
174763551/4294967296
2344853493/34359738368
488218430331/17179869184
520507807903/17179869184
6141348301/8589934592
394402113085/4294967296
2190309737/34359738368
2217935595/4294967296
13078091886981105940220968069/1888767642892203891959110041600
261789406298602592505421/15898717532762659023224832
463528012083/8589934592
1078701089445/4294967296
567391113/17179869184
6656190135/8589934592
812236385375/8589934592
2037272875787901341475034518703/5365817167307397420338380800
714074679/8589934592
1461787327899/8589934592
1527896583/17179869184
349982025/4294967296
39967101380964651214560363247/1511014114313763113567288033280
1562190778687/8589934592
4343021015/34359738368
130414669/8589934592
2440461243/34359738368
209797091/4294967296
7662735777639/34359738368
51070565698014797759682287141/1888767642892203891959110041600
2725074343575/8589934592
2356290757005/34359738368
1949992091/34359738368
32618509461/2147483648
498028491/17179869184
1865220841/17179869184
9724680405/17179869184
30918340821/34359738368
16440742671/8589934592
41829899987/34359738368
18943362719/34359738368
16645230244997/34359738368
140624492237676284910419683/34341229870767343490165637120
5260160028396495133244588821/1259178428594802594639406694400
13036155073388141078510911117/1888767642892203891959110041600
2249140873/17179869184
151243479/17179869184
499210693163/4294967296
2879999081/34359738368
1063970713/17179869184
114747521/34359738368
243485673/8589934592
1347898750848538515862735/87442946430194624627736576
3334520577/34359738368
2652817225/34359738368
36233740336746210304879669531/3777535285784407783918220083200
36233629/536870912
760584479/2147483648
614852510212091915193852163/151101411431376311356728803328
194336759119/2147483648
457099143/17179869184
442566233/34359738368
12241678759364454880217634739/944383821446101945979555020800
5499665697/34359738368
132284160339/1073741824
409939865343149857182702077/50367137143792103785576267776
71484669866735430410967694043/7555070571568815567836440166400
706531477/2147483648
500797793553431560195783/1144707662358911449672187904
296680626811620713986094674237871/7555070571568815567836440166400
63955210907225909592290505577/3777535285784407783918220083200
531134551/2147483648
1238421883/8589934592
589190540045061042406963021/29511994420190685811861094400
1252435415/8589934592
7033334156193235405889841547/629589214297401297319703347200
21524827277707516667319389209/1888767642892203891959110041600
2292377841/17179869184
116149847/8589934592
390757116965/17179869184
890845517205/8589934592
31276063452221787438892639001/3777535285784407783918220083200
3012467058044829554737452895685399/7555070571568815567836440166400
1684463/33554432
8257196395/34359738368
1217593056993/4294967296
1157055633/34359738368
3125376194491/17179869184
57169547531152501470132156437/3777535285784407783918220083200
186864135/4294967296
7578922771/34359738368
1028719332117/8589934592
437999101609/4294967296
3431947539/17179869184
391536011/17179869184
4545036442601791122224426989/171706149353836717450828185600
139763539103/17179869184
1477731069325/4294967296
2378364538881/17179869184
1879571776651/8589934592
1703723353807/8589934592
13493112515/17179869184
22761655953/536870912
86952296735/17179869184
421914589983659472866412170772361/1259178428594802594639406694400
5025299347/34359738368
2207555524401/34359738368
242820702535/8589934592
1049224353387/4294967296
178089329/268435456
2659157477/17179869184
23843603215/8589934592
905857167/2147483648
2813474643/17179869184
50284753/1073741824
348046155190312585924189771/22894153247178228993443758080
2612698231/17179869184
5940519888809/17179869184
6951867839/17179869184
2296750637599/68719476736
1359301475/17179869184
3212828864248199491402497413/314794607148700648659851673600
3558673597185709821680602033/944383821446101945979555020800
636253951/34359738368
939348068737/8589934592
2262888237501/17179869184
1559273226231/8589934592
29808948055/17179869184
65987447175/8589934592
171183945788254168037046665521057/1511014114313763113567288033280
11576091501/17179869184
415954902127/17179869184
12211286083423/68719476736
359940597/2147483648
108636547771828354980147089539/7555070571568815567836440166400
2132680798863/17179869184
7759197649/17179869184
9626638755/68719476736
2490305701/17179869184
5519758347131/34359738368
6156970396267/17179869184
315206951811/34359738368
130392581/2147483648
180096817/34359738368
581293811/17179869184
8381753889223/17179869184
397899607/4294967296
500413930247236445888700473/15739730357435032432992583680
1871792377929/17179869184
36458129122939/68719476736
104597770045/1073741824
192129644613/8589934592
2644111503801/4294967296
2108136379/34359738368
584780961/4294967296
637110871/17179869184
648156301751/17179869184
633415003075/17179869184
2956905782571/34359738368
5362074103851/8589934592
217902601335734093605843183972997/1511014114313763113567288033280
7854106793/4294967296
87124452313483639796723739629467/377753528578440778391822008320
26995552922625095153152800997/839452285729868396426271129600
698605557/8589934592
230576733/8589934592
2065360730721/17179869184
1925396315/17179869184
7774351714581/17179869184
23291181382517/34359738368
112470684801/34359738368
434429822111/8589934592
7894737309553/34359738368
19098653199/34359738368
10078553819/8589934592
37135548906705/68719476736
8750061917139/17179869184
8804135088231922549333037051/31797435065525318046449664
22852258701839748883783797097/839452285729868396426271129600
175579535/2147483648
94611238217749144637507147/5902398884038137162372218880
16251190077/17179869184
55336630431915893934148829183/1888767642892203891959110041600
2352102817957/8589934592
115527350134868819970972837133/314794607148700648659851673600
1849164966815/17179869184
7429521986671/17179869184
10357209382397/17179869184
1809014705972035858269847378051643/3777535285784407783918220083200
289353182541/34359738368
425207488790193112213854371/41972614286493419821313556480
438309972267/4294967296
18608699356129/34359738368
4723122966413/8589934592
4179580683639/34359738368
4168446183595/17179869184
163901675241/17179869184
184608193869/8589934592
20612426968197/34359738368
861452260977/4294967296
2143608881/17179869184
2654951542545713965560120883/188876764289220389195911004160
10805644815069/34359738368
779672666037/1073741824
1694780399/34359738368
316982683/34359738368
130113276897/34359738368
3694700529851/17179869184
500345563007/8589934592
3083513433/34359738368
275463453/17179869184
155901494683909164837061/95392305196575954139348992
1072067282923309239130050167381161/7555070571568815567836440166400
6965608847795/34359738368
24191582831446797500913870271/1888767642892203891959110041600
3332493049597/8589934592
21978458284132482900298147933/68682459741534686980331274240
63998702312038192467082935073/7555070571568815567836440166400
1241749671/8589934592
11586003465808969490338250203/167890457145973679285254225920
2905012122449/17179869184
923401702367/8589934592
1762827145/17179869184
897620926195314866157240941/157397303574350324329925836800
7824342259815745695394686607/51047774132221726809705676800
318886068600279678723435632947883/629589214297401297319703347200
2911155563/4294967296
11183585219/34359738368
42152869/17179869184
58562225/4294967296
55206127/17179869184
28845105/8589934592
50949869/4294967296
6711761/536870912
432669221/17179869184
2081031343243/34359738368
56905799/4294967296
181146989/8589934592
85939791/17179869184
59825139/8589934592
19407505170491537739251/23848076299143988534837248
258595051/2147483648
103115409/8589934592
43333643/4294967296
33998673/8589934592
12582568679/34359738368
137880001/4294967296
208230113/17179869184
25496931/1073741824
160101835/17179869184
1904490592719/17179869184
11572358155/8589934592
64112435/17179869184
103951699/8589934592
287775607/17179869184
1087062541/17179869184
270422481/8589934592
1547838321/34359738368
1009216233/34359738368
275391473/34359738368
463329983/17179869184
1475872171/34359738368
1114927509/34359738368
95151951/17179869184
290153601/8589934592
495451771/34359738368
8868681017/34359738368
2772218593/34359738368
11287314351127/17179869184
118811636495/8589934592
2461078719201/34359738368
447938597/34359738368
60565525747/17179869184
5411834029/34359738368
182776935/2147483648
13237760760017/34359738368
35620817/8589934592
8836524381/17179869184
164951463/8589934592
310252305/8589934592
43136289/2147483648
729609456095/1073741824
1549272219/17179869184
2893973357/17179869184
1064552339/17179869184
15472893541367/34359738368
9218657936509/34359738368
1043131175/17179869184
50581600573/2147483648
634959209/4294967296
264561791/17179869184
5581751973583/34359738368
7226441931/34359738368
1062759038603/17179869184
3872185669/17179869184
316908378357/1073741824
1343619429/17179869184
1089074869/2147483648
452837895/34359738368
158681388777/17179869184
3053740328373/17179869184
5053241969/8589934592
2185941399/17179869184
50583179/8589934592
145227763/17179869184
10560508510901/17179869184
5036705983/34359738368
2733380013/17179869184
850162195/34359738368
456689767/17179869184
498035129/34359738368
10335429/1073741824
184735125/17179869184
275804271/17179869184
68300651/17179869184
732313287/17179869184
9213555363/17179869184
321800687/8589934592
595777585/34359738368
937309551/34359738368
204776605/17179869184
85501187/17179869184
1010791110749/17179869184
29730243/8589934592
92039685/34359738368
111949947/17179869184
70948337/8589934592
1045675813623/2147483648
481924947/17179869184
2334142059/17179869184
234058885315/8589934592
295670789/2147483648
346815922519/2147483648
1324490481/8589934592
11951912539/34359738368
1219836642709/17179869184
5710657073247/17179869184
9751530341/17179869184
6387619725/8589934592
16214844671/34359738368
315669318395/4294967296
2229854565/34359738368
2063793244469/34359738368
3718970491/34359738368
1447230407935/17179869184
1765258584071/17179869184
1125999171/34359738368
5377437/1073741824
984264983/17179869184
2317331957745/4294967296
19564665550571/34359738368
6942782323565/8589934592
15115570267881/34359738368
1370955641211/17179869184
20605686181/8589934592
6539658412215/34359738368
7363247757/17179869184
2961611611095/34359738368
9019871455433/17179869184
1570361849/8589934592
95087563/8589934592
139926013/268435456
1954333617/34359738368
6534375169391/17179869184
157237341/34359738368
822807849/34359738368
1015646639/34359738368
529032416869/4294967296
469357916771/17179869184
20297935/134217728
329990633/8589934592
591853485/17179869184
310632222729/1073741824
152919169/2147483648
154609979219/1073741824
1703449933601/17179869184
443016291/4294967296
763920861553/8589934592
820989151/8589934592
7229740536305/34359738368
4348857688761/8589934592
12200051552633/34359738368
14839342109/34359738368
366837039978345279945061499/1324893127730221585268736
66312089553266850502183/5962019074785997133709312
208799917/8589934592
2357087102755/4294967296
8562714089513/8589934592
3993361393913/2147483648
21045062148717479183753087107/17886057224357991401127936
882185065/34359738368
2790688367071/17179869184
8727192472903/34359738368
42032132989/17179869184
19853039579087/34359738368
13769075519/17179869184
11459034457913/34359738368
156668854381651837624255/23848076299143988534837248
9127613510357/17179869184
182697109123/17179869184
11057561/8589934592
13332233586231/34359738368
93747347/17179869184
80615545/68719476736
62585705/8589934592
107824467/17179869184
110154481/8589934592
72280423/34359738368
146916075/17179869184
123347897/137438953472
2556689773/68719476736
13380367/2147483648
134507151/4294967296
27900106309191/34359738368
10070216267783/68719476736
3412182229/68719476736
2516675048955/2147483648
1328794295/34359738368
36569189/8589934592
91830349/17179869184
995310799/17179869184
36968769/4294967296
56579657/4294967296
9687596513/34359738368
2724396103133/4294967296
990108919/34359738368
225668983/8589934592
185453377/17179869184
3861763953245/4294967296
124430595/17179869184
108472125/17179869184
66567163/68719476736
3999912862485/8589934592
2598928849/34359738368
1089369023/17179869184
753569822348272262507341/47696152598287977069674496
8300098617/34359738368
2187279277/137438953472
110315733/8589934592
4861940971/34359738368
9320539597697/17179869184
3739971671/17179869184
400056404594272382730222719/5299572510920886341074944
28308606633869/17179869184
57429884283096396597145770659/47696152598287977069674496
5433114506123/8589934592
956606208135/2147483648
420689567/8589934592
15778137408535/34359738368
631360231/17179869184
32115094672623/34359738368


==> anc/tightpath.sage <==
print("A.4: This script generates the file 'ineq_tightpath' containing the coefficients of the expressions P_0, P_1 and P_2.\n")

load("flags.sage")

F7 = load_graph_list("graph_lists/list7")
F6 = sublist(F7,7,6)
F5 = sublist(F6,6,5)
F4 = sublist(F5,5,4)

F5_sigmas = [[],[],[]]
for G in F5:
	for inj in Permutations(range(5)):
		H = permuteG(G,inj)
		root = subgraphG(H,5,range(4))
		sigma = findGinL(root,F4,4) # sigma == -1 <-> the root is not the canonical sigma_0 / sigma_1 / sigma_2
		if (sigma >= 0): F5_sigmas[sigma].append(H)
	# for inj
# for G
for sigma in [0,1,2]: F5_sigmas[sigma] = sort_and_uniqueL(F5_sigmas[sigma],5)

P3_id = [[24,26,28,29,38,39],[19,20],[10,14]]
P_expression = []
for sigma in [0,1,2]:
	L=[F5_sigmas[sigma][index] for index in P3_id[sigma]]
	print("The set P_3^{sigma_%d} contains the following flags:\n%s\n"%(sigma,LtoStr(L,5)))
	expression = [-1]*len(F5_sigmas[sigma])
	for i in P3_id[sigma]: expression[i]+=16
	P_expression.append(expression)
# for sigma

pair_dens = []
for G in F7:
	G_pair_dens = [ {}, {}, {} ]
	for z in range(7):
		W=list(range(7)); W.remove(z)
		for inj in Permutations(W,4):
			root = subgraphG(G,7,inj)
			sigma = findGinL(root,F4,4)
			if (sigma < 0): continue
			unlab=list(filter(lambda x: not x in inj, W))
			left_id, right_id = [ findGinL(subgraphG(G,7,list(inj)+[unlab[i]]), F5_sigmas[sigma],5) for i in [0,1] ]
			key = (min(left_id,right_id), max(left_id,right_id))
			add = 1 + (left_id==right_id)
			if key in G_pair_dens[sigma]: G_pair_dens[sigma][key] += add
			else: G_pair_dens[sigma][key] = add
		# for inj
	# for z
	pair_dens.append(G_pair_dens)
# for G


f=open("./ineq_tightpath","w")
for sigma in [0,1,2]:
	G_index = 0
	sep=''
	for G in F7:
		value = 0
		for (left_id, right_id) in pair_dens[G_index][sigma]:
			value += pair_dens[G_index][sigma][left_id, right_id] * P_expression[sigma][left_id] * P_expression[sigma][right_id] * (1+(left_id != right_id))
		frac = value / 5040
		_=f.write("%s%s" % (sep, str(frac)))
		sep=" "
		G_index += 1
	#for G
	_=f.write('\n')
# for sigma
f.close()

